Renormalized $\epsilon$-finite master integrals and their virtues: the three-loop self energy case

Loop diagram calculations typically rely on reduction to a finite set of master integrals in $4 - 2\epsilon$ dimensions. It has been shown that for any problem, the masters can be chosen so that their coefficients are finite as $\epsilon \rightarrow 0$. I propose a definition of renormalized $\epsilon$-finite master integrals, which incorporate ultraviolet divergence subtractions in a specific way. A key advantage of this choice is that in expressions for physical observables, expansions to positive powers in $\epsilon$ are never needed. As an example, I provide the subtractions for general three-loop self-energy integrals. The differential equations method is used to compute numerically the renormalized $\epsilon$-finite master integrals for arbitrary external momentum invariant, in special cases with internal masses equal to a single scale or zero. These include the ones necessary for the three-loop QCD corrections to the self-energies of the W, Z, and Higgs bosons. In principle, the same method should provide for numerical computation of general three-loop self energies with any masses.

==> anc/Iallmassive <==
(* This file contains the list of renormalized epsilon-finite master integrals
   for self-energy and vacuum diagrams up to three-loop order, for the case 
   that all propagators have the same squared mass, denoted t. The topologies
   correspond to the scalar integrals
     I8a[t, t, t, t, t, t, t, t],
     I8b[t, t, t, t, t, t, t, t],
     I8c[t, t, t, t, t, t, t, t],
   and their descendants obtained by removing one or more internal lines.
   
   The list "solvedlist" provides the names of the renormalized 
   epsilon-finite candidate master integrals that can be solved for in 
   terms of the masters.

   The results for the individual solved integrals are listed next.
   Here s = -p^2 for metric signature -+++ (or Euclidean) external momentum p.

   This file can be read into Mathematica. The two-loop vacuum integral is
   denoted "I2" rather than "I", in order to avoid confusion with sqrt(-1).

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper)
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)

masters = {A[t], B[t, t], 
     I2[t, t, t], S[t, t, t], T[t, t, t], U[t, t, t, t], M[t, t, t, t, t], 
     G[t, t, t, t, t], H[t, t, t, t, t, t], 
     I4[t, t, t, t], I41[t, t, t, t], I411[t, t, t, t], I5a[t, t, t, t, t], 
     I5a1[t, t, t, t, t], I5a2[t, t, t, t, t], I5b[t, t, t, t, t], 
     I5b1[t, t, t, t, t], I5b2[t, t, t, t, t], I5c[t, t, t, t, t], 
     I6a[t, t, t, t, t, t], I6b[t, t, t, t, t, t], I6c[t, t, t, t, t, t], 
     I6d[t, t, t, t, t, t], I6d1[t, t, t, t, t, t], I6e[t, t, t, t, t, t], 
     I6e1[t, t, t, t, t, t], I6f[t, t, t, t, t, t], I7a[t, t, t, t, t, t, t], 
     I7a1[t, t, t, t, t, t, t], I7a3[t, t, t, t, t, t, t], 
     I7b[t, t, t, t, t, t, t], I7b1[t, t, t, t, t, t, t], 
     I7b2[t, t, t, t, t, t, t], I7b4[t, t, t, t, t, t, t], 
     I7c[t, t, t, t, t, t, t], I7c1[t, t, t, t, t, t, t], 
     I7d[t, t, t, t, t, t, t], I7d1[t, t, t, t, t, t, t], 
     I7e[t, t, t, t, t, t, t], I7e3[t, t, t, t, t, t, t], 
     I8a[t, t, t, t, t, t, t, t], I8b[t, t, t, t, t, t, t, t], 
     I8c[t, t, t, t, t, t, t, t], I8c1[t, t, t, t, t, t, t, t], 
     I8cpk[t, t, t, t, t, t, t, t]}
 
solvedlist = {{I412, {t, t, t, t}}, {I5b4, {t, t, t, t, t}}, 
     {I5c3, {t, t, t, t, t}}, {I5c2, {t, t, t, t, t}}, 
     {I5c1, {t, t, t, t, t}}, {I6a1, {t, t, t, t, t, t}}, 
     {I6a2, {t, t, t, t, t, t}}, {I6a3, {t, t, t, t, t, t}}, 
     {I6b1, {t, t, t, t, t, t}}, {I6b3, {t, t, t, t, t, t}}, 
     {I6c1, {t, t, t, t, t, t}}, {I6c2, {t, t, t, t, t, t}}, 
     {I6c3, {t, t, t, t, t, t}}, {I6c4, {t, t, t, t, t, t}}, 
     {I6c5, {t, t, t, t, t, t}}, {I6d2, {t, t, t, t, t, t}}, 
     {I6d6, {t, t, t, t, t, t}}, {I6e5, {t, t, t, t, t, t}}, 
     {I6e2, {t, t, t, t, t, t}}, {I6e4, {t, t, t, t, t, t}}, 
     {I6e3, {t, t, t, t, t, t}}, {I6f5, {t, t, t, t, t, t}}, 
     {I6f1, {t, t, t, t, t, t}}, {I7a5, {t, t, t, t, t, t, t}}, 
     {I7a7, {t, t, t, t, t, t, t}}, {I7b6, {t, t, t, t, t, t, t}}, 
     {I7c5, {t, t, t, t, t, t, t}}, {I7c6, {t, t, t, t, t, t, t}}, 
     {I7d2, {t, t, t, t, t, t, t}}, {I7d3, {t, t, t, t, t, t, t}}, 
     {I7d7, {t, t, t, t, t, t, t}}, {I7e1, {t, t, t, t, t, t, t}}, 
     {I7e2, {t, t, t, t, t, t, t}}, {I7e4, {t, t, t, t, t, t, t}}, 
     {I7e5, {t, t, t, t, t, t, t}}, {I7e6, {t, t, t, t, t, t, t}}}
 
I412[t, t, t, t] = (25*s^2 - 486*s*t + 828*t^2)/(864*t^2) + 
     ((21*s - 88*t)*A[t])/(48*t^2) + A[t]^2/(2*t^2) - 
     I4[t, t, t, t]/(2*t^2) - (4*I41[t, t, t, t])/(3*t) - 
     ((-s + 4*t)*I411[t, t, t, t])/(6*t)
 
I5b4[t, t, t, t, t] = (5*s - 56*t)/(36*t) + (3*A[t])/(4*t) - 
     I41[t, t, t, t]/(3*t) - I5b[t, t, t, t, t]/(3*t) + S[t, t, t]/(3*t) - 
     (A[t]*S[t, t, t])/(3*t^2)
 
I5c1[t, t, t, t, t] = (7*s^2 - 63*s*t - 255*t^2)/(18*s*(s - 4*t)) + 
     ((5*s - 46*t)*A[t])/(2*s*(s - 4*t)) + (22*A[t]^2)/(s*(s - 4*t)) - 
     (4*A[t]^3)/(s*(s - 4*t)*t) - (6*I4[t, t, t, t])/(s*(s - 4*t)) - 
     ((s + 8*t)*I41[t, t, t, t])/(s*(s - 4*t)) + I5c[t, t, t, t, t]/(s - 4*t)
 
I5c2[t, t, t, t, t] = -(25*s^4 - 918*s^3*t + 7972*s^2*t^2 - 8400*s*t^3 - 
        16320*t^4)/(1152*s*(s - 4*t)*t^2) - 
     ((21*s^3 - 388*s^2*t + 1792*s*t^2 - 1472*t^3)*A[t])/
      (64*s*(s - 4*t)*t^2) - ((3*s^2 - 100*s*t + 176*t^2)*A[t]^2)/
      (8*s*(s - 4*t)*t^2) - (2*(s - 2*t)*A[t]^3)/(s*(s - 4*t)*t^2) + 
     (17*B[t, t])/16 - (3*A[t]*B[t, t])/(4*t) + (3*A[t]^2*B[t, t])/(4*t^2) + 
     (3*(s^2 - 12*s*t + 16*t^2)*I4[t, t, t, t])/(8*s*(s - 4*t)*t^2) + 
     ((s - 8*t)*(s - t)*I41[t, t, t, t])/(s*(s - 4*t)*t) + 
     ((-s + 16*t)*I411[t, t, t, t])/(8*t) + ((s - 2*t)*I5c[t, t, t, t, t])/
      (2*(s - 4*t)*t)
 
I5c3[t, t, t, t, t] = (25*s^2 - 882*s*t + 2268*t^2)/(3456*t^2) + 
     ((21*s - 64*t)*A[t])/(192*t^2) + A[t]^2/(8*t^2) - (19*B[t, t])/16 + 
     (5*A[t]*B[t, t])/(4*t) - (A[t]^2*B[t, t])/(4*t^2) - 
     I4[t, t, t, t]/(8*t^2) - I41[t, t, t, t]/(3*t) + 
     ((s - 16*t)*I411[t, t, t, t])/(24*t) - I5c[t, t, t, t, t]/(2*t)
 
I6a1[t, t, t, t, t, t] = (2*(2*s - 21*t))/(3*s*(s - 4*t)) + 
     (8*A[t])/(s*(s - 4*t)) + (2*G[t, t, t, t, t])/(s*(s - 4*t)) - 
     (4*I5a[t, t, t, t, t])/(s*(s - 4*t)) - ((s + 2*t)*I5a1[t, t, t, t, t])/
      (s*(s - 4*t)) - (8*t*I5a2[t, t, t, t, t])/(s*(s - 4*t)) + 
     I6a[t, t, t, t, t, t]/(s - 4*t) + (4*S[t, t, t])/(s*(s - 4*t))
 
I6a2[t, t, t, t, t, t] = (5*s^2 - 71*s*t + 126*t^2)/(9*s*(s - 4*t)*t) + 
     (4*(s - 2*t)*A[t])/(s*(s - 4*t)*t) + ((s - 2*t)*G[t, t, t, t, t])/
      (s*(s - 4*t)*t) - (2*(s - 2*t)*I5a[t, t, t, t, t])/(s*(s - 4*t)*t) - 
     (2*(s - t)*I5a1[t, t, t, t, t])/(s*(s - 4*t)) + 
     (4*(s - 6*t)*(s - t)*I5a2[t, t, t, t, t])/(3*s*(s - 4*t)*t) + 
     ((4*s - 13*t)*I6a[t, t, t, t, t, t])/(3*(s - 4*t)*t) + 
     (2*(s - 2*t)*S[t, t, t])/(s*(s - 4*t)*t) + (2*U[t, t, t, t])/(3*t) + 
     (4*A[t]*U[t, t, t, t])/(3*t^2)
 
I6a3[t, t, t, t, t, t] = -2/(9*t) - I5a2[t, t, t, t, t]/(3*t) - 
     I6a[t, t, t, t, t, t]/(3*t) + U[t, t, t, t]/(3*t) - 
     (A[t]*U[t, t, t, t])/(3*t^2)
 
I6b1[t, t, t, t, t, t] = (19*s - 160*t)/(36*(s - 4*t)*t) + 
     (7*A[t])/(2*(s - 4*t)*t) + I2[t, t, t]/((s - 4*t)*t) + 
     (2*I41[t, t, t, t])/((s - 4*t)*t) - (3*I5b1[t, t, t, t, t])/(s - 4*t) + 
     (2*(s - 7*t)*I5b2[t, t, t, t, t])/(3*(s - 4*t)*t) + 
     ((2*s - 5*t)*I6b[t, t, t, t, t, t])/(3*(s - 4*t)*t) + 
     S[t, t, t]/((s - 4*t)*t) + (2*A[t]*S[t, t, t])/((s - 4*t)*t^2) + 
     U[t, t, t, t]/(3*t) + (2*A[t]*U[t, t, t, t])/(3*t^2)
 
I6b3[t, t, t, t, t, t] = -2/(9*t) - I5b2[t, t, t, t, t]/(3*t) - 
     I6b[t, t, t, t, t, t]/(3*t) + U[t, t, t, t]/(3*t) - 
     (A[t]*U[t, t, t, t])/(3*t^2)
 
I6c1[t, t, t, t, t, t] = (-2*(s + 35*t))/(9*s*(s - 4*t)) + 
     (5*A[t])/(s*(s - 4*t)) + (2*G[t, t, t, t, t])/(s*(s - 4*t)) + 
     (2*I2[t, t, t])/(s*(s - 4*t)) + (4*I41[t, t, t, t])/(3*s*(s - 4*t)) - 
     (8*I5b[t, t, t, t, t])/(3*s*(s - 4*t)) - (2*t*I5b1[t, t, t, t, t])/
      (s*(s - 4*t)) - ((s + 4*t)*I5b2[t, t, t, t, t])/(s*(s - 4*t)) + 
     I6c[t, t, t, t, t, t]/(s - 4*t) + (2*S[t, t, t])/(3*s*(s - 4*t)) + 
     (4*A[t]*S[t, t, t])/(3*s*(s - 4*t)*t)
 
I6c2[t, t, t, t, t, t] = -(125*s^4 - 4286*s^3*t + 28308*s^2*t^2 - 
        10032*s*t^3 - 80640*t^4)/(10368*s*(s - 4*t)*t^3) - 
     ((105*s^3 - 1172*s^2*t + 1568*s*t^2 + 2880*t^3)*A[t])/
      (576*s*(s - 4*t)*t^3) - (5*A[t]^2)/(24*t^3) + (17*B[t, t])/(16*t) - 
     (13*A[t]*B[t, t])/(12*t^2) + (5*A[t]^2*B[t, t])/(12*t^3) + 
     ((s - 2*t)*G[t, t, t, t, t])/(s*(s - 4*t)*t) + 
     ((s - 2*t)*I2[t, t, t])/(s*(s - 4*t)*t) + (B[t, t]*I2[t, t, t])/
      (3*t^2) + (5*I4[t, t, t, t])/(24*t^3) + 
     ((s^2 - 2*s*t - 4*t^2)*I41[t, t, t, t])/(3*s*(s - 4*t)*t^2) - 
     (5*(s - 16*t)*I411[t, t, t, t])/(72*t^2) - 
     (2*(s^2 + 2*s*t - 12*t^2)*I5b[t, t, t, t, t])/(9*s*(s - 4*t)*t^2) + 
     ((s - 6*t)*(s - t)*I5b1[t, t, t, t, t])/(3*s*(s - 4*t)*t) + 
     ((s - 12*t)*(s - t)*I5b2[t, t, t, t, t])/(3*s*(s - 4*t)*t) + 
     I5c[t, t, t, t, t]/(6*t^2) + ((2*s - 5*t)*I6c[t, t, t, t, t, t])/
      (3*(s - 4*t)*t) - ((s - 6*t)*(s - t)*S[t, t, t])/(9*s*(s - 4*t)*t^2) - 
     (2*(s - 6*t)*(s - t)*A[t]*S[t, t, t])/(9*s*(s - 4*t)*t^3)
 
I6c3[t, t, t, t, t, t] = (175*s^2 - 4926*s*t + 31044*t^2)/(10368*t^3) + 
     ((147*s - 1312*t)*A[t])/(576*t^3) + (7*A[t]^2)/(24*t^3) - 
     (15*B[t, t])/(16*t) + (11*A[t]*B[t, t])/(12*t^2) - 
     (7*A[t]^2*B[t, t])/(12*t^3) - (2*B[t, t]*I2[t, t, t])/(3*t^2) - 
     (7*I4[t, t, t, t])/(24*t^3) - I41[t, t, t, t]/(3*t^2) + 
     (7*(s - 16*t)*I411[t, t, t, t])/(72*t^2) + (4*I5b[t, t, t, t, t])/
      (9*t^2) - (2*I5b1[t, t, t, t, t])/(3*t) + I5b2[t, t, t, t, t]/(3*t) + 
     I5c[t, t, t, t, t]/(6*t^2) - I6c[t, t, t, t, t, t]/(3*t) + 
     (2*S[t, t, t])/(9*t^2) + (4*A[t]*S[t, t, t])/(9*t^3)
 
I6c4[t, t, t, t, t, t] = -(13*s + 62*t)/(216*t^2) + (3*A[t])/(4*t^2) - 
     (7*B[t, t])/(12*t) + (A[t]*B[t, t])/t^2 + (B[t, t]*I2[t, t, t])/
      (3*t^2) - (2*I41[t, t, t, t])/(9*t^2) - (2*I5b[t, t, t, t, t])/
      (9*t^2) + I5b1[t, t, t, t, t]/(3*t) - (2*I5b2[t, t, t, t, t])/(3*t) - 
     (2*I5c[t, t, t, t, t])/(3*t^2) + I6c[t, t, t, t, t, t]/(3*t) - 
     S[t, t, t]/(9*t^2) - (2*A[t]*S[t, t, t])/(9*t^3) + U[t, t, t, t]/(3*t) + 
     (2*A[t]*U[t, t, t, t])/(3*t^2)
 
I6c5[t, t, t, t, t, t] = (-25*s^2 + 882*s*t + 2340*t^2)/(10368*t^3) + 
     ((-21*s + 64*t)*A[t])/(576*t^3) - A[t]^2/(24*t^3) + 
     (35*B[t, t])/(48*t) - (5*A[t]*B[t, t])/(12*t^2) + 
     (A[t]^2*B[t, t])/(12*t^3) + I4[t, t, t, t]/(24*t^3) + 
     I41[t, t, t, t]/(9*t^2) + ((-s + 16*t)*I411[t, t, t, t])/(72*t^2) + 
     I5c[t, t, t, t, t]/(6*t^2) - I6c[t, t, t, t, t, t]/(3*t) + 
     U[t, t, t, t]/(3*t) - (A[t]*U[t, t, t, t])/(3*t^2)
 
I6d2[t, t, t, t, t, t] = (4*Zeta3)/(3*t) + H[t, t, t, t, t, t]/(3*t) - 
     I5a2[t, t, t, t, t]/(3*t) + I5b2[t, t, t, t, t]/(3*t) - 
     I6d[t, t, t, t, t, t]/(3*t) - ((s + 2*t)*I6d1[t, t, t, t, t, t])/(6*t) + 
     (s*I7d[t, t, t, t, t, t, t])/(6*t) - 
     (s*(s - 4*t)*I7d1[t, t, t, t, t, t, t])/(6*t)
 
I6d6[t, t, t, t, t, t] = (2*Zeta3)/(3*t) - H[t, t, t, t, t, t]/(3*t) + 
     (4*I5a2[t, t, t, t, t])/(3*t) - (4*I5b2[t, t, t, t, t])/(3*t) + 
     I6d[t, t, t, t, t, t]/(3*t) + ((s + 2*t)*I6d1[t, t, t, t, t, t])/(6*t) - 
     (s*I7d[t, t, t, t, t, t, t])/(6*t) + 
     (s*(s - 4*t)*I7d1[t, t, t, t, t, t, t])/(6*t)
 
I6e2[t, t, t, t, t, t] = (175*s^3 - 2554*s^2*t + 39228*s*t^2 - 97296*t^3)/
      (3456*s*(s - 4*t)*t^2) + ((147*s^2 - 1900*s*t + 4288*t^2)*A[t])/
      (192*s*(s - 4*t)*t^2) + (7*A[t]^2)/(8*s*t^2) - (45*B[t, t])/(16*s) + 
     (11*A[t]*B[t, t])/(4*s*t) - (7*A[t]^2*B[t, t])/(4*s*t^2) - 
     (2*G[t, t, t, t, t])/(s*(s - 4*t)) - (2*I2[t, t, t])/(s*(s - 4*t)) - 
     (2*B[t, t]*I2[t, t, t])/(s*t) - (7*I4[t, t, t, t])/(8*s*t^2) - 
     ((3*s - 8*t)*I41[t, t, t, t])/(3*s*(s - 4*t)*t) + 
     (7*(s - 16*t)*I411[t, t, t, t])/(24*s*t) + (2*I5a2[t, t, t, t, t])/s + 
     (4*(s - 2*t)*I5b[t, t, t, t, t])/(3*s*(s - 4*t)*t) - 
     (2*(s - 5*t)*I5b1[t, t, t, t, t])/(s*(s - 4*t)) + 
     (4*(s^2 - 4*s*t + 6*t^2)*I5b2[t, t, t, t, t])/(3*s*(s - 4*t)*t) + 
     I5c[t, t, t, t, t]/(2*s*t) + (2*I6a[t, t, t, t, t, t])/s + 
     (2*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(3*s*t) - 
     (2*(s - 2*t)*I6c[t, t, t, t, t, t])/(s*(s - 4*t)) + 
     ((2*s - 3*t)*I6e1[t, t, t, t, t, t])/s - 
     2*(s - 3*t)*I7e3[t, t, t, t, t, t, t] + (2*(s - 5*t)*S[t, t, t])/
      (3*s*(s - 4*t)*t) + (4*(s - 5*t)*A[t]*S[t, t, t])/(3*s*(s - 4*t)*t^2) - 
     (2*(2*s - 5*t)*U[t, t, t, t])/(3*(s - 4*t)*t) + 
     (2*(2*s - 5*t)*A[t]*U[t, t, t, t])/(3*(s - 4*t)*t^2) + 
     (2*B[t, t]*U[t, t, t, t])/(s - 4*t)
 
I6e3[t, t, t, t, t, t] = (75*s^4 - 961*s^3*t + 21574*s^2*t^2 - 92556*s*t^3 + 
       97296*t^4)/(3456*s*(s - 4*t)*t^3) + 
     ((63*s^3 - 1023*s^2*t + 3916*s*t^2 - 4288*t^3)*A[t])/
      (192*s*(s - 4*t)*t^3) + ((3*s - 7*t)*A[t]^2)/(8*s*t^3) - 
     ((13*s - 45*t)*B[t, t])/(16*s*t) + ((3*s - 11*t)*A[t]*B[t, t])/
      (4*s*t^2) - ((3*s - 7*t)*A[t]^2*B[t, t])/(4*s*t^3) - 
     ((s - 2*t)*G[t, t, t, t, t])/(s*(s - 4*t)*t) - 
     ((s - 2*t)*I2[t, t, t])/(s*(s - 4*t)*t) - 
     ((s - 2*t)*B[t, t]*I2[t, t, t])/(s*t^2) - ((3*s - 7*t)*I4[t, t, t, t])/
      (8*s*t^3) - ((s^2 - 5*s*t + 8*t^2)*I41[t, t, t, t])/
      (3*s*(s - 4*t)*t^2) + ((s - 16*t)*(3*s - 7*t)*I411[t, t, t, t])/
      (24*s*t^2) + (2*(s - t)*I5a2[t, t, t, t, t])/(s*t) + 
     (2*(s - 2*t)^2*I5b[t, t, t, t, t])/(3*s*(s - 4*t)*t^2) - 
     ((s - 5*t)*(s - 2*t)*I5b1[t, t, t, t, t])/(s*(s - 4*t)*t) + 
     (2*(s - 2*t)*(s^2 - 4*s*t + 6*t^2)*I5b2[t, t, t, t, t])/
      (3*s*(s - 4*t)*t^2) + ((s - t)*I5c[t, t, t, t, t])/(2*s*t^2) + 
     ((s - 2*t)*I6a[t, t, t, t, t, t])/(s*t) + 
     ((2*s - 3*t)*(s - 2*t)*I6b[t, t, t, t, t, t])/(3*s*t^2) - 
     ((s - 2*t)^2*I6c[t, t, t, t, t, t])/(s*(s - 4*t)*t) + 
     ((s - 3*t)*(s - t)*I6e1[t, t, t, t, t, t])/(s*t) - 
     ((s - 3*t)*(s - 2*t)*I7e3[t, t, t, t, t, t, t])/t + 
     ((s - 5*t)*(s - 2*t)*S[t, t, t])/(3*s*(s - 4*t)*t^2) + 
     (2*(s - 5*t)*(s - 2*t)*A[t]*S[t, t, t])/(3*s*(s - 4*t)*t^3) - 
     ((2*s - 5*t)*(s - 2*t)*U[t, t, t, t])/(3*(s - 4*t)*t^2) + 
     ((2*s - 5*t)*(s - 2*t)*A[t]*U[t, t, t, t])/(3*(s - 4*t)*t^3) + 
     ((s - 2*t)*B[t, t]*U[t, t, t, t])/((s - 4*t)*t)
 
I6e4[t, t, t, t, t, t] = -(75*s^4 - 811*s^3*t + 15740*s^2*t^2 - 26664*s*t^3 + 
        37896*t^4)/(3456*s*(s - t)*t^3) - 
     ((63*s^3 - 897*s^2*t + 1414*s*t^2 - 1856*t^3)*A[t])/
      (192*s*(s - t)*t^3) - ((3*s - 7*t)*(s - 2*t)*A[t]^2)/
      (8*s*(s - t)*t^3) + ((9*s^2 - 23*s*t + 90*t^2)*B[t, t])/
      (16*s*(s - t)*t) - ((3*s^2 - 5*s*t + 22*t^2)*A[t]*B[t, t])/
      (4*s*(s - t)*t^2) + ((3*s - 7*t)*(s - 2*t)*A[t]^2*B[t, t])/
      (4*s*(s - t)*t^3) + G[t, t, t, t, t]/(s*t) + I2[t, t, t]/((s - t)*t) + 
     ((s - 4*t)*B[t, t]*I2[t, t, t])/(s*t^2) + 
     ((3*s - 7*t)*(s - 2*t)*I4[t, t, t, t])/(8*s*(s - t)*t^3) + 
     ((s^2 + s*t + 6*t^2)*I41[t, t, t, t])/(3*s*(s - t)*t^2) - 
     ((s - 16*t)*(3*s - 7*t)*(s - 2*t)*I411[t, t, t, t])/(24*s*(s - t)*t^2) - 
     (2*I5a[t, t, t, t, t])/(s*t) - I5a1[t, t, t, t, t]/s - 
     (2*I5a2[t, t, t, t, t])/t - (2*(s - 2*t)^2*I5b[t, t, t, t, t])/
      (3*s*(s - t)*t^2) + ((s^2 - 7*s*t + 4*t^2)*I5b1[t, t, t, t, t])/
      (s*(s - t)*t) - (2*(s^3 - 5*s^2*t + 10*s*t^2 - 3*t^3)*
       I5b2[t, t, t, t, t])/(3*s*(s - t)*t^2) - 
     ((s - 2*t)*I5c[t, t, t, t, t])/(2*s*t^2) - 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(s*t) - 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(3*s*t^2) + 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/(s*t) - 
     ((s - 3*t)*(s - 2*t)*I6e1[t, t, t, t, t, t])/(s*t) + 
     ((s - 4*t)*(s - 3*t)*I7e3[t, t, t, t, t, t, t])/t - 
     ((s^2 - 13*s*t + 10*t^2)*S[t, t, t])/(3*s*(s - t)*t^2) - 
     (2*(s^2 - 7*s*t + 4*t^2)*A[t]*S[t, t, t])/(3*s*(s - t)*t^3) + 
     (2*B[t, t]*S[t, t, t])/((s - t)*t) + (4*B[t, t]*T[t, t, t])/(s - t) - 
     ((-2*s + 5*t)*U[t, t, t, t])/(3*t^2) + ((-2*s + 5*t)*A[t]*U[t, t, t, t])/
      (3*t^3) - (B[t, t]*U[t, t, t, t])/t
 
I6e5[t, t, t, t, t, t] = (75*s^3 - 836*s^2*t + 26160*s*t^2 - 37896*t^3)/
      (6912*s*t^3) + ((63*s^2 - 918*s*t + 1856*t^2)*A[t])/(384*s*t^3) + 
     ((3*s - 14*t)*A[t]^2)/(16*s*t^3) + (3*(s + 30*t)*B[t, t])/(32*s*t) + 
     ((3*s - 22*t)*A[t]*B[t, t])/(8*s*t^2) - ((3*s - 14*t)*A[t]^2*B[t, t])/
      (8*s*t^3) - G[t, t, t, t, t]/(2*s*t) - ((s - 4*t)*B[t, t]*I2[t, t, t])/
      (2*s*t^2) - ((3*s - 14*t)*I4[t, t, t, t])/(16*s*t^3) - 
     ((s - 6*t)*I41[t, t, t, t])/(6*s*t^2) + 
     ((s - 16*t)*(3*s - 14*t)*I411[t, t, t, t])/(48*s*t^2) + 
     I5a[t, t, t, t, t]/(s*t) - ((s - t)*I5a1[t, t, t, t, t])/(2*s*t) + 
     I5a2[t, t, t, t, t]/t + ((s - 4*t)*I5b[t, t, t, t, t])/(3*s*t^2) - 
     ((s - 4*t)*I5b1[t, t, t, t, t])/(2*s*t) + 
     ((s - 3*t)*(s - t)*I5b2[t, t, t, t, t])/(3*s*t^2) + 
     ((s - 2*t)*I5c[t, t, t, t, t])/(4*s*t^2) + 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(2*s*t) + 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(6*s*t^2) - 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/(2*s*t) - I6e[t, t, t, t, t, t]/
      (2*t) + ((s - 6*t)*(s - t)*I6e1[t, t, t, t, t, t])/(2*s*t) - 
     ((s - 4*t)*(s - 3*t)*I7e3[t, t, t, t, t, t, t])/(2*t) + 
     ((s - 10*t)*S[t, t, t])/(6*s*t^2) + ((s - 4*t)*A[t]*S[t, t, t])/
      (3*s*t^3) + (B[t, t]*T[t, t, t])/(2*t) + ((-s + 4*t)*U[t, t, t, t])/
      (3*t^2) - ((-2*s + 5*t)*A[t]*U[t, t, t, t])/(6*t^3) + 
     (B[t, t]*U[t, t, t, t])/(2*t)
 
I6f1[t, t, t, t, t, t] = (175*s^4 - 5626*s^3*t + 50748*s^2*t^2 - 
       126480*s*t^3 - 80640*t^4)/(10368*s*(s - 4*t)*t^3) + 
     ((147*s^3 - 1900*s^2*t + 5248*s*t^2 + 2880*t^3)*A[t])/
      (576*s*(s - 4*t)*t^3) + (7*A[t]^2)/(24*t^3) - (15*B[t, t])/(16*t) + 
     (11*A[t]*B[t, t])/(12*t^2) - (7*A[t]^2*B[t, t])/(12*t^3) + 
     (2*G[t, t, t, t, t])/(s*(s - 4*t)) + (2*I2[t, t, t])/(s*(s - 4*t)) - 
     (2*B[t, t]*I2[t, t, t])/(3*t^2) - (7*I4[t, t, t, t])/(24*t^3) - 
     ((s^2 - 4*s*t - 4*t^2)*I41[t, t, t, t])/(3*s*(s - 4*t)*t^2) + 
     (7*(s - 16*t)*I411[t, t, t, t])/(72*t^2) + 
     (4*(s^2 - 4*s*t - 6*t^2)*I5b[t, t, t, t, t])/(9*s*(s - 4*t)*t^2) - 
     (2*(s - 3*t)*(s - t)*I5b1[t, t, t, t, t])/(3*s*(s - 4*t)*t) + 
     ((s^2 - 7*s*t - 12*t^2)*I5b2[t, t, t, t, t])/(3*s*(s - 4*t)*t) + 
     I5c[t, t, t, t, t]/(6*t^2) - ((s - 7*t)*I6c[t, t, t, t, t, t])/
      (3*(s - 4*t)*t) + (s - 3*t)*I7c1[t, t, t, t, t, t, t] + 
     (2*(s - 3*t)*(s - t)*S[t, t, t])/(9*s*(s - 4*t)*t^2) + 
     (4*(s - 3*t)*(s - t)*A[t]*S[t, t, t])/(9*s*(s - 4*t)*t^3)
 
I6f5[t, t, t, t, t, t] = (175*s^4 - 5551*s^3*t + 48102*s^2*t^2 - 
       109308*s*t^3 - 80640*t^4)/(20736*s*t^4) + 
     ((147*s^3 - 1837*s^2*t + 5056*s*t^2 + 2880*t^3)*A[t])/(1152*s*t^4) + 
     ((7*s - 25*t)*A[t]^2)/(48*t^4) + ((-15*s + 73*t)*B[t, t])/(32*t^2) + 
     ((11*s - 29*t)*A[t]*B[t, t])/(24*t^3) + ((-7*s + 25*t)*A[t]^2*B[t, t])/
      (24*t^4) + B[t, t]^2/(2*t) + G[t, t, t, t, t]/(s*t) + 
     I2[t, t, t]/(s*t) + ((-s + 4*t)*B[t, t]*I2[t, t, t])/(3*t^3) + 
     ((-7*s + 25*t)*I4[t, t, t, t])/(48*t^4) - 
     ((s - 4*t)*(s + t)*I41[t, t, t, t])/(6*s*t^3) + 
     ((7*s - 25*t)*(s - 16*t)*I411[t, t, t, t])/(144*t^3) + 
     (2*(s^2 - 4*s*t - 6*t^2)*I5b[t, t, t, t, t])/(9*s*t^3) - 
     ((s - 3*t)*(s - t)*I5b1[t, t, t, t, t])/(3*s*t^2) + 
     ((s^2 - 7*s*t - 12*t^2)*I5b2[t, t, t, t, t])/(6*s*t^2) + 
     ((s - 7*t)*I5c[t, t, t, t, t])/(12*t^3) + 
     ((-s + 7*t)*I6c[t, t, t, t, t, t])/(6*t^2) - I6f[t, t, t, t, t, t]/
      (2*t) + ((s - 4*t)*(s - 3*t)*I7c1[t, t, t, t, t, t, t])/(2*t) + 
     ((s - 3*t)*(s - t)*S[t, t, t])/(9*s*t^3) + 
     (2*(s - 3*t)*(s - t)*A[t]*S[t, t, t])/(9*s*t^4)
 
I7a5[t, t, t, t, t, t, t] = 
    -(175*s^4 - 6001*s^3*t + 53118*s^2*t^2 - 266268*s*t^3 + 146736*t^4)/
      (41472*s*t^5) - ((147*s^3 - 2215*s^2*t + 10564*s*t^2 - 8256*t^3)*A[t])/
      (2304*s*t^5) - ((7*s^2 - 43*s*t + 84*t^2)*A[t]^2)/(96*s*t^5) + 
     ((15*s^2 - 67*s*t + 180*t^2)*B[t, t])/(64*s*t^3) - 
     ((11*s^2 - 47*s*t + 132*t^2)*A[t]*B[t, t])/(48*s*t^4) + 
     ((7*s^2 - 43*s*t + 84*t^2)*A[t]^2*B[t, t])/(48*s*t^5) - 
     B[t, t]^2/(4*t^2) - G[t, t, t, t, t]/(s*t^2) - I2[t, t, t]/(2*s*t^2) + 
     ((s - 4*t)*(s - 3*t)*B[t, t]*I2[t, t, t])/(6*s*t^4) + 
     ((7*s^2 - 43*s*t + 84*t^2)*I4[t, t, t, t])/(96*s*t^5) + 
     ((s^2 - 5*s*t + 8*t^2)*I41[t, t, t, t])/(12*s*t^4) - 
     ((s - 16*t)*(7*s^2 - 43*s*t + 84*t^2)*I411[t, t, t, t])/(288*s*t^4) + 
     I5a[t, t, t, t, t]/(s*t^2) - ((s - t)*I5a1[t, t, t, t, t])/(2*s*t^2) + 
     I5a2[t, t, t, t, t]/t^2 - ((s - 6*t)*(s - t)*I5b[t, t, t, t, t])/
      (9*s*t^4) + ((s^2 - 7*s*t + 15*t^2)*I5b1[t, t, t, t, t])/(6*s*t^3) + 
     ((s^2 - 3*s*t + 8*t^2)*I5b2[t, t, t, t, t])/(4*s*t^3) - 
     ((s - 12*t)*(s - t)*I5c[t, t, t, t, t])/(24*s*t^4) + 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(2*s*t^2) + 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(6*s*t^3) + 
     ((s - 12*t)*(s - t)*I6c[t, t, t, t, t, t])/(12*s*t^3) - 
     I6e[t, t, t, t, t, t]/(2*t^2) + 
     ((s - 6*t)*(s - t)*I6e1[t, t, t, t, t, t])/(2*s*t^2) + 
     I6f[t, t, t, t, t, t]/(4*t^2) - I7a1[t, t, t, t, t, t, t]/2 + 
     ((s - 2*t)*I7a3[t, t, t, t, t, t, t])/(2*t) - 
     ((s - 4*t)*(s - 3*t)*I7c1[t, t, t, t, t, t, t])/(4*t^2) - 
     ((s - 4*t)*(s - 3*t)*I7e3[t, t, t, t, t, t, t])/(2*t^2) - 
     ((s^2 - 7*s*t + 33*t^2)*S[t, t, t])/(18*s*t^4) - 
     ((s^2 - 7*s*t + 15*t^2)*A[t]*S[t, t, t])/(9*s*t^5) + 
     (B[t, t]*T[t, t, t])/(2*t^2) + ((-s + 4*t)*U[t, t, t, t])/(3*t^3) - 
     ((-2*s + 5*t)*A[t]*U[t, t, t, t])/(6*t^4) + (B[t, t]*U[t, t, t, t])/
      (2*t^2)
 
I7a7[t, t, t, t, t, t, t] = (175*s^4 - 5776*s^3*t + 50610*s^2*t^2 - 
       187788*s*t^3 + 33048*t^4)/(20736*s*t^5) + 
     ((147*s^3 - 2026*s^2*t + 7810*s*t^2 - 2688*t^3)*A[t])/(1152*s*t^5) + 
     ((7*s^2 - 34*s*t + 42*t^2)*A[t]^2)/(48*s*t^5) - 
     (5*(3*s^2 - 14*s*t + 18*t^2)*B[t, t])/(32*s*t^3) + 
     ((11*s^2 - 38*s*t + 66*t^2)*A[t]*B[t, t])/(24*s*t^4) - 
     ((7*s^2 - 34*s*t + 42*t^2)*A[t]^2*B[t, t])/(24*s*t^5) + 
     B[t, t]^2/(2*t^2) + (3*G[t, t, t, t, t])/(2*s*t^2) + 
     I2[t, t, t]/(s*t^2) - ((s - 4*t)*(2*s - 3*t)*B[t, t]*I2[t, t, t])/
      (6*s*t^4) - ((7*s^2 - 34*s*t + 42*t^2)*I4[t, t, t, t])/(48*s*t^5) - 
     ((s^2 - 4*s*t + 2*t^2)*I41[t, t, t, t])/(6*s*t^4) + 
     ((s - 16*t)*(7*s^2 - 34*s*t + 42*t^2)*I411[t, t, t, t])/(144*s*t^4) - 
     I5a[t, t, t, t, t]/(s*t^2) + ((s - t)*I5a1[t, t, t, t, t])/(2*s*t^2) - 
     I5a2[t, t, t, t, t]/t^2 + ((2*s - 11*t)*I5b[t, t, t, t, t])/(9*t^4) - 
     ((2*s^2 - 11*s*t + 18*t^2)*I5b1[t, t, t, t, t])/(6*s*t^3) - 
     ((s^2 - s*t + 18*t^2)*I5b2[t, t, t, t, t])/(6*s*t^3) + 
     ((s^2 - 10*s*t + 6*t^2)*I5c[t, t, t, t, t])/(12*s*t^4) - 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(2*s*t^2) - 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(6*s*t^3) - 
     ((s^2 - 10*s*t + 6*t^2)*I6c[t, t, t, t, t, t])/(6*s*t^3) + 
     I6e[t, t, t, t, t, t]/(2*t^2) - 
     ((s - 6*t)*(s - t)*I6e1[t, t, t, t, t, t])/(2*s*t^2) - 
     I6f[t, t, t, t, t, t]/(2*t^2) - I7a1[t, t, t, t, t, t, t] + 
     ((s - 4*t)*(s - 3*t)*I7c1[t, t, t, t, t, t, t])/(2*t^2) + 
     ((s - 4*t)*(s - 3*t)*I7e3[t, t, t, t, t, t, t])/(2*t^2) + 
     ((2*s^2 - 11*s*t + 36*t^2)*S[t, t, t])/(18*s*t^4) + 
     ((2*s^2 - 11*s*t + 18*t^2)*A[t]*S[t, t, t])/(9*s*t^5) - 
     (B[t, t]*T[t, t, t])/(2*t^2) - ((-s + 4*t)*U[t, t, t, t])/(3*t^3) + 
     ((-2*s + 5*t)*A[t]*U[t, t, t, t])/(6*t^4) - (B[t, t]*U[t, t, t, t])/
      (2*t^2)
 
I7b6[t, t, t, t, t, t, t] = (75*s^3 - 836*s^2*t + 26160*s*t^2 - 37896*t^3)/
      (13824*s*t^4) + ((63*s^2 - 918*s*t + 1856*t^2)*A[t])/(768*s*t^4) + 
     ((3*s - 14*t)*A[t]^2)/(32*s*t^4) + (3*(s + 30*t)*B[t, t])/(64*s*t^2) + 
     ((3*s - 22*t)*A[t]*B[t, t])/(16*s*t^3) - ((3*s - 14*t)*A[t]^2*B[t, t])/
      (16*s*t^4) - G[t, t, t, t, t]/(4*s*t^2) - 
     ((s - 4*t)*B[t, t]*I2[t, t, t])/(4*s*t^3) - 
     ((3*s - 14*t)*I4[t, t, t, t])/(32*s*t^4) - ((s - 6*t)*I41[t, t, t, t])/
      (12*s*t^3) + ((s - 16*t)*(3*s - 14*t)*I411[t, t, t, t])/(96*s*t^3) + 
     I5a[t, t, t, t, t]/(2*s*t^2) - ((s - t)*I5a1[t, t, t, t, t])/(4*s*t^2) + 
     I5a2[t, t, t, t, t]/(2*t^2) + ((s - 4*t)*I5b[t, t, t, t, t])/(6*s*t^3) - 
     ((s - 4*t)*I5b1[t, t, t, t, t])/(4*s*t^2) + 
     ((s - 3*t)*(s - t)*I5b2[t, t, t, t, t])/(6*s*t^3) + 
     ((s - 2*t)*I5c[t, t, t, t, t])/(8*s*t^3) + 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(4*s*t^2) + 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(12*s*t^3) - 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/(4*s*t^2) - I6d1[t, t, t, t, t, t]/
      (2*t) - I6e[t, t, t, t, t, t]/(4*t^2) + 
     ((s - 6*t)*(s - t)*I6e1[t, t, t, t, t, t])/(4*s*t^2) - 
     I7b1[t, t, t, t, t, t, t]/2 - I7b2[t, t, t, t, t, t, t]/2 - 
     ((s - 4*t)*(s - 3*t)*I7e3[t, t, t, t, t, t, t])/(4*t^2) + 
     ((s - 10*t)*S[t, t, t])/(12*s*t^3) + ((s - 4*t)*A[t]*S[t, t, t])/
      (6*s*t^4) + (B[t, t]*T[t, t, t])/(4*t^2) + ((-s + 4*t)*U[t, t, t, t])/
      (6*t^3) - ((-2*s + 5*t)*A[t]*U[t, t, t, t])/(12*t^4) + 
     (B[t, t]*U[t, t, t, t])/(4*t^2)
 
I7c5[t, t, t, t, t, t, t] = (175*s^4 - 5026*s^3*t + 33324*s^2*t^2 - 
       16176*s*t^3 - 80640*t^4)/(31104*s*t^5) + 
     ((147*s^3 - 1396*s^2*t + 1120*s*t^2 + 2880*t^3)*A[t])/(1728*s*t^5) + 
     ((7*s - 4*t)*A[t]^2)/(72*t^5) + ((-15*s + 28*t)*B[t, t])/(48*t^3) + 
     ((11*s + 4*t)*A[t]*B[t, t])/(36*t^4) + ((-7*s + 4*t)*A[t]^2*B[t, t])/
      (36*t^5) + B[t, t]^2/(3*t^2) + (2*G[t, t, t, t, t])/(3*s*t^2) + 
     (2*I2[t, t, t])/(3*s*t^2) - (2*(s - t)*B[t, t]*I2[t, t, t])/(9*t^4) + 
     ((-7*s + 4*t)*I4[t, t, t, t])/(72*t^5) - 
     ((s - 2*t)*(s + 2*t)*I41[t, t, t, t])/(9*s*t^4) + 
     ((s - 16*t)*(7*s - 4*t)*I411[t, t, t, t])/(216*t^4) + 
     (4*(s - 3*t)*(s + 2*t)*I5b[t, t, t, t, t])/(27*s*t^4) - 
     (2*(s^2 - s*t + 3*t^2)*I5b1[t, t, t, t, t])/(9*s*t^3) + 
     ((s - 6*t)*(s + 2*t)*I5b2[t, t, t, t, t])/(9*s*t^3) + 
     ((s - 4*t)*I5c[t, t, t, t, t])/(18*t^4) + 
     ((-s + 4*t)*I6c[t, t, t, t, t, t])/(9*t^3) - I6f[t, t, t, t, t, t]/
      (3*t^2) + (2*I7c[t, t, t, t, t, t, t])/(3*t) + 
     (s*(s - 4*t)*I7c1[t, t, t, t, t, t, t])/(3*t^2) + 
     M[t, t, t, t, t]/(3*t) + (2*A[t]*M[t, t, t, t, t])/(3*t^2) + 
     (2*(s^2 - s*t + 3*t^2)*S[t, t, t])/(27*s*t^4) + 
     (4*(s^2 - s*t + 3*t^2)*A[t]*S[t, t, t])/(27*s*t^5)
 
I7c6[t, t, t, t, t, t, t] = 
    -(175*s^4 - 5551*s^3*t + 48102*s^2*t^2 - 109308*s*t^3 - 80640*t^4)/
      (62208*s*t^5) - ((147*s^3 - 1837*s^2*t + 5056*s*t^2 + 2880*t^3)*A[t])/
      (3456*s*t^5) + ((-7*s + 25*t)*A[t]^2)/(144*t^5) - 
     ((-15*s + 73*t)*B[t, t])/(96*t^3) + ((-11*s + 29*t)*A[t]*B[t, t])/
      (72*t^4) - ((-7*s + 25*t)*A[t]^2*B[t, t])/(72*t^5) - 
     B[t, t]^2/(6*t^2) - G[t, t, t, t, t]/(3*s*t^2) - I2[t, t, t]/(3*s*t^2) - 
     ((-s + 4*t)*B[t, t]*I2[t, t, t])/(9*t^4) - 
     ((-7*s + 25*t)*I4[t, t, t, t])/(144*t^5) + 
     ((s - 4*t)*(s + t)*I41[t, t, t, t])/(18*s*t^4) - 
     ((7*s - 25*t)*(s - 16*t)*I411[t, t, t, t])/(432*t^4) - 
     (2*(s^2 - 4*s*t - 6*t^2)*I5b[t, t, t, t, t])/(27*s*t^4) + 
     ((s - 3*t)*(s - t)*I5b1[t, t, t, t, t])/(9*s*t^3) - 
     ((s^2 - 7*s*t - 12*t^2)*I5b2[t, t, t, t, t])/(18*s*t^3) + 
     ((-s + 7*t)*I5c[t, t, t, t, t])/(36*t^4) - 
     ((-s + 7*t)*I6c[t, t, t, t, t, t])/(18*t^3) + I6f[t, t, t, t, t, t]/
      (6*t^2) - I7c[t, t, t, t, t, t, t]/(3*t) - 
     ((s - 4*t)*(s - 3*t)*I7c1[t, t, t, t, t, t, t])/(6*t^2) + 
     M[t, t, t, t, t]/(3*t) - (A[t]*M[t, t, t, t, t])/(3*t^2) - 
     ((s - 3*t)*(s - t)*S[t, t, t])/(27*s*t^4) - 
     (2*(s - 3*t)*(s - t)*A[t]*S[t, t, t])/(27*s*t^5)
 
I7d2[t, t, t, t, t, t, t] = -(25*s^2 - 570*s*t + 10092*t^2)/(5184*t^4) + 
     (2*Zeta3)/t^2 - (7*(3*s - 40*t)*A[t])/(288*t^4) - A[t]^2/(12*t^4) - 
     (5*B[t, t])/(8*t^2) + (A[t]*B[t, t])/(6*t^3) + 
     (A[t]^2*B[t, t])/(6*t^4) + H[t, t, t, t, t, t]/(2*t^2) + 
     (B[t, t]*I2[t, t, t])/(3*t^3) + I4[t, t, t, t]/(12*t^4) + 
     ((-s + 16*t)*I411[t, t, t, t])/(36*t^3) - (2*I5a2[t, t, t, t, t])/
      (3*t^2) - (2*I5b[t, t, t, t, t])/(9*t^3) + I5b1[t, t, t, t, t]/
      (3*t^2) + I5b2[t, t, t, t, t]/(3*t^2) - I5c[t, t, t, t, t]/(3*t^3) - 
     I6a[t, t, t, t, t, t]/(6*t^2) + (2*I6c[t, t, t, t, t, t])/(3*t^2) - 
     I6d[t, t, t, t, t, t]/(2*t^2) - (s*I6d1[t, t, t, t, t, t])/(4*t^2) + 
     ((s + 2*t)*I7d[t, t, t, t, t, t, t])/(4*t^2) - 
     ((s^2 - 6*s*t + 4*t^2)*I7d1[t, t, t, t, t, t, t])/(4*t^2) - 
     S[t, t, t]/(9*t^3) - (2*A[t]*S[t, t, t])/(9*t^4) - 
     U[t, t, t, t]/(3*t^2) + (A[t]*U[t, t, t, t])/(3*t^3)
 
I7d3[t, t, t, t, t, t, t] = (25*s^2 - 674*s*t + 5948*t^2)/(3456*t^4) - 
     (2*Zeta3)/(3*t^2) + ((21*s - 208*t)*A[t])/(192*t^4) + A[t]^2/(8*t^4) - 
     (5*B[t, t])/(48*t^2) + (A[t]*B[t, t])/(4*t^3) - 
     (A[t]^2*B[t, t])/(4*t^4) - H[t, t, t, t, t, t]/(6*t^2) - 
     (B[t, t]*I2[t, t, t])/(3*t^3) - I4[t, t, t, t]/(8*t^4) - 
     I41[t, t, t, t]/(9*t^3) + ((s - 16*t)*I411[t, t, t, t])/(24*t^3) + 
     I5a2[t, t, t, t, t]/(3*t^2) + (2*I5b[t, t, t, t, t])/(9*t^3) - 
     I5b1[t, t, t, t, t]/(3*t^2) + I5c[t, t, t, t, t]/(6*t^3) + 
     I6a[t, t, t, t, t, t]/(6*t^2) - I6c[t, t, t, t, t, t]/(3*t^2) + 
     I6d[t, t, t, t, t, t]/(6*t^2) + ((s + 2*t)*I6d1[t, t, t, t, t, t])/
      (12*t^2) - (s*I7d[t, t, t, t, t, t, t])/(12*t^2) + 
     (s*(s - 4*t)*I7d1[t, t, t, t, t, t, t])/(12*t^2) + S[t, t, t]/(9*t^3) + 
     (2*A[t]*S[t, t, t])/(9*t^4)
 
I7d7[t, t, t, t, t, t, t] = -(125*s^2 - 3474*s*t + 25596*t^2)/(5184*t^4) + 
     (2*Zeta3)/(3*t^2) + ((-105*s + 968*t)*A[t])/(288*t^4) - 
     (5*A[t]^2)/(12*t^4) + (25*B[t, t])/(24*t^2) - (7*A[t]*B[t, t])/(6*t^3) + 
     (5*A[t]^2*B[t, t])/(6*t^4) + H[t, t, t, t, t, t]/(6*t^2) + 
     (B[t, t]*I2[t, t, t])/t^3 + (5*I4[t, t, t, t])/(12*t^4) + 
     (4*I41[t, t, t, t])/(9*t^3) - (5*(s - 16*t)*I411[t, t, t, t])/(36*t^3) - 
     (2*I5a2[t, t, t, t, t])/(3*t^2) - (2*I5b[t, t, t, t, t])/(3*t^3) + 
     I5b1[t, t, t, t, t]/t^2 - I5b2[t, t, t, t, t]/(3*t^2) - 
     I5c[t, t, t, t, t]/(3*t^3) - I6a[t, t, t, t, t, t]/(2*t^2) + 
     (2*I6c[t, t, t, t, t, t])/(3*t^2) - I6d[t, t, t, t, t, t]/(6*t^2) - 
     ((s + 2*t)*I6d1[t, t, t, t, t, t])/(12*t^2) + 
     (s*I7d[t, t, t, t, t, t, t])/(12*t^2) - 
     (s*(s - 4*t)*I7d1[t, t, t, t, t, t, t])/(12*t^2) - S[t, t, t]/(3*t^3) - 
     (2*A[t]*S[t, t, t])/(3*t^4) + U[t, t, t, t]/(3*t^2) - 
     (A[t]*U[t, t, t, t])/(3*t^3)
 
I7e1[t, t, t, t, t, t, t] = (75*s^4 - 961*s^3*t + 28486*s^2*t^2 - 
       129228*s*t^3 + 196752*t^4)/(10368*s*(s - 4*t)*t^4) + 
     ((63*s^3 - 1023*s^2*t + 3628*s*t^2 - 8512*t^3)*A[t])/
      (576*s*(s - 4*t)*t^4) + ((3*s - 7*t)*A[t]^2)/(24*s*t^4) + 
     ((s^2 + 19*s*t - 156*t^2)*B[t, t])/(16*s*(s - 4*t)*t^2) + 
     ((3*s^2 - 23*s*t + 116*t^2)*A[t]*B[t, t])/(12*s*(s - 4*t)*t^3) - 
     ((3*s - 7*t)*A[t]^2*B[t, t])/(12*s*t^4) - ((s - t)*G[t, t, t, t, t])/
      (3*s*(s - 4*t)*t^2) - (2*I2[t, t, t])/(s*(s - 4*t)*t) - 
     ((s^2 - 6*s*t + 2*t^2)*B[t, t]*I2[t, t, t])/(3*s*(s - 4*t)*t^3) - 
     ((3*s - 7*t)*I4[t, t, t, t])/(24*s*t^4) - 
     ((s^2 - 7*s*t + 48*t^2)*I41[t, t, t, t])/(9*s*(s - 4*t)*t^3) + 
     ((s - 16*t)*(3*s - 7*t)*I411[t, t, t, t])/(72*s*t^3) + 
     (2*(s - t)*I5a[t, t, t, t, t])/(3*s*(s - 4*t)*t^2) - 
     ((s - 7*t)*(s - t)*I5a1[t, t, t, t, t])/(3*s*(s - 4*t)*t^2) + 
     (2*(s - 2*t)*(s - t)*I5a2[t, t, t, t, t])/(3*s*(s - 4*t)*t^2) + 
     (2*(s - 2*t)*I5b[t, t, t, t, t])/(9*s*t^3) - 
     ((s^2 - 6*s*t - 10*t^2)*I5b1[t, t, t, t, t])/(3*s*(s - 4*t)*t^2) + 
     ((2*s^3 - 10*s^2*t + 11*s*t^2 + 24*t^3)*I5b2[t, t, t, t, t])/
      (9*s*(s - 4*t)*t^3) + ((s - t)*I5c[t, t, t, t, t])/(6*s*t^3) + 
     ((s^2 - 6*s*t + 2*t^2)*I6a[t, t, t, t, t, t])/(3*s*(s - 4*t)*t^2) + 
     ((s - t)*(2*s^2 - 11*s*t + 6*t^2)*I6b[t, t, t, t, t, t])/
      (9*s*(s - 4*t)*t^3) - ((s - t)*I6c[t, t, t, t, t, t])/(3*s*t^2) - 
     I6e[t, t, t, t, t, t]/(3*t^2) + 
     ((s - 3*t)*(s - t)*I6e1[t, t, t, t, t, t])/(3*s*t^2) + 
     (2*I7e[t, t, t, t, t, t, t])/(3*t) - 
     (s*(s - 4*t)*I7e3[t, t, t, t, t, t, t])/(3*t^2) + 
     M[t, t, t, t, t]/(3*t) + (2*A[t]*M[t, t, t, t, t])/(3*t^2) + 
     ((s^2 - 12*s*t - 4*t^2)*S[t, t, t])/(9*s*(s - 4*t)*t^3) + 
     (2*(s^2 - 6*s*t - 10*t^2)*A[t]*S[t, t, t])/(9*s*(s - 4*t)*t^4) - 
     (4*B[t, t]*S[t, t, t])/(s*(s - 4*t)*t) + 
     ((s - 9*t)*(s + 2*t)*B[t, t]*T[t, t, t])/(3*s*(s - 4*t)*t^2) - 
     (2*(s - t)*U[t, t, t, t])/(9*t^3) + ((2*s + t)*A[t]*U[t, t, t, t])/
      (9*t^4) + ((s - t)*B[t, t]*U[t, t, t, t])/(3*(s - 4*t)*t^2)
 
I7e2[t, t, t, t, t, t, t] = (75*s^4 - 961*s^3*t + 17830*s^2*t^2 - 
       70476*s*t^3 + 132240*t^4)/(3456*s*(s - 4*t)*(s - t)*t^3) + 
     ((63*s^3 - 1023*s^2*t + 2956*s*t^2 - 5824*t^3)*A[t])/
      (192*s*(s - 4*t)*(s - t)*t^3) + ((3*s - 7*t)*A[t]^2)/
      (8*s*(s - t)*t^3) - (3*(3*s^2 - 19*s*t + 92*t^2)*B[t, t])/
      (16*s*(s - 4*t)*(s - t)*t) + ((3*s^2 - 11*s*t + 68*t^2)*A[t]*B[t, t])/
      (4*s*(s - 4*t)*(s - t)*t^2) - ((3*s - 7*t)*A[t]^2*B[t, t])/
      (4*s*(s - t)*t^3) - G[t, t, t, t, t]/(s*(s - 4*t)*t) - 
     ((s + 2*t)*I2[t, t, t])/(s*(s - 4*t)*(s - t)*t) - 
     ((s - 6*t)*B[t, t]*I2[t, t, t])/(s*(s - 4*t)*t^2) - 
     ((3*s - 7*t)*I4[t, t, t, t])/(8*s*(s - t)*t^3) - 
     ((s^2 - s*t + 24*t^2)*I41[t, t, t, t])/(3*s*(s - 4*t)*(s - t)*t^2) + 
     ((s - 16*t)*(3*s - 7*t)*I411[t, t, t, t])/(24*s*(s - t)*t^2) + 
     (2*I5a[t, t, t, t, t])/(s*(s - 4*t)*t) + (3*I5a1[t, t, t, t, t])/
      (s*(s - 4*t)) + (2*(s - 2*t)*I5a2[t, t, t, t, t])/(s*(s - 4*t)*t) + 
     (2*(s - 2*t)*I5b[t, t, t, t, t])/(3*s*(s - t)*t^2) - 
     ((s^2 - 9*s*t + 2*t^2)*I5b1[t, t, t, t, t])/(s*(s - 4*t)*(s - t)*t) + 
     ((2*s^2 - 13*s*t + 29*t^2)*I5b2[t, t, t, t, t])/
      (3*(s - 4*t)*(s - t)*t^2) + I5c[t, t, t, t, t]/(2*s*t^2) + 
     ((s - 6*t)*I6a[t, t, t, t, t, t])/(s*(s - 4*t)*t) + 
     (2*(s^2 - 7*s*t + 9*t^2)*I6b[t, t, t, t, t, t])/(3*s*(s - 4*t)*t^2) - 
     I6c[t, t, t, t, t, t]/(s*t) + ((s - 3*t)*I6e1[t, t, t, t, t, t])/(s*t) + 
     ((-s + 4*t)*I7e3[t, t, t, t, t, t, t])/t + 
     ((s^2 - 15*s*t + 8*t^2)*S[t, t, t])/(3*s*(s - 4*t)*(s - t)*t^2) + 
     (2*(s^2 - 9*s*t + 2*t^2)*A[t]*S[t, t, t])/(3*s*(s - 4*t)*(s - t)*t^3) - 
     (2*(s + 2*t)*B[t, t]*S[t, t, t])/(s*(s - 4*t)*(s - t)*t) - 
     (6*(s + t)*B[t, t]*T[t, t, t])/(s*(s - 4*t)*(s - t)) - 
     (2*U[t, t, t, t])/(3*t^2) + (2*A[t]*U[t, t, t, t])/(3*t^3) + 
     (B[t, t]*U[t, t, t, t])/((s - 4*t)*t)
 
I7e4[t, t, t, t, t, t, t] = (175*s^2 - 4926*s*t + 31044*t^2)/(10368*s*t^3) + 
     ((147*s - 1312*t)*A[t])/(576*s*t^3) + (7*A[t]^2)/(24*s*t^3) - 
     (15*B[t, t])/(16*s*t) + (11*A[t]*B[t, t])/(12*s*t^2) - 
     (7*A[t]^2*B[t, t])/(12*s*t^3) - (2*B[t, t]*I2[t, t, t])/(3*s*t^2) - 
     (7*I4[t, t, t, t])/(24*s*t^3) - I41[t, t, t, t]/(3*s*t^2) + 
     (7*(s - 16*t)*I411[t, t, t, t])/(72*s*t^2) + (2*I5a2[t, t, t, t, t])/
      (3*s*t) + (4*I5b[t, t, t, t, t])/(9*s*t^2) - (2*I5b1[t, t, t, t, t])/
      (3*s*t) - I5b2[t, t, t, t, t]/(3*s*t) + I5c[t, t, t, t, t]/(6*s*t^2) + 
     (2*I6a[t, t, t, t, t, t])/(3*s*t) - (2*I6b[t, t, t, t, t, t])/(3*s*t) - 
     I6c[t, t, t, t, t, t]/(3*s*t) - I6e1[t, t, t, t, t, t]/s + 
     I7e3[t, t, t, t, t, t, t] + (2*S[t, t, t])/(9*s*t^2) + 
     (4*A[t]*S[t, t, t])/(9*s*t^3)
 
I7e5[t, t, t, t, t, t, t] = -(175*s^2 - 2622*s*t + 31044*t^2)/(5184*s*t^3) - 
     ((147*s - 1312*t)*A[t])/(288*s*t^3) - (7*A[t]^2)/(12*s*t^3) + 
     (15*B[t, t])/(8*s*t) - (11*A[t]*B[t, t])/(6*s*t^2) + 
     (7*A[t]^2*B[t, t])/(6*s*t^3) + (4*B[t, t]*I2[t, t, t])/(3*s*t^2) + 
     (7*I4[t, t, t, t])/(12*s*t^3) + (2*I41[t, t, t, t])/(3*s*t^2) - 
     (7*(s - 16*t)*I411[t, t, t, t])/(36*s*t^2) - (4*I5a2[t, t, t, t, t])/
      (3*s*t) - (8*I5b[t, t, t, t, t])/(9*s*t^2) + (4*I5b1[t, t, t, t, t])/
      (3*s*t) - (2*(s - t)*I5b2[t, t, t, t, t])/(3*s*t^2) - 
     I5c[t, t, t, t, t]/(3*s*t^2) - (4*I6a[t, t, t, t, t, t])/(3*s*t) - 
     (2*(s - 2*t)*I6b[t, t, t, t, t, t])/(3*s*t^2) + 
     (2*I6c[t, t, t, t, t, t])/(3*s*t) - ((s - 2*t)*I6e1[t, t, t, t, t, t])/
      (s*t) + ((s - 4*t)*I7e3[t, t, t, t, t, t, t])/t - 
     (4*S[t, t, t])/(9*s*t^2) - (8*A[t]*S[t, t, t])/(9*s*t^3) + 
     (2*U[t, t, t, t])/(3*t^2) - (2*A[t]*U[t, t, t, t])/(3*t^3)
 
I7e6[t, t, t, t, t, t, t] = -(75*s^3 - 836*s^2*t + 26160*s*t^2 - 37896*t^3)/
      (20736*s*t^4) - ((63*s^2 - 918*s*t + 1856*t^2)*A[t])/(1152*s*t^4) - 
     ((3*s - 14*t)*A[t]^2)/(48*s*t^4) - ((s + 30*t)*B[t, t])/(32*s*t^2) - 
     ((3*s - 22*t)*A[t]*B[t, t])/(24*s*t^3) + ((3*s - 14*t)*A[t]^2*B[t, t])/
      (24*s*t^4) + G[t, t, t, t, t]/(6*s*t^2) + 
     ((s - 4*t)*B[t, t]*I2[t, t, t])/(6*s*t^3) + 
     ((3*s - 14*t)*I4[t, t, t, t])/(48*s*t^4) + ((s - 6*t)*I41[t, t, t, t])/
      (18*s*t^3) - ((s - 16*t)*(3*s - 14*t)*I411[t, t, t, t])/(144*s*t^3) - 
     I5a[t, t, t, t, t]/(3*s*t^2) + ((s - t)*I5a1[t, t, t, t, t])/(6*s*t^2) - 
     I5a2[t, t, t, t, t]/(3*t^2) - ((s - 4*t)*I5b[t, t, t, t, t])/(9*s*t^3) + 
     ((s - 4*t)*I5b1[t, t, t, t, t])/(6*s*t^2) - 
     ((s - 3*t)*(s - t)*I5b2[t, t, t, t, t])/(9*s*t^3) - 
     ((s - 2*t)*I5c[t, t, t, t, t])/(12*s*t^3) - 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(6*s*t^2) - 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(18*s*t^3) + 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/(6*s*t^2) + I6e[t, t, t, t, t, t]/
      (6*t^2) - ((s - 6*t)*(s - t)*I6e1[t, t, t, t, t, t])/(6*s*t^2) - 
     I7e[t, t, t, t, t, t, t]/(3*t) + 
     ((s - 4*t)*(s - 3*t)*I7e3[t, t, t, t, t, t, t])/(6*t^2) + 
     M[t, t, t, t, t]/(3*t) - (A[t]*M[t, t, t, t, t])/(3*t^2) - 
     ((s - 10*t)*S[t, t, t])/(18*s*t^3) - ((s - 4*t)*A[t]*S[t, t, t])/
      (9*s*t^4) - (B[t, t]*T[t, t, t])/(6*t^2) - ((-s + 4*t)*U[t, t, t, t])/
      (9*t^3) + ((-2*s + 5*t)*A[t]*U[t, t, t, t])/(18*t^4) - 
     (B[t, t]*U[t, t, t, t])/(6*t^2)


==> anc/Iallmassivesdds <==
(* This file contains the results for s d/ds of each of the renormalized
   epsilon-finite master integrals for self-energy and vacuum diagrams up to 
   three-loop order, for the case that all propagators have the same squared 
   mass, denoted t. Here s = -p^2 for metric signature -+++ (or Euclidean) 
   external momentum p. The topologies correspond to the scalar integrals
     I8a[t, t, t, t, t, t, t, t],
     I8b[t, t, t, t, t, t, t, t],
     I8c[t, t, t, t, t, t, t, t],
   and their descendants obtained by removing internal lines. Some results 
   are written in terms of the constant Zeta3 = 1.20205690315959...

   The list of master integrals is given in the compansion ancillary file 
   Iallmassive.

   This file can be read into Mathematica. The two-loop	vacuum integral	is
   denoted "I2"	rather than "I", in order to avoid confusion with sqrt(-1).

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper)
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)

sdds[A, {t}] = 0
 
sdds[B, {t, t}] = -((s - 2*t)/(s - 4*t)) + (2*A[t])/(s - 4*t) + 
     (2*t*B[t, t])/(s - 4*t)
 
sdds[I2, {t, t, t}] = 0
 
sdds[S, {t, t, t}] = (-s + 6*t)/2 - 3*A[t] + S[t, t, t] + 3*t*T[t, t, t]
 
sdds[T, {t, t, t}] = -((5*s - 24*t)*(s - 3*t))/(4*(s - 9*t)*(s - t)) + 
     ((s - 6*t)*(s - 3*t)*A[t])/((s - 9*t)*(s - t)*t) - 
     (2*s*A[t]^2)/((s - 9*t)*(s - t)*t) + (2*(s - 3*t)*S[t, t, t])/
      ((s - 9*t)*(s - t)) + (2*(5*s - 9*t)*t*T[t, t, t])/((s - 9*t)*(s - t))
 
sdds[U, {t, t, t, t}] = (s - 12*t)/(4*(s - 4*t)) + (3*A[t])/(s - 4*t) + 
     I2[t, t, t]/(s - 4*t) - (2*S[t, t, t])/(s - 4*t) - 
     (5*t*T[t, t, t])/(s - 4*t) + (2*t*U[t, t, t, t])/(s - 4*t)

 
sdds[M, {t, t, t, t, t}] = -(3*s - 20*t)/(2*(s - 4*t)*(s - 3*t)) - 
     (6*A[t])/((s - 4*t)*(s - 3*t)) - (2*(s - 2*t)*B[t, t])/
      ((s - 4*t)*(s - 3*t)) + (2*(s - 2*t)*A[t]*B[t, t])/
      ((s - 4*t)*(s - 3*t)*t) + (s*B[t, t]^2)/((s - 4*t)*(s - 3*t)) - 
     (2*I2[t, t, t])/((s - 4*t)*(s - 3*t)) - M[t, t, t, t, t] + 
     (4*S[t, t, t])/((s - 4*t)*(s - 3*t)) + (2*(s + t)*T[t, t, t])/
      ((s - 4*t)*(s - 3*t)) - (4*t*U[t, t, t, t])/((s - 4*t)*(s - 3*t))
 
sdds[G, {t, t, t, t, t}] = 0
 
sdds[H, {t, t, t, t, t, t}] = 0
 
sdds[I4, {t, t, t, t}] = (-s^2 + 18*s*t - 18*t^2)/12 - 2*(s - 5*t)*A[t] - 
     6*A[t]^2 + 2*I4[t, t, t, t] + 4*t*I41[t, t, t, t]
 
sdds[I41, {t, t, t, t}] = (25*s^2 - 450*s*t + 324*t^2)/(288*t) + 
     ((29*s - 120*t)*A[t])/(16*t) + (9*A[t]^2)/(2*t) - 
     (3*I4[t, t, t, t])/(2*t) - 3*I41[t, t, t, t] + (s*I411[t, t, t, t])/2
 
sdds[I411, {t, t, t, t}] = (7*s^3 - 220*s^2*t + 1134*s*t^2 + 1764*t^3)/
      (72*(s - 16*t)*(s - 4*t)*t) + ((47*s^2 - 494*s*t + 1512*t^2)*A[t])/
      (8*(s - 16*t)*(s - 4*t)*t) + (6*(2*s - 23*t)*A[t]^2)/
      ((s - 16*t)*(s - 4*t)*t) + (12*A[t]^3)/((s - 16*t)*(s - 4*t)*t) - 
     (6*(s - 7*t)*I4[t, t, t, t])/((s - 16*t)*(s - 4*t)*t) - 
     (12*(s - 6*t)*I41[t, t, t, t])/((s - 16*t)*(s - 4*t)) + 
     (3*s*(s - 10*t)*I411[t, t, t, t])/((s - 16*t)*(s - 4*t))
 
sdds[I5a, {t, t, t, t, t}] = (-s + 28*t)/4 - 4*A[t] + I5a[t, t, t, t, t] + 
     t*I5a1[t, t, t, t, t] + 4*t*I5a2[t, t, t, t, t] - 2*S[t, t, t]
 
sdds[I5a1, {t, t, t, t, t}] = (5*s^2 - 11*s*t + 528*t^2)/
      (6*(s - 9*t)*(s - t)) - ((5*s + 6*t)*A[t])/((s - 9*t)*(s - t)) - 
     (48*A[t]^2)/((s - 9*t)*(s - t)) + (12*A[t]^3)/((s - 9*t)*(s - t)*t) + 
     (2*(s + 3*t)*I5a[t, t, t, t, t])/((s - 9*t)*(s - t)) + 
     (6*t*I5a1[t, t, t, t, t])/(s - 9*t) + (12*t*(s + t)*I5a2[t, t, t, t, t])/
      ((s - 9*t)*(s - t)) - (6*S[t, t, t])/(s - 9*t) + 
     (24*A[t]*S[t, t, t])/((s - 9*t)*(s - t)) - 
     (2*(s^2 - 4*s*t - 9*t^2)*T[t, t, t])/((s - 9*t)*(s - t)) + 
     (4*(s + 9*t)*A[t]*T[t, t, t])/((s - 9*t)*(s - t))
 
sdds[I5a2, {t, t, t, t, t}] = -(5*s^2 - 191*s*t + 480*t^2)/
      (12*(s - 9*t)*(s - t)) - ((s - 3*t)*(s + 8*t)*A[t])/
      (4*(s - 9*t)*(s - t)*t) - (4*(s - 3*t)*A[t]^2)/((s - 9*t)*(s - t)*t) + 
     ((s - 3*t)*A[t]^3)/((s - 9*t)*(s - t)*t^2) + 
     (2*(s - 3*t)*I5a[t, t, t, t, t])/((s - 9*t)*(s - t)) + 
     (3*t*I5a1[t, t, t, t, t])/(s - 9*t) + 
     (3*(3*s - 7*t)*t*I5a2[t, t, t, t, t])/((s - 9*t)*(s - t)) - 
     (4*(s - 3*t)*S[t, t, t])/((s - 9*t)*(s - t)) + 
     (2*(s - 3*t)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)*t) - 
     ((5*s - 9*t)*t*T[t, t, t])/((s - 9*t)*(s - t)) + 
     ((5*s - 9*t)*A[t]*T[t, t, t])/((s - 9*t)*(s - t))
 
sdds[I5b, {t, t, t, t, t}] = (-5*(5*s - 56*t))/72 - (5*A[t])/2 - 
     I2[t, t, t] - (2*I41[t, t, t, t])/3 + I5b[t, t, t, t, t]/3 + 
     t*I5b1[t, t, t, t, t] + 2*t*I5b2[t, t, t, t, t] - S[t, t, t]/3 - 
     (2*A[t]*S[t, t, t])/(3*t)
 
sdds[I5b1, {t, t, t, t, t}] = (25*s^4 - 876*s^3*t + 9362*s^2*t^2 - 
       27196*s*t^3 + 11736*t^4)/(432*(s - 9*t)*(s - t)*t^2) + 
     ((21*s^3 - 448*s^2*t + 2132*s*t^2 - 1908*t^3)*A[t])/
      (24*(s - 9*t)*(s - t)*t^2) + ((s - 18*t)*(s - 2*t)*A[t]^2)/
      ((s - 9*t)*(s - t)*t^2) + (s*(s - 7*t)*I2[t, t, t])/
      (3*(s - 9*t)*(s - t)*t) - (2*(s - 3*t)*A[t]*I2[t, t, t])/
      ((s - 9*t)*(s - t)*t) - ((s^2 - 14*s*t + 18*t^2)*I4[t, t, t, t])/
      ((s - 9*t)*(s - t)*t^2) - (2*(11*s - 117*t)*I41[t, t, t, t])/
      (9*(s - 9*t)*t) + (s*(s - 16*t)*(s - 4*t)*I411[t, t, t, t])/
      (3*(s - 9*t)*(s - t)*t) + (2*(s^2 - 13*s*t + 18*t^2)*
       I5b[t, t, t, t, t])/(9*(s - 9*t)*(s - t)*t) + 
     (2*(s^2 - 4*s*t - 9*t^2)*I5b1[t, t, t, t, t])/(3*(s - 9*t)*(s - t)) + 
     (2*(2*s - 9*t)*I5b2[t, t, t, t, t])/(3*(s - 9*t)) + 
     ((s^2 - 22*s*t + 45*t^2)*S[t, t, t])/(9*(s - 9*t)*(s - t)*t) + 
     (2*(s^2 - 22*s*t + 45*t^2)*A[t]*S[t, t, t])/(9*(s - 9*t)*(s - t)*t^2) + 
     T[t, t, t] + (2*A[t]*T[t, t, t])/t
 
sdds[I5b2, {t, t, t, t, t}] = 
    -(125*s^3 - 1413*s^2*t - 11466*s*t^2 + 25092*t^3)/
      (864*(s - 9*t)*(s - t)*t) - ((117*s^2 - 35*s*t - 1764*t^2)*A[t])/
      (48*(s - 9*t)*(s - t)*t) - ((11*s + 27*t)*A[t]^2)/
      (2*(s - 9*t)*(s - t)*t) + (6*t*I2[t, t, t])/((s - 9*t)*(s - t)) - 
     ((s + 3*t)*A[t]*I2[t, t, t])/((s - 9*t)*(s - t)*t) + 
     ((5*s + 9*t)*I4[t, t, t, t])/(2*(s - 9*t)*(s - t)*t) + 
     (8*(s + 3*t)*I41[t, t, t, t])/(3*(s - 9*t)*(s - t)) - 
     (5*s*(s + 5*t)*I411[t, t, t, t])/(6*(s - 9*t)*(s - t)) - 
     (4*t*I5b[t, t, t, t, t])/((s - 9*t)*(s - t)) + 
     (3*t*I5b1[t, t, t, t, t])/(s - 9*t) + 
     ((7*s - 15*t)*t*I5b2[t, t, t, t, t])/((s - 9*t)*(s - t)) - 
     S[t, t, t]/(s - 9*t) - (2*A[t]*S[t, t, t])/((s - 9*t)*t)
 
sdds[I5c, {t, t, t, t, t}] = (7*s^2 - 63*s*t - 255*t^2)/(36*(s - 4*t)) + 
     ((5*s - 46*t)*A[t])/(4*(s - 4*t)) + (11*A[t]^2)/(s - 4*t) - 
     (2*A[t]^3)/((s - 4*t)*t) - (3*I4[t, t, t, t])/(s - 4*t) - 
     (6*t*I41[t, t, t, t])/(s - 4*t) + (2*t*I5c[t, t, t, t, t])/(s - 4*t)
 
sdds[I6a, {t, t, t, t, t, t}] = (2*s - 21*t)/(3*(s - 4*t)) + 
     (4*A[t])/(s - 4*t) + G[t, t, t, t, t]/(s - 4*t) - 
     (2*I5a[t, t, t, t, t])/(s - 4*t) - (3*t*I5a1[t, t, t, t, t])/(s - 4*t) - 
     (4*t*I5a2[t, t, t, t, t])/(s - 4*t) + (2*t*I6a[t, t, t, t, t, t])/
      (s - 4*t) + (2*S[t, t, t])/(s - 4*t)
 
sdds[I6b, {t, t, t, t, t, t}] = (7*(s - 8*t))/(6*(s - 4*t)) + 
     (7*A[t])/(s - 4*t) + (2*I2[t, t, t])/(s - 4*t) + 
     (4*I41[t, t, t, t])/(s - 4*t) - (6*t*I5b1[t, t, t, t, t])/(s - 4*t) - 
     (4*t*I5b2[t, t, t, t, t])/(s - 4*t) + (2*t*I6b[t, t, t, t, t, t])/
      (s - 4*t) + (2*S[t, t, t])/(s - 4*t) + (4*A[t]*S[t, t, t])/((s - 4*t)*t)
 
sdds[I6c, {t, t, t, t, t, t}] = -(s + 35*t)/(9*(s - 4*t)) + 
     (5*A[t])/(2*(s - 4*t)) + G[t, t, t, t, t]/(s - 4*t) + 
     I2[t, t, t]/(s - 4*t) + (2*I41[t, t, t, t])/(3*(s - 4*t)) - 
     (4*I5b[t, t, t, t, t])/(3*(s - 4*t)) - (t*I5b1[t, t, t, t, t])/
      (s - 4*t) - (4*t*I5b2[t, t, t, t, t])/(s - 4*t) + 
     (2*t*I6c[t, t, t, t, t, t])/(s - 4*t) + S[t, t, t]/(3*(s - 4*t)) + 
     (2*A[t]*S[t, t, t])/(3*(s - 4*t)*t)
 
sdds[I6d, {t, t, t, t, t, t}] = H[t, t, t, t, t, t] - I6d[t, t, t, t, t, t] - 
     (s*I6d1[t, t, t, t, t, t])/2 + (s*I7d[t, t, t, t, t, t, t])/2 - 
     (s*(s - 4*t)*I7d1[t, t, t, t, t, t, t])/2
 
sdds[I6d1, {t, t, t, t, t, t}] = 
    (25*s^5 - 361*s^4*t - 2926*s^3*t^2 + 31776*s^2*t^3 - 6264*s*t^4 - 
       30096*t^5)/(432*(s - 9*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(2*s - t)*(s + 2*t)*Zeta3)/((s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((21*s^4 + 53*s^3*t - 1472*s^2*t^2 + 2836*s*t^3 - 2448*t^4)*A[t])/
      (24*(s - 9*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     ((s^3 + 11*s^2*t - 78*s*t^2 + 96*t^3)*A[t]^2)/((s - 9*t)*(s - t)*t^2*
       (s^2 - 8*s*t + 4*t^2)) + (4*(5*s - 6*t)*A[t]^3)/
      ((s - 9*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     ((3*s - 2*t)*G[t, t, t, t, t])/((s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     (2*s*H[t, t, t, t, t, t])/(s^2 - 8*s*t + 4*t^2) - 
     (2*(s^2 - s*t + 6*t^2)*I2[t, t, t])/((s - 9*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + (2*(s^2 + 9*s*t - 6*t^2)*A[t]*I2[t, t, t])/
      ((s - 9*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     ((s^3 + 5*s^2*t - 52*s*t^2 + 36*t^3)*I4[t, t, t, t])/
      ((s - 9*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) - 
     (8*(s - 6*t)*(s + 4*t)*I41[t, t, t, t])/(3*(s - 9*t)*t*
       (s^2 - 8*s*t + 4*t^2)) + (s*(s^3 + s^2*t + 24*s*t^2 - 116*t^3)*
       I411[t, t, t, t])/(3*(s - 9*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) + 
     (6*(s^2 - 3*s*t - 2*t^2)*I5a[t, t, t, t, t])/((s - 9*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + ((s^2 - s*t + 6*t^2)*I5a1[t, t, t, t, t])/
      ((s - 9*t)*(s^2 - 8*s*t + 4*t^2)) + 
     (4*(s - 3*t)*t*(7*s + 2*t)*I5a2[t, t, t, t, t])/
      ((s - 9*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     (8*(2*s^2 - 15*s*t + 12*t^2)*I5b[t, t, t, t, t])/
      (3*(s - 9*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) - 
     (8*t*(s^2 - 3*t^2)*I5b1[t, t, t, t, t])/((s - 9*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) - (12*t*(s + 4*t)*I5b2[t, t, t, t, t])/
      ((s - 9*t)*(s^2 - 8*s*t + 4*t^2)) - (2*s*I6d[t, t, t, t, t, t])/
      (s^2 - 8*s*t + 4*t^2) - (2*(s - 2*t)*(s - t)*I6d1[t, t, t, t, t, t])/
      (s^2 - 8*s*t + 4*t^2) + (s^2*I7d[t, t, t, t, t, t, t])/
      (s^2 - 8*s*t + 4*t^2) - (s^2*(s - 4*t)*I7d1[t, t, t, t, t, t, t])/
      (s^2 - 8*s*t + 4*t^2) - (2*(23*s^2 - 141*s*t + 30*t^2)*S[t, t, t])/
      (3*(s - 9*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     (4*(13*s^2 - 57*s*t + 6*t^2)*A[t]*S[t, t, t])/(3*(s - 9*t)*(s - t)*t*
       (s^2 - 8*s*t + 4*t^2)) - (2*(s^3 + 2*s^2*t - 49*s*t^2 + 18*t^3)*
       T[t, t, t])/((s - 9*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(s^3 + 2*s^2*t - 49*s*t^2 + 18*t^3)*A[t]*T[t, t, t])/
      ((s - 9*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2))
 
sdds[I6e, {t, t, t, t, t, t}] = 
    (75*s^4 - 961*s^3*t + 24550*s^2*t^2 - 120204*s*t^3 + 175248*t^4)/
      (3456*(s - 4*t)*(s - t)*t^2) + 
     ((63*s^3 - 1023*s^2*t + 4588*s*t^2 - 7456*t^3)*A[t])/
      (192*(s - 4*t)*(s - t)*t^2) + ((3*s - 7*t)*A[t]^2)/(8*(s - t)*t^2) - 
     ((17*s - 93*t)*B[t, t])/(16*(s - t)) + ((3*s - 23*t)*A[t]*B[t, t])/
      (4*(s - t)*t) - ((3*s - 7*t)*A[t]^2*B[t, t])/(4*(s - t)*t^2) - 
     G[t, t, t, t, t]/(s - 4*t) - (3*t*I2[t, t, t])/((s - 4*t)*(s - t)) - 
     (B[t, t]*I2[t, t, t])/t - ((3*s - 7*t)*I4[t, t, t, t])/(8*(s - t)*t^2) - 
     ((s^2 - 11*s*t + 34*t^2)*I41[t, t, t, t])/(3*(s - 4*t)*(s - t)*t) + 
     ((s - 16*t)*(3*s - 7*t)*I411[t, t, t, t])/(24*(s - t)*t) - 
     I5a1[t, t, t, t, t] + 2*I5a2[t, t, t, t, t] + 
     (2*(s^2 - 4*s*t + 6*t^2)*I5b[t, t, t, t, t])/(3*t*(-s + t)*(-s + 4*t)) - 
     ((s^2 - 4*s*t - 3*t^2)*I5b1[t, t, t, t, t])/((s - 4*t)*(s - t)) + 
     (2*(s^3 - 5*s^2*t + 7*s*t^2 + 6*t^3)*I5b2[t, t, t, t, t])/
      (3*(s - 4*t)*(s - t)*t) + I5c[t, t, t, t, t]/(2*t) + 
     I6a[t, t, t, t, t, t] + ((2*s - 3*t)*I6b[t, t, t, t, t, t])/(3*t) - 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/(s - 4*t) - I6e[t, t, t, t, t, t] + 
     (s - 3*t)*I6e1[t, t, t, t, t, t] - s*(s - 3*t)*I7e3[t, t, t, t, t, t, 
       t] + ((s^2 - 4*s*t - 3*t^2)*S[t, t, t])/(3*(s - 4*t)*(s - t)*t) - 
     (2*(-s^2 + 4*s*t + 3*t^2)*A[t]*S[t, t, t])/(3*t^2*(-s + t)*(-s + 4*t)) + 
     (2*B[t, t]*S[t, t, t])/(s - t) + ((s + 3*t)*B[t, t]*T[t, t, t])/
      (s - t) - (s*(2*s - 5*t)*U[t, t, t, t])/(3*(s - 4*t)*t) + 
     (s*(2*s - 5*t)*A[t]*U[t, t, t, t])/(3*(s - 4*t)*t^2) + 
     (s*B[t, t]*U[t, t, t, t])/(s - 4*t)
 
sdds[I6e1, {t, t, t, t, t, t}] = 
    (175*s^5 - 3298*s^4*t + 15132*s^3*t^2 - 178107*s^2*t^3 + 1566846*s*t^4 - 
       3004452*t^5)/(5184*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((147*s^4 - 1204*s^3*t - 6968*s^2*t^2 + 72873*s*t^3 - 104760*t^4)*A[t])/
      (288*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((7*s^3 + 284*s^2*t - 3528*s*t^2 + 6525*t^3)*A[t]^2)/
      (12*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) - 
     ((5*s^2 - 48*s*t + 87*t^2)*A[t]^3)/((s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)*t^2) - ((8*s^3 - 57*s^2*t + 19*s*t^2 + 135*t^3)*B[t, t])/
      (24*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     ((2*s - 3*t)*(s^2 - 5*s*t - 11*t^2)*A[t]*B[t, t])/
      (6*(s - 4*t)*(s - 3*t)*(s - t)*t^2) - 
     ((5*s^2 - 29*s*t + 21*t^2)*A[t]^2*B[t, t])/(6*(s - 4*t)*(s - 3*t)*
       (s - t)*t^2) - G[t, t, t, t, t]/((s - 4*t)*(s - 3*t)) - 
     ((s + t)*I2[t, t, t])/((s - 4*t)*(s - 3*t)*(s - t)) + 
     (2*(s - 2*t)*A[t]*I2[t, t, t])/((s - 4*t)*(s - 3*t)*(s - t)*t) - 
     (B[t, t]*I2[t, t, t])/((s - 3*t)*t) - 
     ((7*s^2 + 35*s*t - 117*t^2)*I4[t, t, t, t])/(12*(s - 4*t)*(s - 3*t)*
       (s - t)*t^2) - (2*(5*s^2 + 19*s*t - 57*t^2)*I41[t, t, t, t])/
      (9*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     (s*(7*s^2 - 5*s*t + 43*t^2)*I411[t, t, t, t])/(36*(s - 4*t)*(s - 3*t)*
       (s - t)*t) - (4*I5a[t, t, t, t, t])/((s - 9*t)*(s - t)) - 
     I5a1[t, t, t, t, t]/(s - 9*t) - (6*(3*s - 7*t)*t*I5a2[t, t, t, t, t])/
      ((s - 9*t)*(s - 3*t)*(s - t)) + 
     (4*(s^2 - s*t - 3*t^2)*I5b[t, t, t, t, t])/(9*(s - 4*t)*(s - 3*t)*
       (s - t)*t) - ((2*s^2 - 11*s*t + 3*t^2)*I5b1[t, t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)) + (2*(s^3 - 6*s^2*t + 14*s*t^2 - 6*t^3)*
       I5b2[t, t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     ((s^2 - 3*s*t + t^2)*I5c[t, t, t, t, t])/((s - 4*t)*(s - 3*t)*(s - t)*
       t) + I6a[t, t, t, t, t, t]/(s - 3*t) + 
     ((2*s - 3*t)*I6b[t, t, t, t, t, t])/(3*(s - 3*t)*t) - 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/((s - 4*t)*(s - 3*t)) + 
     (s*I6e1[t, t, t, t, t, t])/(s - 3*t) - s*I7e3[t, t, t, t, t, t, t] + 
     ((2*s^3 + 43*s^2*t - 366*s*t^2 + 513*t^3)*S[t, t, t])/
      (9*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     (2*(2*s^3 - 65*s^2*t + 426*s*t^2 - 567*t^3)*A[t]*S[t, t, t])/
      (9*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((s^3 - 17*s^2*t + 94*s*t^2 - 18*t^3)*T[t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - t)*t) + ((s - 45*t)*A[t]*T[t, t, t])/
      (3*(s - 9*t)*(s - t)*t) + (s*(3*s - 7*t)*B[t, t]*T[t, t, t])/
      ((s - 4*t)*(s - 3*t)*(s - t)) - (s^2*U[t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*t) + (s*(2*s - 3*t)*A[t]*U[t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*t^2) + (s*B[t, t]*U[t, t, t, t])/
      ((s - 4*t)*(s - 3*t))
 
sdds[I6f, {t, t, t, t, t, t}] = (175*s^4 - 5551*s^3*t + 47802*s^2*t^2 - 
       109092*s*t^3 - 107856*t^4)/(10368*(s - 4*t)*t^3) + 
     ((147*s^3 - 1837*s^2*t + 4804*s*t^2 + 3648*t^3)*A[t])/
      (576*(s - 4*t)*t^3) + ((7*s + 3*t)*A[t]^2)/(24*t^3) - 
     ((15*s + 19*t)*B[t, t])/(16*t) + ((11*s + 15*t)*A[t]*B[t, t])/(12*t^2) - 
     ((7*s + 3*t)*A[t]^2*B[t, t])/(12*t^3) + (2*G[t, t, t, t, t])/(s - 4*t) + 
     (2*I2[t, t, t])/(s - 4*t) - (2*s*B[t, t]*I2[t, t, t])/(3*t^2) - 
     ((7*s + 3*t)*I4[t, t, t, t])/(24*t^3) - 
     ((s^2 - 3*s*t - 8*t^2)*I41[t, t, t, t])/(3*(s - 4*t)*t^2) + 
     ((s - 16*t)*(7*s + 3*t)*I411[t, t, t, t])/(72*t^2) + 
     (4*(s^2 - 4*s*t - 6*t^2)*I5b[t, t, t, t, t])/(9*(s - 4*t)*t^2) - 
     (2*(s - 3*t)*(s - t)*I5b1[t, t, t, t, t])/(3*(s - 4*t)*t) + 
     ((s^2 - 7*s*t - 12*t^2)*I5b2[t, t, t, t, t])/(3*(s - 4*t)*t) + 
     ((s - 3*t)*I5c[t, t, t, t, t])/(6*t^2) - 
     (s*(s - 7*t)*I6c[t, t, t, t, t, t])/(3*(s - 4*t)*t) - 
     I6f[t, t, t, t, t, t] + s*(s - 3*t)*I7c1[t, t, t, t, t, t, t] + 
     (2*(s - 3*t)*(s - t)*S[t, t, t])/(9*(s - 4*t)*t^2) + 
     (4*(s - 3*t)*(s - t)*A[t]*S[t, t, t])/(9*(s - 4*t)*t^3)
 
sdds[I7a, {t, t, t, t, t, t, t}] = 
    (75*s^3 - 836*s^2*t + 26160*s*t^2 - 37896*t^3)/(6912*s*t^3) + 
     ((63*s^2 - 918*s*t + 1856*t^2)*A[t])/(384*s*t^3) + 
     ((3*s - 14*t)*A[t]^2)/(16*s*t^3) + (3*(s + 30*t)*B[t, t])/(32*s*t) + 
     ((3*s - 22*t)*A[t]*B[t, t])/(8*s*t^2) - ((3*s - 14*t)*A[t]^2*B[t, t])/
      (8*s*t^3) - G[t, t, t, t, t]/(2*s*t) - ((s - 4*t)*B[t, t]*I2[t, t, t])/
      (2*s*t^2) - ((3*s - 14*t)*I4[t, t, t, t])/(16*s*t^3) - 
     ((s - 6*t)*I41[t, t, t, t])/(6*s*t^2) + 
     ((s - 16*t)*(3*s - 14*t)*I411[t, t, t, t])/(48*s*t^2) + 
     I5a[t, t, t, t, t]/(s*t) - ((s - t)*I5a1[t, t, t, t, t])/(2*s*t) + 
     I5a2[t, t, t, t, t]/t + ((s - 4*t)*I5b[t, t, t, t, t])/(3*s*t^2) - 
     ((s - 4*t)*I5b1[t, t, t, t, t])/(2*s*t) + 
     ((s - 3*t)*(s - t)*I5b2[t, t, t, t, t])/(3*s*t^2) + 
     ((s - 2*t)*I5c[t, t, t, t, t])/(4*s*t^2) + 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(2*s*t) + 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(6*s*t^2) - 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/(2*s*t) - I6e[t, t, t, t, t, t]/
      (2*t) + ((s - 6*t)*(s - t)*I6e1[t, t, t, t, t, t])/(2*s*t) - 
     I7a[t, t, t, t, t, t, t] + s*I7a3[t, t, t, t, t, t, t] - 
     ((s - 4*t)*(s - 3*t)*I7e3[t, t, t, t, t, t, t])/(2*t) + 
     ((s - 10*t)*S[t, t, t])/(6*s*t^2) + ((s - 4*t)*A[t]*S[t, t, t])/
      (3*s*t^3) + (B[t, t]*T[t, t, t])/(2*t) + ((-s + 4*t)*U[t, t, t, t])/
      (3*t^2) - ((-2*s + 5*t)*A[t]*U[t, t, t, t])/(6*t^3) + 
     (B[t, t]*U[t, t, t, t])/(2*t)
 
sdds[I7a1, {t, t, t, t, t, t, t}] = 
    (400*s^6 - 13859*s^5*t + 227140*s^4*t^2 - 1723395*s^3*t^3 + 
       6066270*s^2*t^4 - 9279828*s*t^5 + 3898368*t^6)/
      (10368*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^3) + 
     ((336*s^5 - 9463*s^4*t + 80870*s^3*t^2 - 253495*s^2*t^3 + 221856*s*t^4 + 
        56160*t^5)*A[t])/(576*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^3) + 
     ((16*s^4 - 307*s^3*t + 718*s^2*t^2 + 2925*s*t^3 - 5616*t^4)*A[t]^2)/
      (24*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^3) + 
     ((s^3 + 6*s^2*t - 93*s*t^2 + 162*t^3)*A[t]^3)/(3*s*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)*t^3) - (5*(8*s^4 - 185*s^3*t + 1118*s^2*t^2 - 
        2637*s*t^3 + 1944*t^4)*B[t, t])/(48*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)*t) + ((20*s^4 - 347*s^3*t + 1766*s^2*t^2 - 3711*s*t^3 + 
        2376*t^4)*A[t]*B[t, t])/(12*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*
       t^2) - ((16*s^4 - 295*s^3*t + 1558*s^2*t^2 - 3039*s*t^3 + 1512*t^4)*
       A[t]^2*B[t, t])/(12*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^3) + 
     ((2*s - 3*t)*B[t, t]^2)/(3*(s - 4*t)*(s - t)*t) - 
     ((2*s - 3*t)*A[t]*B[t, t]^2)/(3*(s - 4*t)*(s - t)*t^2) - 
     (2*(s^2 - 9*s*t + 15*t^2)*G[t, t, t, t, t])/(3*s*(s - 4*t)*(s - 3*t)*
       (s - t)*t) - ((s^3 - 17*s^2*t + 68*s*t^2 - 54*t^3)*I2[t, t, t])/
      (s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     ((s^2 - 24*s*t + 75*t^2)*A[t]*I2[t, t, t])/(3*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)*t^2) - ((5*s^2 - 21*s*t + 12*t^2)*B[t, t]*
       I2[t, t, t])/(3*s*(s - 3*t)*(s - t)*t^2) - 
     ((16*s^4 - 299*s^3*t + 1486*s^2*t^2 - 1851*s*t^3 - 432*t^4)*
       I4[t, t, t, t])/(24*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^3) - 
     ((6*s^4 - 111*s^3*t + 496*s^2*t^2 - 255*s*t^3 - 648*t^4)*
       I41[t, t, t, t])/(9*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((16*s^5 - 555*s^4*t + 5790*s^3*t^2 - 25003*s^2*t^3 + 45744*s*t^4 - 
        24192*t^5)*I411[t, t, t, t])/(72*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)*t^2) + (2*(s - 3*t)*I5a[t, t, t, t, t])/
      (s*(s - 9*t)*(s - t)*t) + (3*I5a1[t, t, t, t, t])/(s*(s - 9*t)) + 
     (2*(s - 5*t)*(s - 4*t)*I5a2[t, t, t, t, t])/((s - 9*t)*(s - 3*t)*(s - t)*
       t) + (2*(5*s^4 - 85*s^3*t + 432*s^2*t^2 - 690*s*t^3 + 108*t^4)*
       I5b[t, t, t, t, t])/(9*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) - 
     ((5*s^4 - 91*s^3*t + 513*s^2*t^2 - 1077*s*t^3 + 594*t^4)*
       I5b1[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     ((2*s^5 - 35*s^4*t + 207*s^3*t^2 - 535*s^2*t^3 + 741*s*t^4 - 540*t^5)*
       I5b2[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((4*s^3 - 33*s^2*t + 69*s*t^2 - 24*t^3)*I5c[t, t, t, t, t])/
      (6*s*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(s*(s - 3*t)*t) + 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(3*s*(s - 3*t)*t^2) - 
     ((4*s^3 - 33*s^2*t + 69*s*t^2 - 24*t^3)*I6c[t, t, t, t, t, t])/
      (3*s*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     ((s^2 - 6*s*t + 6*t^2)*I6e1[t, t, t, t, t, t])/(s*(s - 3*t)*t) - 
     I7a1[t, t, t, t, t, t, t] + ((s - 3*t)*I7c1[t, t, t, t, t, t, t])/
      (s - t) + ((-s + 4*t)*I7e3[t, t, t, t, t, t, t])/t + 
     ((5*s^4 - 103*s^3*t + 549*s^2*t^2 - 1221*s*t^3 + 1242*t^4)*S[t, t, t])/
      (9*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     (2*(5*s^4 - 94*s^3*t + 585*s^2*t^2 - 1302*s*t^3 + 594*t^4)*A[t]*
       S[t, t, t])/(9*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^3) - 
     (2*B[t, t]*S[t, t, t])/((s - 9*t)*(s - t)*t) + 
     ((s - 69*t)*T[t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - t)) - 
     ((s - 69*t)*A[t]*T[t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - t)*t) - 
     (2*(s^3 + 3*s^2*t - 60*s*t^2 + 108*t^3)*B[t, t]*T[t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) - 
     ((2*s - 9*t)*(s - 2*t)*U[t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*t^2) + 
     ((2*s - 9*t)*(s - 2*t)*A[t]*U[t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*t^3) + 
     ((s^2 - 9*s*t + 12*t^2)*B[t, t]*U[t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*
       (s - t)*t)
 
sdds[I7a3, {t, t, t, t, t, t, t}] = 
    -(175*s^7 - 8276*s^6*t + 146719*s^5*t^2 - 1316838*s^4*t^3 + 
        5606580*s^3*t^4 - 9652896*s^2*t^5 + 3694464*s*t^6 - 585792*t^7)/
      (10368*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3) - 
     ((147*s^6 - 4126*s^5*t + 48035*s^4*t^2 - 235120*s^3*t^3 + 
        345072*s^2*t^4 + 434304*s*t^5 - 1238976*t^6)*A[t])/
      (576*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3) - 
     ((7*s^5 - 134*s^4*t + 1135*s^3*t^2 - 912*s^2*t^3 - 13752*s*t^4 + 
        35856*t^5)*A[t]^2)/(24*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*
       t^3) + ((s^3 + 12*s^2*t - 117*s*t^2 + 252*t^3)*A[t]^3)/
      (s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) + 
     ((15*s^4 - 210*s^3*t + 943*s^2*t^2 - 776*s*t^3 - 2124*t^4)*B[t, t])/
      (16*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t) - 
     ((11*s^4 - 190*s^3*t + 1139*s^2*t^2 - 2316*s*t^3 + 324*t^4)*A[t]*
       B[t, t])/(12*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) + 
     ((7*s^4 - 134*s^3*t + 1003*s^2*t^2 - 2976*s*t^3 + 2700*t^4)*A[t]^2*
       B[t, t])/(12*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3) + 
     ((s - 2*t)*B[t, t]^2)/((s - 4*t)^2*(s - t)) - ((s - 2*t)*A[t]*B[t, t]^2)/
      ((s - 4*t)^2*(s - t)*t) - (2*(s^2 - 6*s*t + 12*t^2)*G[t, t, t, t, t])/
      (s*(s - 4*t)^2*(s - 3*t)*(s - t)) - 
     (3*(s^3 - 17*s^2*t + 66*s*t^2 - 96*t^3)*I2[t, t, t])/
      (s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)) - 
     ((s^3 + 4*s^2*t - 21*s*t^2 + 36*t^3)*A[t]*I2[t, t, t])/
      (s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t) + 
     ((2*s^2 - 17*s*t + 27*t^2)*B[t, t]*I2[t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((7*s^5 - 134*s^4*t + 967*s^3*t^2 - 2352*s^2*t^3 - 1008*s*t^4 + 
        9072*t^5)*I4[t, t, t, t])/(24*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t^3) + ((s + 3*t)*(s^4 - 19*s^3*t + 142*s^2*t^2 - 476*s*t^3 + 
        672*t^4)*I41[t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t^2) - ((7*s^5 - 246*s^4*t + 3255*s^3*t^2 - 17968*s^2*t^3 + 
        41808*s*t^4 - 30096*t^5)*I411[t, t, t, t])/(72*(s - 9*t)*(s - 4*t)^2*
       (s - 3*t)*(s - t)*t^2) + (6*(s + t)*I5a[t, t, t, t, t])/
      (s*(s - 9*t)*(s - 4*t)*(s - t)) + ((2*s - 3*t)*I5a1[t, t, t, t, t])/
      (s*(s - 9*t)*(s - 4*t)) + (2*(s^3 + 5*s^2*t - 24*s*t^2 - 18*t^3)*
       I5a2[t, t, t, t, t])/(s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)) - 
     (2*(2*s^5 - 43*s^4*t + 311*s^3*t^2 - 786*s^2*t^3 + 90*s*t^4 + 1512*t^5)*
       I5b[t, t, t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*
       t^2) + ((2*s^5 - 43*s^4*t + 347*s^3*t^2 - 1209*s^2*t^3 + 1683*s*t^4 - 
        756*t^5)*I5b1[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t) + ((s^5 - 5*s^4*t - 41*s^3*t^2 + 159*s^2*t^3 + 342*s*t^4 - 
        1512*t^5)*I5b2[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t) - ((s^3 - 17*s^2*t + 76*s*t^2 - 108*t^3)*
       I5c[t, t, t, t, t])/(6*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) + 
     I6a[t, t, t, t, t, t]/((s - 4*t)*(s - 3*t)) + 
     ((2*s - 3*t)*I6b[t, t, t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*t) + 
     ((s^3 - 17*s^2*t + 76*s*t^2 - 108*t^3)*I6c[t, t, t, t, t, t])/
      (3*(s - 4*t)^2*(s - 3*t)*(s - t)*t) + (s*I6e1[t, t, t, t, t, t])/
      ((s - 4*t)*(s - 3*t)) - (2*(s - 3*t)*I7a3[t, t, t, t, t, t, t])/
      (s - 4*t) - ((s - 3*t)*I7c1[t, t, t, t, t, t, t])/(s - t) - 
     (s*I7e3[t, t, t, t, t, t, t])/(s - 4*t) - 
     ((2*s^5 - 43*s^4*t + 419*s^3*t^2 - 1461*s^2*t^3 + 1575*s*t^4 + 540*t^5)*
       S[t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) - 
     (2*(2*s^5 - 43*s^4*t + 338*s^3*t^2 - 1245*s^2*t^3 + 1872*s*t^4 - 
        1080*t^5)*A[t]*S[t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t^3) - (10*B[t, t]*S[t, t, t])/((s - 9*t)*(s - 4*t)*(s - t)) - 
     (t*(9*s^2 + 23*s*t - 36*t^2)*T[t, t, t])/(s*(s - 9*t)*(s - 4*t)^2*
       (s - t)) + ((9*s^2 + 23*s*t - 36*t^2)*A[t]*T[t, t, t])/
      (s*(s - 9*t)*(s - 4*t)^2*(s - t)) - 
     (2*(2*s^3 - 4*s^2*t - 39*s*t^2 + 117*t^3)*B[t, t]*T[t, t, t])/
      ((s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)) - 
     ((2*s^2 - 5*s*t + 6*t^2)*U[t, t, t, t])/(3*(s - 4*t)^2*(s - 3*t)*t) + 
     ((2*s^2 - 5*s*t + 6*t^2)*A[t]*U[t, t, t, t])/(3*(s - 4*t)^2*(s - 3*t)*
       t^2) + ((s^2 - 3*s*t + 6*t^2)*B[t, t]*U[t, t, t, t])/
      ((s - 4*t)^2*(s - 3*t)*(s - t))
 
sdds[I7b, {t, t, t, t, t, t, t}] = 
    (75*s^3 - 836*s^2*t + 26160*s*t^2 - 37896*t^3)/(6912*s*t^3) + 
     ((63*s^2 - 918*s*t + 1856*t^2)*A[t])/(384*s*t^3) + 
     ((3*s - 14*t)*A[t]^2)/(16*s*t^3) + (3*(s + 30*t)*B[t, t])/(32*s*t) + 
     ((3*s - 22*t)*A[t]*B[t, t])/(8*s*t^2) - ((3*s - 14*t)*A[t]^2*B[t, t])/
      (8*s*t^3) - G[t, t, t, t, t]/(2*s*t) - ((s - 4*t)*B[t, t]*I2[t, t, t])/
      (2*s*t^2) - ((3*s - 14*t)*I4[t, t, t, t])/(16*s*t^3) - 
     ((s - 6*t)*I41[t, t, t, t])/(6*s*t^2) + 
     ((s - 16*t)*(3*s - 14*t)*I411[t, t, t, t])/(48*s*t^2) + 
     I5a[t, t, t, t, t]/(s*t) - ((s - t)*I5a1[t, t, t, t, t])/(2*s*t) + 
     I5a2[t, t, t, t, t]/t + ((s - 4*t)*I5b[t, t, t, t, t])/(3*s*t^2) - 
     ((s - 4*t)*I5b1[t, t, t, t, t])/(2*s*t) + 
     ((s - 3*t)*(s - t)*I5b2[t, t, t, t, t])/(3*s*t^2) + 
     ((s - 2*t)*I5c[t, t, t, t, t])/(4*s*t^2) + 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(2*s*t) + 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(6*s*t^2) - 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/(2*s*t) - I6d1[t, t, t, t, t, t] - 
     I6e[t, t, t, t, t, t]/(2*t) + ((s - 6*t)*(s - t)*I6e1[t, t, t, t, t, t])/
      (2*s*t) - I7b[t, t, t, t, t, t, t] + t*I7b2[t, t, t, t, t, t, t] + 
     2*t*I7b4[t, t, t, t, t, t, t] - 
     ((s - 4*t)*(s - 3*t)*I7e3[t, t, t, t, t, t, t])/(2*t) + 
     ((s - 10*t)*S[t, t, t])/(6*s*t^2) + ((s - 4*t)*A[t]*S[t, t, t])/
      (3*s*t^3) + (B[t, t]*T[t, t, t])/(2*t) + ((-s + 4*t)*U[t, t, t, t])/
      (3*t^2) - ((-2*s + 5*t)*A[t]*U[t, t, t, t])/(6*t^3) + 
     (B[t, t]*U[t, t, t, t])/(2*t)
 
sdds[I7b1, {t, t, t, t, t, t, t}] = 
    (50*s^8 - 4357*s^7*t + 106803*s^6*t^2 - 1196597*s^5*t^3 + 
       7044871*s^4*t^4 - 22775346*s^3*t^5 + 40459512*s^2*t^6 - 
       30447288*s*t^7 + 5811696*t^8)/(5184*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)^2*t^3*(s^2 - 8*s*t + 4*t^2)) - (2*(3*s - 2*t)*(s + 2*t)*Zeta3)/
      ((s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((42*s^7 - 2549*s^6*t + 43597*s^5*t^2 - 331395*s^4*t^3 + 
        1138865*s^3*t^4 - 1584436*s^2*t^5 + 1081620*s*t^6 - 374976*t^7)*A[t])/
      (288*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^3*
       (s^2 - 8*s*t + 4*t^2)) + ((2*s^6 - 105*s^5*t + 1473*s^4*t^2 - 
        7199*s^3*t^3 + 4101*s^2*t^4 + 108*s*t^5 + 4068*t^6)*A[t]^2)/
      (12*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^3*
       (s^2 - 8*s*t + 4*t^2)) + (2*(s^4 - 20*s^3*t + 67*s^2*t^2 + 252*t^4)*
       A[t]^3)/(3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^3*
       (s^2 - 8*s*t + 4*t^2)) - ((48*s^4 - 553*s^3*t + 2161*s^2*t^2 - 
        5091*s*t^3 + 4347*t^4)*B[t, t])/(24*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)^2*t) + ((12*s^4 - 133*s^3*t + 421*s^2*t^2 - 1167*s*t^3 + 
        1107*t^4)*A[t]*B[t, t])/(6*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*
       t^2) - ((6*s^4 - 77*s^3*t + 401*s^2*t^2 - 1119*s*t^3 + 837*t^4)*A[t]^2*
       B[t, t])/(6*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^3) + 
     (2*(s^3 + s^2*t - 38*s*t^2 + 12*t^3)*G[t, t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     (2*s*(s + 2*t)*H[t, t, t, t, t, t])/((s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + ((5*s^4 - 80*s^3*t + 463*s^2*t^2 - 
        472*s*t^3 + 60*t^4)*I2[t, t, t])/((s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)^2*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(s^5 - 18*s^4*t + 87*s^3*t^2 - 418*s^2*t^3 + 708*s*t^4 - 288*t^5)*
       A[t]*I2[t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^2*
       (s^2 - 8*s*t + 4*t^2)) - ((2*s^2 - 21*s*t + 57*t^2)*B[t, t]*
       I2[t, t, t])/(3*(s - 4*t)*(s - 3*t)*(s - t)*t^2) - 
     ((2*s^6 - 97*s^5*t + 1233*s^4*t^2 - 6503*s^3*t^3 + 11989*s^2*t^4 - 
        8820*s*t^5 + 2916*t^6)*I4[t, t, t, t])/(12*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)^2*t^3*(s^2 - 8*s*t + 4*t^2)) + 
     (4*(6*s^4 - 87*s^3*t + 373*s^2*t^2 - 292*s*t^3 + 372*t^4)*
       I41[t, t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t*
       (s^2 - 8*s*t + 4*t^2)) + ((2*s^7 - 153*s^6*t + 2857*s^5*t^2 - 
        23999*s^4*t^3 + 97341*s^3*t^4 - 212740*s^2*t^5 + 214020*s*t^6 - 
        70848*t^7)*I411[t, t, t, t])/(36*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)^2*t^2*(s^2 - 8*s*t + 4*t^2)) - 
     (8*(2*s - 5*t)*I5a[t, t, t, t, t])/((s - 9*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) - (2*(s + 4*t)*I5a1[t, t, t, t, t])/
      ((s - 9*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (4*(s^2 - 3*s*t - 2*t^2)*(2*s^2 - 17*s*t + 66*t^2)*I5a2[t, t, t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(2*s^6 - 61*s^5*t + 666*s^4*t^2 - 3239*s^3*t^3 + 6964*s^2*t^4 - 
        6564*s*t^5 + 2304*t^6)*I5b[t, t, t, t, t])/(9*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)^2*t^2*(s^2 - 8*s*t + 4*t^2)) - 
     ((2*s^6 - 55*s^5*t + 603*s^4*t^2 - 3437*s^3*t^3 + 8623*s^2*t^4 - 
        6564*s*t^5 + 1116*t^6)*I5b1[t, t, t, t, t])/(3*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)^2*t*(s^2 - 8*s*t + 4*t^2)) - 
     (4*(2*s^5 - 37*s^4*t + 218*s^3*t^2 - 591*s^2*t^3 + 870*s*t^4 - 72*t^5)*
       I5b2[t, t, t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t*
       (s^2 - 8*s*t + 4*t^2)) - ((7*s - 15*t)*I5c[t, t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t) - (4*I6a[t, t, t, t, t, t])/
      ((s - 3*t)*(s - t)) - ((8*s^2 - 41*s*t + 39*t^2)*I6b[t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     (2*(7*s - 15*t)*I6c[t, t, t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*(s - t)) + 
     (2*s*(s + 2*t)*I6d[t, t, t, t, t, t])/((s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + (s*(s + 2*t)^2*I6d1[t, t, t, t, t, t])/
      ((s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(2*s - 9*t)*I6e1[t, t, t, t, t, t])/((s - 4*t)*(s - 3*t)) - 
     I7b1[t, t, t, t, t, t, t] - (s^2*(s + 2*t)*I7d[t, t, t, t, t, t, t])/
      ((s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     (s^2*(s + 2*t)*I7d1[t, t, t, t, t, t, t])/
      ((s - t)*(s^2 - 8*s*t + 4*t^2)) + (4*s*I7e3[t, t, t, t, t, t, t])/
      (s - t) + ((2*s^6 - 43*s^5*t + 639*s^4*t^2 - 4337*s^3*t^3 + 
        11275*s^2*t^4 - 13116*s*t^5 + 5868*t^6)*S[t, t, t])/
      (9*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(2*s^6 - 61*s^5*t + 657*s^4*t^2 - 3743*s^3*t^3 + 10105*s^2*t^4 - 
        7572*s*t^5 + 900*t^6)*A[t]*S[t, t, t])/(9*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)^2*t^3*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(7*s - 3*t)*B[t, t]*S[t, t, t])/((s - 9*t)*(s - 4*t)*(s - t)^2) + 
     (2*s*(s^3 - 3*s^2*t - 54*s*t^2 + 260*t^3)*T[t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     (2*s*(s^3 - 3*s^2*t - 54*s*t^2 + 260*t^3)*A[t]*T[t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     ((3*s^3 + 37*s^2*t - 99*s*t^2 + 27*t^3)*B[t, t]*T[t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2) + 
     (2*(4*s^2 - 5*s*t - 3*t^2)*U[t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*(s - t)*
       t) - (2*(4*s^2 - 5*s*t - 3*t^2)*A[t]*U[t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t^2) - (4*s*B[t, t]*U[t, t, t, t])/
      ((s - 4*t)*(s - 3*t)*(s - t))
 
sdds[I7b2, {t, t, t, t, t, t, t}] = 
    -(425*s^8 - 13021*s^7*t + 193785*s^6*t^2 - 1866167*s^5*t^3 + 
        10757650*s^4*t^4 - 32008104*s^3*t^5 + 44495256*s^2*t^6 - 
        29170224*s*t^7 + 5609088*t^8)/(10368*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)^2*t^3*(s^2 - 8*s*t + 4*t^2)) - (4*(3*s - 2*t)*Zeta3)/
      ((s - 4*t)*(s^2 - 8*s*t + 4*t^2)) - 
     ((357*s^7 - 9023*s^6*t + 98779*s^5*t^2 - 521793*s^4*t^3 + 
        1353860*s^3*t^4 - 1964260*s^2*t^5 + 1427712*s*t^6 - 444096*t^7)*A[t])/
      (576*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^3*
       (s^2 - 8*s*t + 4*t^2)) - ((17*s^6 - 299*s^5*t + 2007*s^4*t^2 - 
        5285*s^3*t^3 + 14156*s^2*t^4 - 11748*s*t^5 + 6048*t^6)*A[t]^2)/
      (24*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^3*
       (s^2 - 8*s*t + 4*t^2)) + ((s^4 - 32*s^3*t + 103*s^2*t^2 + 192*s*t^3 - 
        324*t^4)*A[t]^3)/(3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^3*
       (s^2 - 8*s*t + 4*t^2)) - ((5*s^4 + 249*s^3*t - 1901*s^2*t^2 + 
        3819*s*t^3 - 3996*t^4)*B[t, t])/(48*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)^2*t) + ((7*s^4 - 17*s^3*t - 347*s^2*t^2 + 957*s*t^3 - 
        1080*t^4)*A[t]*B[t, t])/(12*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*
       t^2) + ((s^4 - 71*s^3*t + 487*s^2*t^2 - 861*s*t^3 + 540*t^4)*A[t]^2*
       B[t, t])/(12*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^3) + 
     (2*(2*s^3 - 10*s^2*t - s*t^2 + 6*t^3)*G[t, t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     (4*s*H[t, t, t, t, t, t])/((s - 4*t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((s^5 - 15*s^4*t + 83*s^3*t^2 - 89*s^2*t^3 + 8*s*t^4 + 36*t^5)*
       I2[t, t, t])/((s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t*
       (s^2 - 8*s*t + 4*t^2)) + ((s^5 - 27*s^4*t + 27*s^3*t^2 + 251*s^2*t^3 - 
        720*s*t^4 + 324*t^5)*A[t]*I2[t, t, t])/(3*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)^2*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     ((3*s^2 - 16*s*t + 15*t^2)*B[t, t]*I2[t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((17*s^6 - 307*s^5*t + 2415*s^4*t^2 - 8957*s^3*t^3 + 17332*s^2*t^4 - 
        12516*s*t^5 + 3456*t^6)*I4[t, t, t, t])/(24*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)^2*t^3*(s^2 - 8*s*t + 4*t^2)) + 
     ((11*s^5 - 148*s^4*t + 647*s^3*t^2 - 1218*s^2*t^3 + 3996*s*t^4 - 
        3240*t^5)*I41[t, t, t, t])/(9*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*
       t^2*(s^2 - 8*s*t + 4*t^2)) - 
     ((17*s^7 - 483*s^6*t + 6127*s^5*t^2 - 35213*s^4*t^3 + 99924*s^3*t^4 - 
        144196*s^2*t^5 + 131712*s*t^6 - 44928*t^7)*I411[t, t, t, t])/
      (72*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^2*
       (s^2 - 8*s*t + 4*t^2)) - (2*(s^2 - s*t + 6*t^2)*I5a[t, t, t, t, t])/
      ((s - 9*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     ((5*s - 6*t)*I5a1[t, t, t, t, t])/((s - 9*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(s^5 - 17*s^4*t + 124*s^3*t^2 - 356*s^2*t^3 + 284*s*t^4 + 72*t^5)*
       I5a2[t, t, t, t, t])/((s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t*
       (s^2 - 8*s*t + 4*t^2)) - (2*(3*s^6 - 65*s^5*t + 531*s^4*t^2 - 
        2043*s^3*t^3 + 3962*s^2*t^4 - 3396*s*t^5 + 1080*t^6)*
       I5b[t, t, t, t, t])/(9*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t^2*
       (s^2 - 8*s*t + 4*t^2)) + ((3*s^6 - 77*s^5*t + 747*s^4*t^2 - 
        2871*s^3*t^3 + 4010*s^2*t^4 - 1308*s*t^5 - 216*t^6)*
       I5b1[t, t, t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2*t*
       (s^2 - 8*s*t + 4*t^2)) - (2*(s^6 - 21*s^5*t + 154*s^4*t^2 - 
        540*s^3*t^3 + 910*s^2*t^4 - 300*s*t^5 - 216*t^6)*I5b2[t, t, t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) - 
     ((3*s^2 - 11*s*t + 12*t^2)*I5c[t, t, t, t, t])/(6*(s - 4*t)*(s - 3*t)*
       (s - t)*t^2) - I6a[t, t, t, t, t, t]/((s - 3*t)*t) - 
     ((2*s^3 - 13*s^2*t + 22*s*t^2 - 9*t^3)*I6b[t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     ((3*s^2 - 11*s*t + 12*t^2)*I6c[t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*(s - t)*t) + (4*s*I6d[t, t, t, t, t, t])/
      ((s - 4*t)*(s^2 - 8*s*t + 4*t^2)) + 
     (2*s*(s + 2*t)*I6d1[t, t, t, t, t, t])/((s - 4*t)*
       (s^2 - 8*s*t + 4*t^2)) - ((s^2 - 6*s*t + 6*t^2)*
       I6e1[t, t, t, t, t, t])/((s - 4*t)*(s - 3*t)*t) - 
     I7b2[t, t, t, t, t, t, t] - (2*s^2*I7d[t, t, t, t, t, t, t])/
      ((s - 4*t)*(s^2 - 8*s*t + 4*t^2)) + (2*s^2*I7d1[t, t, t, t, t, t, t])/
      (s^2 - 8*s*t + 4*t^2) + (s*I7e3[t, t, t, t, t, t, t])/t - 
     ((3*s^6 - 101*s^5*t + 747*s^4*t^2 - 1467*s^3*t^3 + 362*s^2*t^4 + 
        312*s*t^5 + 432*t^6)*S[t, t, t])/(9*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)^2*t^2*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(3*s^6 - 74*s^5*t + 828*s^4*t^2 - 3870*s^3*t^3 + 6545*s^2*t^4 - 
        3252*s*t^5 + 108*t^6)*A[t]*S[t, t, t])/(9*(s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)^2*t^3*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(s - 3*t)*(s + t)*B[t, t]*S[t, t, t])/((s - 9*t)*(s - 4*t)*(s - t)^2*
       t) + ((4*s^4 - 41*s^3*t + 181*s^2*t^2 - 456*s*t^3 + 108*t^4)*
       T[t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     ((4*s^4 - 41*s^3*t + 181*s^2*t^2 - 456*s*t^3 + 108*t^4)*A[t]*T[t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     ((9*s^3 - 31*s^2*t + 27*s*t^2 + 27*t^3)*B[t, t]*T[t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)^2) + 
     (s*(2*s - 3*t)*U[t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*t^2) - 
     (s*(2*s - 3*t)*A[t]*U[t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*t^3) - 
     (s*B[t, t]*U[t, t, t, t])/((s - 4*t)*(s - 3*t)*t)
 
sdds[I7b4, {t, t, t, t, t, t, t}] = 
    -(25*s^9 + 4555*s^8*t - 73233*s^7*t^2 - 133819*s^6*t^3 + 
        6567476*s^5*t^4 - 34435668*s^4*t^5 + 78643752*s^3*t^6 - 
        134585280*s^2*t^7 + 173718432*s*t^8 - 49113216*t^9)/
      (20736*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3*
       (s^2 - 8*s*t + 4*t^2)) - (4*(7*s - 4*t)*t*Zeta3)/
      ((s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) - 
     ((21*s^8 + 617*s^7*t - 6919*s^6*t^2 - 38265*s^5*t^3 + 924406*s^4*t^4 - 
        5430716*s^3*t^5 + 11210280*s^2*t^6 - 7574112*s*t^7 + 2405376*t^8)*
       A[t])/(1152*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3*
       (s^2 - 8*s*t + 4*t^2)) - ((s^7 + 101*s^6*t - 315*s^5*t^2 - 
        13909*s^4*t^3 + 105358*s^3*t^4 - 182604*s^2*t^5 + 39240*s*t^6 - 
        18144*t^7)*A[t]^2)/(48*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3*
       (s^2 - 8*s*t + 4*t^2)) + ((s^5 - 12*s^4*t - 81*s^3*t^2 + 
        1052*s^2*t^3 - 2004*s*t^4 - 144*t^5)*A[t]^3)/(3*(s - 9*t)*(s - 4*t)^2*
       (s - 3*t)*(s - t)*t^3*(s^2 - 8*s*t + 4*t^2)) + 
     ((23*s^4 - 150*s^3*t + 793*s^2*t^2 - 3150*s*t^3 + 3240*t^4)*B[t, t])/
      (96*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t) - 
     ((25*s^4 - 170*s^3*t + 391*s^2*t^2 - 786*s*t^3 + 792*t^4)*A[t]*B[t, t])/
      (24*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) + 
     ((17*s^3 - 14*s^2*t + 15*s*t^2 - 126*t^3)*A[t]^2*B[t, t])/
      (24*s*(s - 4*t)*(s - 3*t)*(s - t)*t^3) + 
     ((5*s^5 - 30*s^4*t - 63*s^3*t^2 + 220*s^2*t^3 + 228*s*t^4 - 144*t^5)*
       G[t, t, t, t, t])/(6*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t*
       (s^2 - 8*s*t + 4*t^2)) - (s*(s + 2*t)*H[t, t, t, t, t, t])/
      ((s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(4*s^4 - 65*s^3*t + 343*s^2*t^2 - 528*s*t^3 + 60*t^4)*I2[t, t, t])/
      ((s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((s^4 - 26*s^3*t + 85*s^2*t^2 + 96*s*t^3 - 36*t^4)*A[t]*I2[t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     ((3*s^4 - 8*s^3*t - 19*s^2*t^2 - 12*s*t^3 + 144*t^4)*B[t, t]*
       I2[t, t, t])/(6*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) + 
     ((s^7 + 85*s^6*t - 987*s^5*t^2 + 347*s^4*t^3 + 26318*s^3*t^4 - 
        74508*s^2*t^5 + 55368*s*t^6 - 18144*t^7)*I4[t, t, t, t])/
      (48*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3*
       (s^2 - 8*s*t + 4*t^2)) - ((5*s^7 - 195*s^6*t + 1821*s^5*t^2 - 
        2861*s^4*t^3 - 24462*s^3*t^4 + 70404*s^2*t^5 - 32040*s*t^6 + 
        7776*t^7)*I41[t, t, t, t])/(18*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) - 
     ((s^7 - 23*s^6*t + 921*s^5*t^2 - 4945*s^4*t^3 + 11738*s^3*t^4 - 
        83076*s^2*t^5 + 159480*s*t^6 - 72576*t^7)*I411[t, t, t, t])/
      (144*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2*
       (s^2 - 8*s*t + 4*t^2)) - ((s^4 - 10*s^3*t + 41*s^2*t^2 - 32*s*t^3 + 
        36*t^4)*I5a[t, t, t, t, t])/(s*(s - 9*t)*(s - 4*t)*(s - t)*t*
       (s^2 - 8*s*t + 4*t^2)) + ((s^4 - 20*s^3*t + 93*s^2*t^2 - 80*s*t^3 + 
        36*t^4)*I5a1[t, t, t, t, t])/(2*s*(s - 9*t)*(s - 4*t)*t*
       (s^2 - 8*s*t + 4*t^2)) - ((s^5 - 15*s^4*t + 65*s^3*t^2 + 21*s^2*t^3 - 
        180*s*t^4 - 300*t^5)*I5a2[t, t, t, t, t])/((s - 9*t)*(s - 4*t)*
       (s - 3*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     ((3*s^7 - 55*s^6*t + 345*s^5*t^2 - 1221*s^4*t^3 + 5068*s^3*t^4 - 
        13284*s^2*t^5 + 12960*s*t^6 - 5184*t^7)*I5b[t, t, t, t, t])/
      (9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2*
       (s^2 - 8*s*t + 4*t^2)) + ((3*s^7 - 61*s^6*t + 381*s^5*t^2 - 
        15*s^4*t^3 - 5816*s^3*t^4 + 8244*s^2*t^5 + 9936*s*t^6 - 5184*t^7)*
       I5b1[t, t, t, t, t])/(6*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t*
       (s^2 - 8*s*t + 4*t^2)) - ((s^8 - 22*s^7*t + 170*s^6*t^2 - 
        595*s^5*t^3 + 835*s^4*t^4 + 1279*s^3*t^5 - 3216*s^2*t^6 - 
        2916*s*t^7 + 1296*t^8)*I5b2[t, t, t, t, t])/
      (3*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2*
       (s^2 - 8*s*t + 4*t^2)) - ((3*s^4 + 2*s^3*t - 35*s^2*t^2 - 6*s*t^3 + 
        72*t^4)*I5c[t, t, t, t, t])/(12*s*(s - 4*t)^2*(s - 3*t)*(s - t)*
       t^2) - ((s^3 - s*t^2 - 12*t^3)*I6a[t, t, t, t, t, t])/
      (2*s*(s - 4*t)*(s - 3*t)*(s - t)*t) - 
     ((2*s^5 - 11*s^4*t + 8*s^3*t^2 - 11*s^2*t^3 + 132*s*t^4 - 144*t^5)*
       I6b[t, t, t, t, t, t])/(6*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) + 
     ((3*s^4 + 2*s^3*t - 35*s^2*t^2 - 6*s*t^3 + 72*t^4)*
       I6c[t, t, t, t, t, t])/(6*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t) + 
     (s*(s + 2*t)*I6d[t, t, t, t, t, t])/((s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + ((3*s^3 - 14*s^2*t + 28*s*t^2 - 8*t^3)*
       I6d1[t, t, t, t, t, t])/(2*(s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     I6e[t, t, t, t, t, t]/(2*(s - 4*t)*t) - 
     ((s^3 + 3*s*t^2 - 18*t^3)*I6e1[t, t, t, t, t, t])/
      (2*s*(s - 4*t)*(s - 3*t)*t) - (t*I7b2[t, t, t, t, t, t, t])/(s - 4*t) - 
     ((s - 2*t)*I7b4[t, t, t, t, t, t, t])/(s - 4*t) - 
     (s^2*(s + 2*t)*I7d[t, t, t, t, t, t, t])/(2*(s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + (s^2*(s + 2*t)*I7d1[t, t, t, t, t, t, t])/
      (2*(s - t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((s^3 - s*t^2 - 12*t^3)*I7e3[t, t, t, t, t, t, t])/
      (2*(s - 4*t)*(s - t)*t) - ((3*s^7 - 91*s^6*t + 831*s^5*t^2 - 
        2985*s^4*t^3 + 4150*s^3*t^4 - 3708*s^2*t^5 + 14472*s*t^6 - 12960*t^7)*
       S[t, t, t])/(18*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2*
       (s^2 - 8*s*t + 4*t^2)) - ((3*s^7 - 55*s^6*t + 309*s^5*t^2 + 
        363*s^4*t^3 - 6848*s^3*t^4 + 7452*s^2*t^5 + 13392*s*t^6 - 5184*t^7)*
       A[t]*S[t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3*
       (s^2 - 8*s*t + 4*t^2)) + (4*B[t, t]*S[t, t, t])/
      ((s - 4*t)^2*(s - t)) - ((2*s^4 - 43*s^3*t + 197*s^2*t^2 + 12*s*t^3 - 
        180*t^4)*T[t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - t)*t*
       (s^2 - 8*s*t + 4*t^2)) + ((2*s^4 - 43*s^3*t + 197*s^2*t^2 + 12*s*t^3 - 
        180*t^4)*A[t]*T[t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - t)*t^2*
       (s^2 - 8*s*t + 4*t^2)) - ((s^3 - 4*s^2*t - s*t^2 + 24*t^3)*B[t, t]*
       T[t, t, t])/(2*(s - 4*t)^2*(s - 3*t)*(s - t)*t) + 
     ((s^4 - 5*s^3*t + 16*s^2*t^2 - 36*s*t^3 + 36*t^4)*U[t, t, t, t])/
      (3*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) - 
     ((2*s^4 - 7*s^3*t + 8*s^2*t^2 - 15*s*t^3 + 36*t^4)*A[t]*U[t, t, t, t])/
      (6*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3) - 
     ((s^3 - s*t^2 - 12*t^3)*B[t, t]*U[t, t, t, t])/(2*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t)
 
sdds[I7c, {t, t, t, t, t, t, t}] = (175*s^2 - 4926*s*t + 31044*t^2)/
      (10368*t^3) + ((147*s - 1312*t)*A[t])/(576*t^3) + (7*A[t]^2)/(24*t^3) - 
     (15*B[t, t])/(16*t) + (11*A[t]*B[t, t])/(12*t^2) - 
     (7*A[t]^2*B[t, t])/(12*t^3) - (2*B[t, t]*I2[t, t, t])/(3*t^2) - 
     (7*I4[t, t, t, t])/(24*t^3) - I41[t, t, t, t]/(3*t^2) + 
     (7*(s - 16*t)*I411[t, t, t, t])/(72*t^2) + (4*I5b[t, t, t, t, t])/
      (9*t^2) - (2*I5b1[t, t, t, t, t])/(3*t) + I5b2[t, t, t, t, t]/(3*t) + 
     I5c[t, t, t, t, t]/(6*t^2) - I6c[t, t, t, t, t, t]/(3*t) - 
     I7c[t, t, t, t, t, t, t] + s*I7c1[t, t, t, t, t, t, t] + 
     (2*S[t, t, t])/(9*t^2) + (4*A[t]*S[t, t, t])/(9*t^3)
 
sdds[I7c1, {t, t, t, t, t, t, t}] = 
    -(175*s^7 - 7376*s^6*t + 110383*s^5*t^2 - 716274*s^4*t^3 + 
        1476084*s^3*t^4 + 506016*s^2*t^5 - 3904416*s*t^6 - 129600*t^7)/
      (10368*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3) - 
     ((147*s^6 - 3370*s^5*t + 27995*s^4*t^2 - 55132*s^3*t^3 - 
        159288*s^2*t^4 + 381888*s*t^5 + 171072*t^6)*A[t])/
      (576*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3) - 
     ((7*s^5 - 90*s^4*t + 351*s^3*t^2 + 2588*s^2*t^3 - 6312*s*t^4 - 4752*t^5)*
       A[t]^2)/(24*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3) + 
     ((s^2 - 7*s*t - 12*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*(s - 3*t)*t^3) + 
     ((15*s^2 - 60*s*t + 76*t^2)*B[t, t])/(16*(s - 4*t)^2*(s - 3*t)*t) - 
     ((11*s^2 - 44*s*t + 60*t^2)*A[t]*B[t, t])/(12*(s - 4*t)^2*(s - 3*t)*
       t^2) + ((7*s^2 - 28*s*t - 12*t^2)*A[t]^2*B[t, t])/
      (12*(s - 4*t)^2*(s - 3*t)*t^3) - ((s - 2*t)*B[t, t]^2)/
      ((s - 4*t)^2*(s - 3*t)) - (2*A[t]*B[t, t]^2)/((s - 4*t)^2*(s - 3*t)) + 
     ((s + 3*t)*G[t, t, t, t, t])/(3*s*(s - 4*t)*(s - 3*t)*t) - 
     ((s^3 - 7*s^2*t - 75*s*t^2 - 27*t^3)*I2[t, t, t])/
      (3*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     ((s - 19*t)*(s + 3*t)*A[t]*I2[t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - 3*t)*
       (s - t)*t^2) + (2*s*B[t, t]*I2[t, t, t])/(3*(s - 4*t)*(s - 3*t)*t^2) + 
     ((7*s^5 - 98*s^4*t + 415*s^3*t^2 + 612*s^2*t^3 - 2664*s*t^4 - 1296*t^5)*
       I4[t, t, t, t])/(24*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3) + 
     ((s^5 - 14*s^4*t + 49*s^3*t^2 + 204*s^2*t^3 - 528*s*t^4 - 288*t^5)*
       I41[t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) - 
     ((7*s^5 - 210*s^4*t + 1983*s^3*t^2 - 4300*s^2*t^3 - 360*s*t^4 - 
        3600*t^5)*I411[t, t, t, t])/(72*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t^2) - (4*(s^3 - 7*s^2*t - 12*s*t^2 - 9*t^3)*
       I5b[t, t, t, t, t])/(9*s*(s - 9*t)*(s - 4*t)*(s - t)*t^2) + 
     ((2*s^2 - 12*s*t - 9*t^2)*I5b1[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)*
       t) - ((s^4 - 13*s^3*t - 33*s^2*t^2 + 135*s*t^3 + 54*t^4)*
       I5b2[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) - 
     ((s - 6*t)*(s + 2*t)*I5c[t, t, t, t, t])/(6*(s - 4*t)^2*(s - 3*t)*t^2) + 
     (s*I6c[t, t, t, t, t, t])/(3*(s - 4*t)*(s - 3*t)*t) - 
     ((2*s^2 - 9*s*t + 6*t^2)*I7c1[t, t, t, t, t, t, t])/
      ((s - 4*t)*(s - 3*t)) - ((2*s^2 - 12*s*t - 9*t^2)*S[t, t, t])/
      (9*s*(s - 9*t)*(s - 4*t)*t^2) - (2*(2*s^2 - 12*s*t - 9*t^2)*A[t]*
       S[t, t, t])/(9*s*(s - 9*t)*(s - 4*t)*t^3)
 
sdds[I7d, {t, t, t, t, t, t, t}] = I6d1[t, t, t, t, t, t]/2 - 
     I7d[t, t, t, t, t, t, t]/2 + (s*I7d1[t, t, t, t, t, t, t])/2
 
sdds[I7d1, {t, t, t, t, t, t, t}] = 
    -(25*s^5 - 61*s^4*t - 10206*s^3*t^2 + 69648*s^2*t^3 - 23448*s*t^4 + 
        37104*t^5)/(432*(s - 9*t)*(s - 4*t)*(s - t)*t^2*
       (s^2 - 8*s*t + 4*t^2)) - (2*(2*s^2 + 17*s*t - 10*t^2)*Zeta3)/
      ((s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) - 
     ((21*s^4 + 305*s^3*t - 3224*s^2*t^2 + 3732*s*t^3 + 1200*t^4)*A[t])/
      (24*(s - 9*t)*(s - 4*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) - 
     ((s^2 + 27*s*t + 14*t^2)*A[t]^2)/((s - 9*t)*(s - t)*t^2*
       (s^2 - 8*s*t + 4*t^2)) - (4*(7*s + 2*t)*A[t]^3)/
      ((s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) + 
     ((5*s - 2*t)*G[t, t, t, t, t])/((s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) - (4*(s - t)*H[t, t, t, t, t, t])/
      ((s - 4*t)*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(s^2 + 7*s*t - 14*t^2)*I2[t, t, t])/((s - 9*t)*(s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) - (2*(s^2 + 21*s*t - 10*t^2)*A[t]*I2[t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) + 
     ((s^3 + 17*s^2*t - 108*s*t^2 + 36*t^3)*I4[t, t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     (8*(s^3 + 5*s^2*t - 70*s*t^2 + 16*t^3)*I41[t, t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     ((s^4 + 13*s^3*t - 32*s^2*t^2 + 12*s*t^3 + 96*t^4)*I411[t, t, t, t])/
      (3*(s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(5*s^2 - 19*s*t + 26*t^2)*I5a[t, t, t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) - 
     ((s^2 + 7*s*t - 14*t^2)*I5a1[t, t, t, t, t])/((s - 9*t)*(s - 4*t)*
       (s^2 - 8*s*t + 4*t^2)) - (4*t*(11*s^2 - 31*s*t + 38*t^2)*
       I5a2[t, t, t, t, t])/((s - 9*t)*(s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) - (8*(3*s^2 - 20*s*t + 2*t^2)*
       I5b[t, t, t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + (4*t*(3*s^2 + s*t + 8*t^2)*
       I5b1[t, t, t, t, t])/((s - 9*t)*(s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + (8*t*(2*s^2 + 11*s*t - t^2)*
       I5b2[t, t, t, t, t])/((s - 9*t)*(s - 4*t)*(s - t)*
       (s^2 - 8*s*t + 4*t^2)) + (4*(s - t)*I6d[t, t, t, t, t, t])/
      ((s - 4*t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((5*s^2 - 4*s*t - 4*t^2)*I6d1[t, t, t, t, t, t])/
      (2*(s - 4*t)*(s^2 - 8*s*t + 4*t^2)) - 
     ((3*s - 2*t)*(s + 2*t)*I7d[t, t, t, t, t, t, t])/
      (2*(s - 4*t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((s^3 + 12*s^2*t - 60*s*t^2 + 32*t^3)*I7d1[t, t, t, t, t, t, t])/
      (2*(s - 4*t)*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(39*s^2 - 257*s*t + 194*t^2)*S[t, t, t])/(3*(s - 9*t)*(s - 4*t)*
       (s - t)*(s^2 - 8*s*t + 4*t^2)) - (4*(21*s^2 - 97*s*t + 82*t^2)*A[t]*
       S[t, t, t])/(3*(s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(s^3 + 14*s^2*t - 129*s*t^2 + 78*t^3)*T[t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - t)*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(s^3 + 14*s^2*t - 129*s*t^2 + 78*t^3)*A[t]*T[t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2))
 
sdds[I7e, {t, t, t, t, t, t, t}] = 
    (75*s^4 - 961*s^3*t + 11494*s^2*t^2 - 7692*s*t^3 + 75792*t^4)/
      (3456*s*(s - 4*t)*(s - t)*t^2) + 
     ((63*s^3 - 1023*s^2*t + 844*s*t^2 - 3712*t^3)*A[t])/
      (192*s*(s - 4*t)*(s - t)*t^2) + ((3*s - 7*t)*A[t]^2)/
      (8*s*(s - t)*t^2) - ((s^2 + 47*s*t + 180*t^2)*B[t, t])/
      (16*s*(s - 4*t)*(s - t)) + ((3*s^2 + 13*s*t + 44*t^2)*A[t]*B[t, t])/
      (4*s*(s - 4*t)*(s - t)*t) - ((3*s - 7*t)*A[t]^2*B[t, t])/
      (4*s*(s - t)*t^2) - (2*G[t, t, t, t, t])/(s*(s - 4*t)) - 
     (3*I2[t, t, t])/((s - 4*t)*(s - t)) - ((s - 8*t)*B[t, t]*I2[t, t, t])/
      (s*(s - 4*t)*t) - ((3*s - 7*t)*I4[t, t, t, t])/(8*s*(s - t)*t^2) - 
     ((s^2 + 11*s*t + 12*t^2)*I41[t, t, t, t])/(3*s*(s - 4*t)*(s - t)*t) + 
     ((s - 16*t)*(3*s - 7*t)*I411[t, t, t, t])/(24*s*(s - t)*t) + 
     (4*I5a[t, t, t, t, t])/(s*(s - 4*t)) + ((s + 2*t)*I5a1[t, t, t, t, t])/
      (s*(s - 4*t)) + (2*I5a2[t, t, t, t, t])/(s - 4*t) + 
     (2*(s - 2*t)*I5b[t, t, t, t, t])/(3*s*(s - t)*t) - 
     ((s^2 - 15*s*t + 8*t^2)*I5b1[t, t, t, t, t])/(s*(s - 4*t)*(s - t)) + 
     ((2*s^3 - 13*s^2*t + 41*s*t^2 - 12*t^3)*I5b2[t, t, t, t, t])/
      (3*s*(s - 4*t)*(s - t)*t) + I5c[t, t, t, t, t]/(2*s*t) + 
     ((s - 8*t)*I6a[t, t, t, t, t, t])/(s*(s - 4*t)) + 
     ((2*s^2 - 17*s*t + 24*t^2)*I6b[t, t, t, t, t, t])/(3*s*(s - 4*t)*t) - 
     I6c[t, t, t, t, t, t]/s + ((s - 3*t)*I6e1[t, t, t, t, t, t])/s - 
     I7e[t, t, t, t, t, t, t] + (-s + 6*t)*I7e3[t, t, t, t, t, t, t] + 
     ((s^2 - 27*s*t + 20*t^2)*S[t, t, t])/(3*s*(s - 4*t)*(s - t)*t) + 
     (2*(s^2 - 15*s*t + 8*t^2)*A[t]*S[t, t, t])/(3*s*(s - 4*t)*(s - t)*t^2) - 
     (6*B[t, t]*S[t, t, t])/((s - 4*t)*(s - t)) - 
     ((s + 11*t)*B[t, t]*T[t, t, t])/((s - 4*t)*(s - t)) - 
     (2*U[t, t, t, t])/(3*t) + (2*A[t]*U[t, t, t, t])/(3*t^2) + 
     (2*B[t, t]*U[t, t, t, t])/(s - 4*t)
 
sdds[I7e3, {t, t, t, t, t, t, t}] = 
    -(325*s^6 - 12176*s^5*t + 124933*s^4*t^2 - 635814*s^3*t^3 + 
        1066980*s^2*t^4 + 1795248*s*t^5 - 3784320*t^6)/
      (5184*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) - 
     ((273*s^5 - 2494*s^4*t + 23081*s^3*t^2 - 167380*s^2*t^3 + 431856*s*t^4 - 
        254016*t^5)*A[t])/(288*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*
       t^2) - ((13*s^4 - 194*s^3*t + 3541*s^2*t^2 - 14376*s*t^3 + 12096*t^4)*
       A[t]^2)/(12*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) - 
     (4*A[t]^3)/(s*(s - 4*t)*(s - 3*t)*t^2) - 
     ((8*s^2 - 87*s*t + 268*t^2)*B[t, t])/(24*(s - 4*t)^2*(s - 3*t)*t) + 
     ((2*s^2 - 13*s*t + 38*t^2)*A[t]*B[t, t])/(6*(s - 4*t)^2*(s - 3*t)*t^2) - 
     (5*A[t]^2*B[t, t])/(6*(s - 4*t)*(s - 3*t)*t^2) + 
     ((2*s^3 - 25*s^2*t + 110*s*t^2 - 123*t^3)*I2[t, t, t])/
      (3*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t) - 
     (3*(s^2 + 3*s*t - 8*t^2)*A[t]*I2[t, t, t])/(s*(s - 9*t)*(s - 4*t)^2*
       (s - t)*t) - ((s - 5*t)*B[t, t]*I2[t, t, t])/((s - 4*t)^2*(s - 3*t)*
       t) + ((13*s^3 - 58*s^2*t + 621*s*t^2 - 648*t^3)*I4[t, t, t, t])/
      (12*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t^2) + 
     (2*(5*s^3 - 47*s^2*t + 191*s*t^2 - 117*t^3)*I41[t, t, t, t])/
      (3*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) - 
     ((13*s^3 + 46*s^2*t + 157*s*t^2 - 2016*t^3)*I411[t, t, t, t])/
      (36*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) - 
     (2*I5a[t, t, t, t, t])/(s*(s - 4*t)*(s - 3*t)) - 
     ((s + t)*I5a1[t, t, t, t, t])/(s*(s - 4*t)*(s - 3*t)) - 
     (4*t*I5a2[t, t, t, t, t])/(s*(s - 4*t)*(s - 3*t)) + 
     (4*(s^3 - 10*s^2*t - 24*s*t^2 + 27*t^3)*I5b[t, t, t, t, t])/
      (9*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) - 
     ((8*s^3 - 125*s^2*t + 240*s*t^2 - 27*t^3)*I5b1[t, t, t, t, t])/
      (3*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)) + 
     (2*(2*s^4 - 24*s^3*t + 94*s^2*t^2 - 123*s*t^3 + 27*t^4)*
       I5b2[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)*(s - 3*t)*(s - t)*t) + 
     I5c[t, t, t, t, t]/((s - 4*t)*(s - 3*t)*t) + I6a[t, t, t, t, t, t]/
      ((s - 4*t)*(s - 3*t)) + ((4*s - 11*t)*I6b[t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*t) - I6c[t, t, t, t, t, t]/
      ((s - 4*t)*(s - 3*t)) + (2*I6e1[t, t, t, t, t, t])/(s - 4*t) - 
     ((3*s^2 - 16*s*t + 18*t^2)*I7e3[t, t, t, t, t, t, t])/
      ((s - 4*t)*(s - 3*t)) + ((20*s^3 - 247*s^2*t + 407*s*t^2 - 36*t^3)*
       S[t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - t)*t) + 
     (4*(s^4 - 50*s^3*t + 394*s^2*t^2 - 867*s*t^3 + 378*t^4)*A[t]*S[t, t, t])/
      (9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2) - 
     (2*B[t, t]*S[t, t, t])/((s - 4*t)^2*(s - 3*t)) + 
     ((s^3 - s^2*t - 6*s*t^2 + 36*t^3)*T[t, t, t])/(3*s*(s - 4*t)^2*(s - 3*t)*
       t) - ((3*s + 8*t)*A[t]*T[t, t, t])/(s*(s - 4*t)^2*t) + 
     ((3*s - 17*t)*B[t, t]*T[t, t, t])/((s - 4*t)^2*(s - 3*t)) - 
     ((s^2 - 4*s*t + 2*t^2)*U[t, t, t, t])/((s - 4*t)^2*(s - 3*t)*t) + 
     ((4*s^2 - 19*s*t + 18*t^2)*A[t]*U[t, t, t, t])/(3*(s - 4*t)^2*(s - 3*t)*
       t^2) + ((s - 2*t)*B[t, t]*U[t, t, t, t])/((s - 4*t)^2*(s - 3*t))
 
sdds[I8a, {t, t, t, t, t, t, t, t}] = 
    -(75*s^3 - 836*s^2*t + 26160*s*t^2 - 37896*t^3)/(6912*s*(s - 3*t)*t^3) - 
     ((63*s^2 - 918*s*t + 1856*t^2)*A[t])/(384*s*(s - 3*t)*t^3) - 
     ((3*s - 14*t)*A[t]^2)/(16*s*(s - 3*t)*t^3) - (3*(s + 30*t)*B[t, t])/
      (32*s*(s - 3*t)*t) - ((3*s - 22*t)*A[t]*B[t, t])/(8*s*(s - 3*t)*t^2) + 
     ((3*s - 14*t)*A[t]^2*B[t, t])/(8*s*(s - 3*t)*t^3) + 
     G[t, t, t, t, t]/(2*s*(s - 3*t)*t) + ((s - 4*t)*B[t, t]*I2[t, t, t])/
      (2*s*(s - 3*t)*t^2) + ((3*s - 14*t)*I4[t, t, t, t])/
      (16*s*(s - 3*t)*t^3) + ((s - 6*t)*I41[t, t, t, t])/
      (6*s*(s - 3*t)*t^2) - ((s - 16*t)*(3*s - 14*t)*I411[t, t, t, t])/
      (48*s*(s - 3*t)*t^2) - I5a[t, t, t, t, t]/(s*(s - 3*t)*t) + 
     ((s - t)*I5a1[t, t, t, t, t])/(2*s*(s - 3*t)*t) - 
     I5a2[t, t, t, t, t]/((s - 3*t)*t) - ((s - 4*t)*I5b[t, t, t, t, t])/
      (3*s*(s - 3*t)*t^2) + ((s - 4*t)*I5b1[t, t, t, t, t])/
      (2*s*(s - 3*t)*t) - ((s - t)*I5b2[t, t, t, t, t])/(3*s*t^2) - 
     ((s - 2*t)*I5c[t, t, t, t, t])/(4*s*(s - 3*t)*t^2) - 
     ((s - 4*t)*I6a[t, t, t, t, t, t])/(2*s*(s - 3*t)*t) - 
     ((s - 4*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/(6*s*(s - 3*t)*t^2) + 
     ((s - 2*t)*I6c[t, t, t, t, t, t])/(2*s*(s - 3*t)*t) + 
     (3*I6d1[t, t, t, t, t, t])/(2*(s - 3*t)) + I6e[t, t, t, t, t, t]/
      (2*(s - 3*t)*t) - ((s - 6*t)*(s - t)*I6e1[t, t, t, t, t, t])/
      (2*s*(s - 3*t)*t) + (s*I7a3[t, t, t, t, t, t, t])/(s - 3*t) - 
     (4*t*I7b2[t, t, t, t, t, t, t])/(s - 3*t) - 
     (2*t*I7b4[t, t, t, t, t, t, t])/(s - 3*t) + I7d[t, t, t, t, t, t, t]/
      (2*(s - 3*t)) - (s*I7d1[t, t, t, t, t, t, t])/(2*(s - 3*t)) + 
     ((s - 4*t)*I7e3[t, t, t, t, t, t, t])/(2*t) - I8a[t, t, t, t, t, t, t, 
      t] - ((s - 10*t)*S[t, t, t])/(6*s*(s - 3*t)*t^2) - 
     ((s - 4*t)*A[t]*S[t, t, t])/(3*s*(s - 3*t)*t^3) - 
     (B[t, t]*T[t, t, t])/(2*(s - 3*t)*t) + ((s - 4*t)*U[t, t, t, t])/
      (3*(s - 3*t)*t^2) - ((2*s - 5*t)*A[t]*U[t, t, t, t])/
      (6*(s - 3*t)*t^3) - (B[t, t]*U[t, t, t, t])/(2*(s - 3*t)*t)
 
sdds[I8b, {t, t, t, t, t, t, t, t}] = 
    -(175*s^5 - 6301*s^4*t + 68388*s^3*t^2 - 344634*s^2*t^3 + 753372*s*t^4 - 
        326520*t^5)/(10368*s*(s - 4*t)*(s - 3*t)*t^4) - 
     ((147*s^4 - 2467*s^3*t + 14266*s^2*t^2 - 31626*s*t^3 + 19200*t^4)*A[t])/
      (576*s*(s - 4*t)*(s - 3*t)*t^4) - 
     ((7*s^3 - 55*s^2*t + 162*s*t^2 - 210*t^3)*A[t]^2)/
      (24*s*(s - 4*t)*(s - 3*t)*t^4) + 
     ((15*s^3 - 115*s^2*t + 294*s*t^2 - 450*t^3)*B[t, t])/
      (16*s*(s - 4*t)*(s - 3*t)*t^2) - 
     ((11*s^3 - 71*s^2*t + 198*s*t^2 - 330*t^3)*A[t]*B[t, t])/
      (12*s*(s - 4*t)*(s - 3*t)*t^3) + 
     ((7*s^3 - 55*s^2*t + 162*s*t^2 - 210*t^3)*A[t]^2*B[t, t])/
      (12*s*(s - 4*t)*(s - 3*t)*t^4) - B[t, t]^2/((s - 4*t)*t) - 
     ((3*s - 11*t)*G[t, t, t, t, t])/(s*(s - 4*t)*(s - 3*t)*t) - 
     (2*I2[t, t, t])/(s*(s - 4*t)*t) + ((2*s^2 - 9*s*t + 15*t^2)*B[t, t]*
       I2[t, t, t])/(3*s*(s - 3*t)*t^3) + 
     ((7*s^3 - 55*s^2*t + 162*s*t^2 - 210*t^3)*I4[t, t, t, t])/
      (24*s*(s - 4*t)*(s - 3*t)*t^4) + ((s^3 - 7*s^2*t + 16*s*t^2 - 18*t^3)*
       I41[t, t, t, t])/(3*s*(s - 4*t)*(s - 3*t)*t^3) - 
     ((s - 16*t)*(7*s^3 - 55*s^2*t + 162*s*t^2 - 210*t^3)*I411[t, t, t, t])/
      (72*s*(s - 4*t)*(s - 3*t)*t^3) + (2*(s - 5*t)*I5a[t, t, t, t, t])/
      (s*(s - 4*t)*(s - 3*t)*t) - ((s - 5*t)*(s - t)*I5a1[t, t, t, t, t])/
      (s*(s - 4*t)*(s - 3*t)*t) + (2*(s - 5*t)*I5a2[t, t, t, t, t])/
      ((s - 4*t)*(s - 3*t)*t) - (2*(s - t)*(2*s^2 - 15*s*t + 24*t^2)*
       I5b[t, t, t, t, t])/(9*s*(s - 4*t)*(s - 3*t)*t^3) + 
     ((2*s^3 - 17*s^2*t + 57*s*t^2 - 78*t^3)*I5b1[t, t, t, t, t])/
      (3*s*(s - 4*t)*(s - 3*t)*t^2) + ((s^2 - 5*s*t + 22*t^2)*
       I5b2[t, t, t, t, t])/(3*s*(s - 4*t)*t^2) - 
     ((s - t)*(s^2 - 12*s*t + 30*t^2)*I5c[t, t, t, t, t])/
      (6*s*(s - 4*t)*(s - 3*t)*t^3) + ((s - 5*t)*I6a[t, t, t, t, t, t])/
      (s*(s - 3*t)*t) + ((s - 5*t)*(2*s - 3*t)*I6b[t, t, t, t, t, t])/
      (3*s*(s - 3*t)*t^2) + ((s - t)*(s^2 - 12*s*t + 30*t^2)*
       I6c[t, t, t, t, t, t])/(3*s*(s - 4*t)*(s - 3*t)*t^2) - 
     ((s - 5*t)*I6e[t, t, t, t, t, t])/((s - 4*t)*(s - 3*t)*t) + 
     ((s - 6*t)*(s - 5*t)*(s - t)*I6e1[t, t, t, t, t, t])/
      (s*(s - 4*t)*(s - 3*t)*t) + I6f[t, t, t, t, t, t]/((s - 4*t)*t) - 
     (6*t^2*I7a1[t, t, t, t, t, t, t])/((s - 4*t)*(s - 3*t)) - 
     (2*s*I7a3[t, t, t, t, t, t, t])/(s - 3*t) + 
     ((-s + 3*t)*I7c1[t, t, t, t, t, t, t])/t - 
     (4*t*I7e[t, t, t, t, t, t, t])/((s - 4*t)*(s - 3*t)) + 
     ((-s + 5*t)*I7e3[t, t, t, t, t, t, t])/t - 
     (2*(s - 3*t)*I8b[t, t, t, t, t, t, t, t])/(s - 4*t) - 
     (2*(s - 2*t)*M[t, t, t, t, t])/((s - 4*t)*(s - 3*t)) + 
     (2*(s - 2*t)*A[t]*M[t, t, t, t, t])/((s - 4*t)*(s - 3*t)*t) + 
     (2*s*B[t, t]*M[t, t, t, t, t])/((s - 4*t)*(s - 3*t)) - 
     ((2*s^3 - 17*s^2*t + 75*s*t^2 - 168*t^3)*S[t, t, t])/
      (9*s*(s - 4*t)*(s - 3*t)*t^3) - 
     (2*(2*s^3 - 17*s^2*t + 57*s*t^2 - 78*t^3)*A[t]*S[t, t, t])/
      (9*s*(s - 4*t)*(s - 3*t)*t^4) + ((s - 5*t)*B[t, t]*T[t, t, t])/
      ((s - 4*t)*(s - 3*t)*t) - (2*(s - 5*t)*U[t, t, t, t])/
      (3*(s - 3*t)*t^2) + ((s - 5*t)*(2*s - 5*t)*A[t]*U[t, t, t, t])/
      (3*(s - 4*t)*(s - 3*t)*t^3) + ((s - 5*t)*B[t, t]*U[t, t, t, t])/
      ((s - 4*t)*(s - 3*t)*t)
 
sdds[I8c, {t, t, t, t, t, t, t, t}] = (4*I7a1[t, t, t, t, t, t, t])/3 + 
     (2*I7b1[t, t, t, t, t, t, t])/3 - (4*I7b2[t, t, t, t, t, t, t])/3 - 
     (4*I8c[t, t, t, t, t, t, t, t])/3 + 
     (2*(s + 2*t)*I8c1[t, t, t, t, t, t, t, t])/3
 
sdds[I8c1, {t, t, t, t, t, t, t, t}] = 
    -(2450*s^10 - 123771*s^9*t + 2555273*s^8*t^2 - 27416091*s^7*t^3 + 
        162269073*s^6*t^4 - 521252006*s^5*t^5 + 841434136*s^4*t^6 - 
        651804552*s^3*t^7 + 720606672*s^2*t^8 - 832742784*s*t^9 + 
        249495552*t^10)/(5184*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)^2*t^3*
       (s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (6*(s^3 - 44*s^2*t + 108*s*t^2 - 32*t^3)*Zeta3)/
      ((s - 4*t)^2*(s - t)*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     ((2058*s^9 - 73331*s^8*t + 998799*s^7*t^2 - 6577733*s^6*t^3 + 
        20913495*s^5*t^4 - 24597108*s^4*t^5 - 16153012*s^3*t^6 + 
        68886176*s^2*t^7 - 40717056*s*t^8 + 3594240*t^9)*A[t])/
      (288*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)^2*t^3*(s + 8*t)*
       (s^2 - 8*s*t + 4*t^2)) - ((98*s^8 - 2639*s^7*t + 23947*s^6*t^2 - 
        70425*s^5*t^3 - 129085*s^4*t^4 + 1070732*s^3*t^5 - 2630852*s^2*t^6 + 
        1971936*s*t^7 - 359424*t^8)*A[t]^2)/(12*s*(s - 9*t)*(s - 4*t)^2*
       (s - 3*t)*(s - t)^2*t^3*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(s^6 + 12*s^5*t - 873*s^4*t^2 + 7556*s^3*t^3 - 24420*s^2*t^4 + 
        41232*s*t^5 - 10368*t^6)*A[t]^3)/(3*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t^3*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((488*s^6 - 7307*s^5*t + 32279*s^4*t^2 - 30201*s^3*t^3 - 74819*s^2*t^4 - 
        18504*s*t^5 + 155520*t^6)*B[t, t])/(24*s*(s - 9*t)*(s - 4*t)^2*
       (s - 3*t)*(s - t)^2*t*(s + 8*t)) - 
     ((124*s^6 - 2143*s^5*t + 12427*s^4*t^2 - 27021*s^3*t^3 + 6653*s^2*t^4 - 
        12936*s*t^5 + 38016*t^6)*A[t]*B[t, t])/(6*s*(s - 9*t)*(s - 4*t)^2*
       (s - 3*t)*(s - t)^2*t^2*(s + 8*t)) + 
     ((86*s^6 - 1619*s^5*t + 10859*s^4*t^2 - 30561*s^3*t^3 + 35515*s^2*t^4 - 
        35448*s*t^5 + 24192*t^6)*A[t]^2*B[t, t])/(6*s*(s - 9*t)*(s - 4*t)^2*
       (s - 3*t)*(s - t)^2*t^3*(s + 8*t)) - 
     (4*(s^2 - 13*s*t + 24*t^2)*B[t, t]^2)/(3*(s - 4*t)^2*(s - t)*t*
       (s + 8*t)) + (4*(s^2 - 13*s*t + 24*t^2)*A[t]*B[t, t]^2)/
      (3*(s - 4*t)^2*(s - t)*t^2*(s + 8*t)) + 
     (2*(5*s^5 - 171*s^4*t + 1314*s^3*t^2 - 3584*s^2*t^3 + 5472*s*t^4 - 
        1920*t^5)*G[t, t, t, t, t])/(3*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t*
       (s + 8*t)*(s^2 - 8*s*t + 4*t^2)) + 
     (12*s*(s^2 - 6*s*t + 20*t^2)*H[t, t, t, t, t, t])/
      ((s - 4*t)^2*(s - t)*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((4*s^7 - 163*s^6*t + 2164*s^5*t^2 - 12953*s^4*t^3 + 37936*s^3*t^4 - 
        65668*s^2*t^5 + 41920*s*t^6 - 6912*t^7)*I2[t, t, t])/
      (s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)^2*t*(s + 8*t)*
       (s^2 - 8*s*t + 4*t^2)) - (2*(s^5 - 30*s^4*t + 195*s^3*t^2 - 
        526*s^2*t^3 - 96*s*t^4 + 96*t^5)*A[t]*I2[t, t, t])/
      (3*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)^2*t^2*
       (s^2 - 8*s*t + 4*t^2)) + ((18*s^4 - 165*s^3*t + 441*s^2*t^2 - 
        392*s*t^3 + 512*t^4)*B[t, t]*I2[t, t, t])/(s*(s - 4*t)^2*(s - 3*t)*
       (s - t)*t^2*(s + 8*t)) + ((98*s^8 - 2631*s^7*t + 24827*s^6*t^2 - 
        97665*s^5*t^3 + 115827*s^4*t^4 + 150796*s^3*t^5 - 513860*s^2*t^6 + 
        302304*s*t^7 - 27648*t^8)*I4[t, t, t, t])/(12*s*(s - 9*t)*(s - 4*t)^2*
       (s - 3*t)*(s - t)^2*t^3*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) + 
     (4*(22*s^8 - 568*s^7*t + 4709*s^6*t^2 - 11286*s^5*t^3 - 28577*s^4*t^4 + 
        164104*s^3*t^5 - 295924*s^2*t^6 + 172704*s*t^7 - 20736*t^8)*
       I41[t, t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)^2*t^2*
       (s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     ((98*s^9 - 4127*s^8*t + 64595*s^7*t^2 - 498425*s^6*t^3 + 
        2044251*s^5*t^4 - 4629572*s^4*t^5 + 6228060*s^3*t^6 - 
        6923488*s^2*t^7 + 5208576*s*t^8 - 1548288*t^9)*I411[t, t, t, t])/
      (36*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)^2*t^2*(s + 8*t)*
       (s^2 - 8*s*t + 4*t^2)) - (8*(s^4 - 27*s^3*t + 129*s^2*t^2 - 82*s*t^3 + 
        96*t^4)*I5a[t, t, t, t, t])/(s*(s - 9*t)*(s - 4*t)*(s - t)*t*
       (s + 8*t)*(s^2 - 8*s*t + 4*t^2)) + 
     (4*(7*s^4 - 72*s^3*t + 243*s^2*t^2 + 26*s*t^3 - 96*t^4)*
       I5a1[t, t, t, t, t])/(s*(s - 9*t)*(s - 4*t)*(s - t)*(s + 8*t)*
       (s^2 - 8*s*t + 4*t^2)) - (4*(2*s^6 - 48*s^5*t + 297*s^4*t^2 + 
        5*s^3*t^3 - 4536*s^2*t^4 + 7932*s*t^5 + 4736*t^6)*
       I5a2[t, t, t, t, t])/((s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)*t*
       (s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(54*s^8 - 1459*s^7*t + 14626*s^6*t^2 - 66705*s^5*t^3 + 
        134200*s^4*t^4 - 87988*s^3*t^5 - 32352*s^2*t^6 + 14784*s*t^7 + 
        13824*t^8)*I5b[t, t, t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)^2*t^2*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) + 
     ((54*s^8 - 1489*s^7*t + 15961*s^6*t^2 - 86451*s^5*t^3 + 256981*s^4*t^4 - 
        455236*s^3*t^5 + 554628*s^2*t^6 - 357888*s*t^7 + 76032*t^8)*
       I5b1[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*(s - t)^2*t*
       (s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (4*(2*s^9 - 54*s^8*t + 527*s^7*t^2 - 2282*s^6*t^3 + 5885*s^5*t^4 - 
        20522*s^4*t^5 + 69204*s^3*t^6 - 127736*s^2*t^7 + 88368*s*t^8 - 
        17280*t^9)*I5b2[t, t, t, t, t])/(3*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)^2*t^2*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     ((16*s^4 - 181*s^3*t + 489*s^2*t^2 - 552*s*t^3 + 384*t^4)*
       I5c[t, t, t, t, t])/(3*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2*
       (s + 8*t)) - (4*(s^3 - 8*s^2*t - 32*t^3)*I6a[t, t, t, t, t, t])/
      (s*(s - 4*t)*(s - 3*t)*(s - t)*t*(s + 8*t)) - 
     ((8*s^5 - 108*s^4*t + 395*s^3*t^2 - 617*s^2*t^3 + 1384*s*t^4 - 1536*t^5)*
       I6b[t, t, t, t, t, t])/(3*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t^2*
       (s + 8*t)) + (2*(16*s^4 - 181*s^3*t + 489*s^2*t^2 - 552*s*t^3 + 
        384*t^4)*I6c[t, t, t, t, t, t])/(3*s*(s - 4*t)^2*(s - 3*t)*(s - t)*t*
       (s + 8*t)) - (12*s*(s^2 - 6*s*t + 20*t^2)*I6d[t, t, t, t, t, t])/
      ((s - 4*t)^2*(s - t)*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (6*s*(s + 2*t)*(s^2 - 6*s*t + 20*t^2)*I6d1[t, t, t, t, t, t])/
      ((s - 4*t)^2*(s - t)*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(2*s^5 - 28*s^4*t + 83*s^3*t^2 - 45*s^2*t^3 + 264*s*t^4 - 384*t^5)*
       I6e1[t, t, t, t, t, t])/(s*(s - 4*t)^2*(s - 3*t)*(s - t)*t*
       (s + 8*t)) - (2*(5*s - 8*t)*(s + 2*t)*I7a1[t, t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - t)*(s + 8*t)) - 
     ((5*s - 8*t)*(s + 2*t)*I7b1[t, t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - t)*(s + 8*t)) + 
     (2*(5*s - 8*t)*(s + 2*t)*I7b2[t, t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - t)*(s + 8*t)) - 
     (4*(5*s - 8*t)*(s - 3*t)*I7c1[t, t, t, t, t, t, t])/
      ((s - 4*t)*(s - t)*(s + 8*t)) + (6*s^2*(s^2 - 6*s*t + 20*t^2)*
       I7d[t, t, t, t, t, t, t])/((s - 4*t)^2*(s - t)*(s + 8*t)*
       (s^2 - 8*s*t + 4*t^2)) - (6*s^2*(s^2 - 6*s*t + 20*t^2)*
       I7d1[t, t, t, t, t, t, t])/((s - 4*t)*(s - t)*(s + 8*t)*
       (s^2 - 8*s*t + 4*t^2)) + (4*(s^3 - 8*s^2*t - 32*t^3)*
       I7e3[t, t, t, t, t, t, t])/((s - 4*t)*(s - t)*t*(s + 8*t)) - 
     ((2*s^2 - s*t + 8*t^2)*I8c[t, t, t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - t)*(s + 8*t)) - 
     ((11*s^3 + 24*s^2*t - 180*s*t^2 + 64*t^3)*I8c1[t, t, t, t, t, t, t, t])/
      (3*(s - 4*t)*(s - t)*(s + 8*t)) - 
     ((54*s^8 - 1549*s^7*t + 19189*s^6*t^2 - 125295*s^5*t^3 + 
        454249*s^4*t^4 - 932764*s^3*t^5 + 990948*s^2*t^6 - 561216*s*t^7 + 
        158976*t^8)*S[t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)^2*t^2*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(54*s^8 - 1495*s^7*t + 15607*s^6*t^2 - 80133*s^5*t^3 + 
        217351*s^4*t^4 - 343444*s^3*t^5 + 475932*s^2*t^6 - 357312*s*t^7 + 
        76032*t^8)*A[t]*S[t, t, t])/(9*s*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)^2*t^3*(s + 8*t)*(s^2 - 8*s*t + 4*t^2)) + 
     (2*(4*s^3 - 97*s^2*t + 425*s*t^2 - 584*t^3)*B[t, t]*S[t, t, t])/
      ((s - 9*t)*(s - 4*t)^2*(s - t)^2*t*(s + 8*t)) + 
     (2*(s^3 - 27*s^2*t + 134*s*t^2 - 8*t^3)*T[t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - t)*t*(s^2 - 8*s*t + 4*t^2)) - 
     (2*(s^3 - 27*s^2*t + 134*s*t^2 - 8*t^3)*A[t]*T[t, t, t])/
      ((s - 9*t)*(s - 4*t)*(s - t)*t^2*(s^2 - 8*s*t + 4*t^2)) + 
     ((4*s^5 - 119*s^4*t + 151*s^3*t^2 + 2319*s^2*t^3 - 15531*s*t^4 + 
        19224*t^5)*B[t, t]*T[t, t, t])/(3*(s - 9*t)*(s - 4*t)^2*(s - 3*t)*
       (s - t)^2*t*(s + 8*t)) + (2*(4*s^4 - 40*s^3*t + 75*s^2*t^2 - 
        231*s*t^3 + 312*t^4)*U[t, t, t, t])/(3*(s - 4*t)^2*(s - 3*t)*(s - t)*
       t^2*(s + 8*t)) - (2*(4*s^4 - 40*s^3*t + 75*s^2*t^2 - 231*s*t^3 + 
        312*t^4)*A[t]*U[t, t, t, t])/(3*(s - 4*t)^2*(s - 3*t)*(s - t)*t^3*
       (s + 8*t)) - (4*(2*s^3 - 23*s^2*t + 6*s*t^2 - 96*t^3)*B[t, t]*
       U[t, t, t, t])/(3*(s - 4*t)^2*(s - 3*t)*(s - t)*t*(s + 8*t))
 
sdds[I8cpk, {t, t, t, t, t, t, t, t}] = -(s*I7a1[t, t, t, t, t, t, t])/3 - 
     (s*I7b1[t, t, t, t, t, t, t])/6 + (s*I7b2[t, t, t, t, t, t, t])/3 - 
     (s*I8c[t, t, t, t, t, t, t, t])/6 - 
     (s*(s + 2*t)*I8c1[t, t, t, t, t, t, t, t])/6 - 
     I8cpk[t, t, t, t, t, t, t, t]


==> anc/Ieven <==
(* This file contains the list of renormalized epsilon-finite master integrals
   for self-energy and vacuum diagrams up to three-loop order, for the cases
   with topologies corresponding to the "even-threshold" scalar integrals:
     I8a[t, t, t, t, t, 0, 0, 0],
     I8b[t, t, t, t, t, 0, 0, t],
     I8c[t, t, t, t, t, 0, 0, t],
     I8a[t, 0, t, t, t, t, t, 0],
     I8b[t, 0, t, t, t, t, t, 0],
     I8b[0, 0, t, t, 0, 0, t, 0],
     I8a[0, t, 0, 0, 0, t, t, 0],
   and their descendants obtained by removing one or more internal lines.
   Here t is an internal propagator squared mass.

   The list "solvedlist" provides the names of the renormalized
   epsilon-finite candidate master integrals that can be solved for in
   terms of the masters.

   The results for the individual solved integrals are listed next.
   Here s = -p^2 for metric signature -+++ (or Euclidean) external momentum p.
   The integrals in this file are called "even threshold" integrals because
   the possible thresholds are at s = 0, 4t, and 16t.

   This file can be read into Mathematica. The two-loop vacuum integral is
   denoted "I2" rather than "I", in order to avoid confusion with sqrt(-1).

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper) 
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)

masters = {A[t], B[0, 0], B[t, t], 
     V[t, t, 0, t], M[0, t, 0, t, t], M[t, t, t, t, 0], H[0, 0, t, 0, t, t], 
     H[0, t, t, t, 0, t], I4[t, t, t, t], I5a[t, 0, t, 0, t], 
     I5b[0, t, t, t, t], I5c[t, t, t, t, t], I6c[t, t, t, 0, t, t], 
     I6c2[t, t, t, 0, 0, 0], I6d[0, 0, 0, t, t, t], I6d[0, t, t, t, t, 0], 
     I6d[t, 0, t, 0, t, 0], I6d[t, 0, t, t, 0, t], I6e[0, 0, 0, 0, t, t], 
     I6e[0, t, t, t, 0, t], I6e[t, t, t, 0, t, t], I6e1[t, t, t, 0, 0, 0], 
     I6f[0, 0, 0, 0, t, t], I6f5[0, 0, 0, 0, t, t], I7a[0, 0, t, t, t, t, t], 
     I7a[0, t, 0, t, 0, t, 0], I7a[t, t, 0, 0, 0, 0, t], 
     I7a[t, t, t, t, t, t, 0], I7a3[t, 0, t, 0, t, 0, 0], 
     I7a3[t, t, t, t, t, t, 0], I7b[0, t, t, t, t, 0, 0], 
     I7b[t, 0, t, 0, 0, 0, t], I7b[t, 0, t, t, t, t, 0], 
     I7b4[t, 0, t, t, t, t, 0], I7b4[t, t, 0, t, t, 0, t], 
     I7c[t, t, t, t, 0, 0, 0], I7d[t, t, 0, t, 0, t, 0], 
     I7d[t, t, 0, t, t, 0, t], I7e[0, 0, 0, 0, 0, t, t], 
     I7e[0, 0, t, t, t, 0, 0], I8a[t, 0, t, t, t, t, t, 0], 
     I8a[t, t, t, t, t, 0, 0, 0], I8b[0, 0, t, t, 0, 0, t, 0], 
     I8b[t, 0, t, t, t, t, t, 0], I8b[t, t, t, t, t, 0, 0, t], 
     I8c[t, 0, t, t, t, t, t, 0], I8cpk[t, t, t, t, t, 0, 0, t]}
 
solvedlist = {{I2, {0, t, t}}, 
     {S, {0, t, t}}, {T, {t, 0, t}}, {U, {0, 0, t, t}}, {U, {t, t, 0, t}},
     {F, {t, 0, 0, t}}, {F, {t, t, t, t}}, {G, {0, 0, 0, t, t}}, 
     {G, {0, t, t, t, t}}, {G, {t, 0, t, 0, t}}, 
     {I4, {0, 0, t, t}}, {I41, {t, 0, 0, t}}, {I41, {t, t, t, t}}, 
     {I411, {t, 0, 0, t}}, {I411, {t, t, t, t}}, {I412, {t, t, 0, 0}}, 
     {I412, {t, t, t, t}}, {I5a, {0, 0, 0, t, t}}, {I5a, {0, t, t, t, t}}, 
     {I5a1, {t, 0, t, 0, t}}, {I5a2, {0, t, t, 0, 0}}, 
     {I5a2, {0, t, t, t, t}}, {I5a2, {t, t, 0, 0, t}}, 
     {I5b, {0, 0, 0, t, t}}, {I5b, {0, t, t, 0, 0}}, {I5b, {t, 0, t, 0, t}}, 
     {I5b1, {t, 0, t, 0, t}}, {I5b2, {0, t, t, 0, 0}}, 
     {I5b2, {0, t, t, t, t}}, {I5b2, {t, t, 0, 0, t}}, 
     {I5b4, {0, 0, 0, t, t}}, {I5b4, {0, t, t, t, t}}, 
     {I5b4, {t, 0, t, t, 0}}, {I5c, {0, 0, 0, t, t}}, {I5c, {t, t, 0, 0, t}}, 
     {I5c3, {0, 0, t, 0, t}}, {I5c3, {t, t, t, 0, 0}}, 
     {I5c3, {t, t, t, t, t}}, {I5c2, {t, t, 0, 0, t}}, 
     {I5c2, {t, t, t, t, t}}, {I5c1, {t, t, 0, 0, t}}, 
     {I5c1, {t, t, t, t, t}}, {I6a, {0, 0, 0, 0, t, t}}, 
     {I6a, {0, 0, t, t, t, t}}, {I6a, {t, t, 0, t, 0, t}}, 
     {I6a1, {t, t, 0, t, 0, t}}, {I6a2, {t, t, 0, t, 0, t}}, 
     {I6a3, {0, 0, t, t, 0, 0}}, {I6a3, {0, 0, t, t, t, t}}, 
     {I6a3, {t, t, t, 0, 0, t}}, {I6b, {0, 0, 0, 0, t, t}}, 
     {I6b, {0, 0, t, t, t, t}}, {I6b, {t, t, 0, t, 0, t}}, 
     {I6b1, {t, t, 0, t, 0, t}}, {I6b3, {0, 0, t, t, 0, 0}}, 
     {I6b3, {0, 0, t, t, t, t}}, {I6b3, {t, t, t, 0, 0, t}}, 
     {I6c, {0, 0, 0, 0, t, t}}, {I6c, {0, 0, t, t, 0, t}}, 
     {I6c, {t, t, 0, t, 0, t}}, {I6c, {t, t, t, 0, 0, 0}}, 
     {I6c1, {t, t, 0, t, 0, t}}, {I6c1, {t, t, t, 0, 0, 0}}, 
     {I6c1, {t, t, t, 0, t, t}}, {I6c2, {t, t, 0, t, 0, t}}, 
     {I6c2, {t, t, t, 0, t, t}}, {I6c3, {0, 0, t, t, 0, t}}, 
     {I6c3, {t, t, t, 0, 0, 0}}, {I6c3, {t, t, t, 0, t, t}}, 
     {I6c4, {0, 0, t, t, 0, t}}, {I6c4, {t, t, 0, t, 0, t}}, 
     {I6c5, {0, 0, 0, 0, t, t}}, {I6c5, {0, 0, t, t, t, 0}}, 
     {I6c5, {t, t, 0, t, t, 0}}, {I6c5, {t, t, t, 0, t, t}}, 
     {I6d1, {t, 0, t, 0, t, 0}}, {I6d1, {t, 0, t, t, 0, t}}, 
     {I6d2, {0, t, t, 0, 0, t}}, {I6d2, {0, t, t, t, t, 0}}, 
     {I6d2, {t, t, 0, 0, t, t}}, {I6d2, {t, t, 0, t, 0, 0}}, 
     {I6d6, {0, 0, 0, t, t, t}}, {I6d6, {t, 0, t, t, 0, t}}, 
     {I6e, {t, 0, 0, t, 0, t}}, {I6e, {t, t, t, 0, 0, 0}}, 
     {I6e1, {t, 0, 0, t, 0, t}}, {I6e1, {t, t, t, 0, t, t}}, 
     {I6e5, {0, 0, 0, 0, t, t}}, {I6e5, {0, t, t, t, t, 0}}, 
     {I6e5, {t, 0, 0, t, t, 0}}, {I6e5, {t, t, t, 0, t, t}}, 
     {I6e2, {0, t, t, t, 0, t}}, {I6e2, {t, t, t, 0, 0, 0}}, 
     {I6e2, {t, t, t, 0, t, t}}, {I6e4, {0, t, t, t, 0, t}}, 
     {I6e4, {t, 0, 0, t, 0, t}}, {I6e3, {0, t, t, t, 0, t}}, 
     {I6e3, {t, t, t, 0, 0, 0}}, {I6e3, {t, t, t, 0, t, t}}, 
     {I6f, {0, 0, t, t, 0, t}}, {I6f, {t, t, t, t, 0, 0}}, 
     {I6f, {t, t, t, t, t, t}}, {I6f5, {0, 0, t, t, t, 0}}, 
     {I6f5, {t, t, t, t, t, t}}, {I6f1, {t, t, 0, 0, 0, t}}, 
     {I6f1, {t, t, t, t, 0, 0}}, {I6f1, {t, t, t, t, t, t}}, 
     {I7a1, {t, 0, t, 0, t, 0, 0}}, {I7a1, {t, t, 0, 0, 0, 0, t}}, 
     {I7a1, {t, t, t, t, t, t, 0}}, {I7a3, {0, 0, t, t, t, t, t}}, 
     {I7a5, {0, 0, t, t, t, t, t}}, {I7a5, {t, 0, t, 0, t, 0, 0}}, 
     {I7a5, {t, t, t, t, t, t, 0}}, {I7a7, {0, 0, t, t, t, t, t}}, 
     {I7a7, {t, t, 0, 0, 0, 0, t}}, {I7b1, {t, 0, t, 0, 0, 0, t}}, 
     {I7b1, {t, 0, t, t, t, t, 0}}, {I7b2, {0, t, t, t, t, 0, 0}}, 
     {I7b2, {t, t, 0, 0, 0, t, 0}}, {I7b2, {t, t, 0, t, t, 0, t}}, 
     {I7b4, {0, t, t, t, t, 0, 0}}, {I7b6, {t, 0, t, t, t, t, 0}}, 
     {I7b6, {t, t, 0, 0, 0, t, 0}}, {I7c, {0, 0, 0, 0, 0, t, t}}, 
     {I7c, {t, t, t, t, 0, t, t}}, {I7c1, {t, t, t, t, 0, 0, 0}}, 
     {I7c1, {t, t, t, t, 0, t, t}}, {I7c6, {0, 0, 0, 0, 0, t, t}}, 
     {I7c6, {t, t, t, t, 0, t, t}}, {I7d, {0, 0, 0, 0, t, t, t}}, 
     {I7d1, {t, t, 0, t, 0, t, 0}}, {I7d1, {t, t, 0, t, t, 0, t}}, 
     {I7d2, {t, t, 0, t, 0, t, 0}}, {I7d2, {t, t, 0, t, t, 0, t}}, 
     {I7d3, {0, 0, t, t, 0, 0, t}}, {I7d3, {t, t, t, 0, 0, t, t}}, 
     {I7d3, {t, t, t, 0, t, 0, 0}}, {I7d7, {0, 0, 0, 0, t, t, t}}, 
     {I7d7, {t, t, 0, t, t, 0, t}}, {I7e, {0, 0, t, t, t, t, t}}, 
     {I7e, {t, t, t, t, 0, 0, t}}, {I7e1, {t, t, t, t, 0, 0, t}}, 
     {I7e2, {t, t, t, t, 0, 0, t}}, {I7e3, {0, 0, t, t, t, 0, 0}}, 
     {I7e3, {0, 0, t, t, t, t, t}}, {I7e3, {t, t, t, t, 0, 0, t}}, 
     {I7e4, {0, 0, t, t, t, 0, 0}}, {I7e4, {0, 0, t, t, t, t, t}}, 
     {I7e4, {t, t, t, t, 0, 0, t}}, {I7e5, {0, 0, t, t, t, 0, 0}}, 
     {I7e5, {0, 0, t, t, t, t, t}}, {I7e6, {0, 0, 0, 0, 0, t, t}}, 
     {I7e6, {0, 0, t, t, t, t, t}}, {I7e6, {t, t, t, t, 0, t, 0}}, 
     {I8a, {0, t, 0, 0, 0, t, t, 0}}} 
 
I2[0, t, t] = -2*t + 2*A[t] - A[t]^2/t
 
S[0, t, t] = (5*s^2 - 28*s*t + 56*t^2)/(8*(s - 4*t)) + 
     ((s - 10*t)*A[t])/(s - 4*t) + (3*A[t]^2)/(s - 4*t) + 
     ((s^2 - 6*s*t - 4*t^2)*B[t, t])/(2*(s - 4*t)) + 
     (2*(s - t)*A[t]*B[t, t])/(s - 4*t) + ((s - t)*t*B[t, t]^2)/(s - 4*t)
 
T[t, 0, t] = -(s - 2*t)/(2*(s - 4*t)) + (2*A[t])/(s - 4*t) - 
     A[t]^2/((s - 4*t)*t) + (2*t*B[t, t])/(s - 4*t) - 
     ((s - 2*t)*A[t]*B[t, t])/((s - 4*t)*t) - ((s - 2*t)*B[t, t]^2)/
      (2*(s - 4*t))
 
U[0, 0, t, t] = (3*(s - 2*t))/(2*(s - 4*t)) - (6*A[t])/(s - 4*t) + 
     (3*A[t]^2)/((s - 4*t)*t) - B[0, 0] - (A[t]*B[0, 0])/t + 
     (2*(s - 7*t)*B[t, t])/(s - 4*t) + ((s + 2*t)*A[t]*B[t, t])/
      ((s - 4*t)*t) + ((s + 2*t)*B[t, t]^2)/(2*(s - 4*t))
 
U[t, t, 0, t] = (3*s - 10*t)/(2*(s - 4*t)) - (2*A[t])/(s - 4*t) + 
     A[t]^2/((s - 4*t)*t) + ((s - 6*t)*B[t, t])/(s - 4*t) + 
     (2*A[t]*B[t, t])/(s - 4*t) + ((s - 2*t)*B[t, t]^2)/(2*(s - 4*t))
 
F[t, 0, 0, t] = (8*t)/3 - (8*t*Zeta3)/3 - (7*A[t])/4 + A[t]^3/(3*t^2)
 
F[t, t, t, t] = (14*t)/3 - (7*A[t])/4 - A[t]^2/t + A[t]^3/t^2
 
G[0, 0, 0, t, t] = (-20*t)/3 - (8*t*Zeta3)/3 + 6*A[t] - (2*A[t]^2)/t + 
     A[t]^3/(3*t^2)
 
G[0, t, t, t, t] = (-40*t)/3 + (56*t*Zeta3)/3 + 12*A[t] - (4*A[t]^2)/t + 
     (2*A[t]^3)/(3*t^2)
 
G[t, 0, t, 0, t] = (-20*t)/3 + (8*t*Zeta3)/3 + 7*A[t] - (3*A[t]^2)/t + 
     (2*A[t]^3)/(3*t^2)
 
I4[0, 0, t, t] = (35*s^5 + 701*s^4*t - 9889*s^3*t^2 + 39816*s^2*t^3 - 
       64224*s*t^4 + 28800*t^5)/(216*s*(s - 4*t)^2) + 
     (4*(3*s - 4*t)*t^2*Zeta3)/(3*s) + 
     ((17*s^4 - 13*s^3*t - 1048*s^2*t^2 + 4440*s*t^3 - 3072*t^4)*A[t])/
      (12*s*(s - 4*t)^2) + ((s^3 - 66*s*t^2 + 80*t^3)*A[t]^2)/
      (s*(s - 4*t)^2) + (2*(s^2 + 19*s*t - 32*t^2)*A[t]^3)/
      (3*s*(s - 4*t)^2) + ((s^5 + 36*s^4*t - 408*s^3*t^2 + 1040*s^2*t^3 + 
        552*s*t^4 - 1056*t^5)*B[t, t])/(12*s*(s - 4*t)^2) + 
     ((s^4 + 3*s^3*t - 78*s^2*t^2 + 128*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (s*(s - 4*t)^2) + ((s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*B[t, t])/
      (s*(s - 4*t)^2) + (t*(3*s^4 - 17*s^3*t - 24*s^2*t^2 + 84*s*t^3 - 
        32*t^4)*B[t, t]^2)/(2*s*(s - 4*t)^2) + 
     (t*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (s*(s - 4*t)^2) + ((3*s - 4*t)*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (s*(s - 4*t)^2) - (2*(s - t)*t*I5a[t, 0, t, 0, t])/s + 
     (2*t^2*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s - 
     (2*t^2*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (4*t^2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (4*t^3*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I41[t, 0, 0, t] = -(241*s^4 - 2500*s^3*t + 9048*s^2*t^2 - 13696*s*t^3 + 
        6400*t^4)/(48*s*(s - 4*t)^2) - (4*(3*s - 4*t)*t*Zeta3)/(3*s) - 
     ((5*s^4 + 58*s^3*t - 888*s^2*t^2 + 3056*s*t^3 - 2048*t^4)*A[t])/
      (8*s*(s - 4*t)^2*t) - ((11*s^2 - 144*s*t + 160*t^2)*A[t]^2)/
      (2*s*(s - 4*t)^2) - (2*(s^2 + 19*s*t - 32*t^2)*A[t]^3)/
      (3*s*(s - 4*t)^2*t) - ((15*s^4 - 138*s^3*t + 324*s^2*t^2 + 200*s*t^3 - 
        352*t^4)*B[t, t])/(4*s*(s - 4*t)^2) - 
     ((s^4 + 12*s^3*t - 166*s^2*t^2 + 264*s*t^3 - 64*t^4)*A[t]*B[t, t])/
      (2*s*(s - 4*t)^2*t) - ((s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*
       B[t, t])/(s*(s - 4*t)^2*t) - 
     ((5*s^4 - 28*s^3*t - 58*s^2*t^2 + 176*s*t^3 - 64*t^4)*B[t, t]^2)/
      (4*s*(s - 4*t)^2) - ((5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(s*(s - 4*t)^2) - ((3*s - 4*t)*t*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s*(s - 4*t)^2) + (2*(s - t)*I5a[t, 0, t, 0, t])/s - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s + 
     (2*t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (4*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (4*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I41[t, t, t, t] = -(211*s^3 - 3136*s^2*t + 16056*s*t^2 - 24960*t^3)/
      (216*(s - 16*t)*(s - 4*t)) - 
     ((15*s^3 + 50*s^2*t - 1424*s*t^2 + 3648*t^3)*A[t])/
      (24*(s - 16*t)*(s - 4*t)*t) - ((s^2 + 17*s*t - 96*t^2)*A[t]^2)/
      ((s - 16*t)*(s - 4*t)*t) - ((s + 32*t)*A[t]^3)/
      (3*(s - 16*t)*(s - 4*t)*t) - ((s - t)*(s^2 - 4*s*t - 16*t^2)*B[t, t])/
      (2*(s - 16*t)*(s - 4*t)) - ((3*s^2 - 14*s*t + 80*t^2)*A[t]*B[t, t])/
      (6*(s - 16*t)*t) - (2*(2*s^2 - 9*s*t + 16*t^2)*A[t]^2*B[t, t])/
      ((s - 16*t)*(s - 4*t)*t) - (s*(s - t)*t*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)) - (s*(s - t)*A[t]*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)) + (8*I4[t, t, t, t])/(s - 16*t) - 
     (s*I5b[0, t, t, t, t])/(s - 16*t) - (4*(s - 4*t)*I5c[t, t, t, t, t])/
      (3*(s - 16*t))
 
I411[t, 0, 0, t] = -(15*s^2 - 58*s*t + 64*t^2)/(48*t*(-s + 4*t)) + 
     (3*(s - 12*t)*A[t])/(8*(s - 4*t)*t) - (3*A[t]^2)/(2*t*(-s + 4*t)) + 
     ((-s^2 + 6*s*t + 4*t^2)*B[t, t])/(4*t*(-s + 4*t)) + 
     ((s - t)*A[t]*B[t, t])/((s - 4*t)*t) + ((s - t)*B[t, t]^2)/(2*(s - 4*t))
 
I411[t, t, t, t] = -(75*s^4 - 578*s^3*t + 4652*s^2*t^2 - 60624*s*t^3 + 
        165120*t^4)/(432*(s - 16*t)^2*(s - 4*t)*t) - 
     ((183*s^3 - 2372*s^2*t + 8816*s*t^2 - 7872*t^3)*A[t])/
      (24*(s - 16*t)^2*(s - 4*t)*t) - ((11*s^2 - 44*s*t + 48*t^2)*A[t]^2)/
      ((s - 16*t)^2*(s - 4*t)*t) - (16*(2*s - 17*t)*A[t]^3)/
      (3*(s - 16*t)^2*(s - 4*t)*t) - 
     ((8*s^3 - 91*s^2*t + 216*s*t^2 + 272*t^3)*B[t, t])/
      (2*(s - 16*t)^2*(s - 4*t)) - (2*(6*s^2 - 49*s*t + 28*t^2)*A[t]*B[t, t])/
      (3*(s - 16*t)^2*t) - (2*(13*s^2 - 96*s*t + 128*t^2)*A[t]^2*B[t, t])/
      ((s - 16*t)^2*(s - 4*t)*t) - (8*(s - 6*t)*(s - t)*t*B[t, t]^2)/
      ((s - 16*t)^2*(s - 4*t)) - (8*(s - 6*t)*(s - t)*A[t]*B[t, t]^2)/
      ((s - 16*t)^2*(s - 4*t)) + ((3*s - 8*t)*I4[t, t, t, t])/
      ((s - 16*t)^2*t) - (8*(s - 6*t)*I5b[0, t, t, t, t])/(s - 16*t)^2 - 
     (20*(s - 4*t)*I5c[t, t, t, t, t])/(3*(s - 16*t)^2)
 
I412[t, t, 0, 0] = (47*s^4 - 499*s^3*t + 1836*s^2*t^2 - 2888*s*t^3 + 
       1600*t^4)/(12*s*(s - 4*t)^2*t) + (4*(3*s - 4*t)*Zeta3)/(3*s) + 
     ((13*s^3 - 118*s^2*t + 358*s*t^2 - 256*t^3)*A[t])/(s*(s - 4*t)^2*t) - 
     ((s^3 - 9*s^2*t + 70*s*t^2 - 80*t^3)*A[t]^2)/(s*(s - 4*t)^2*t^2) + 
     (2*(s^2 + 19*s*t - 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) + 
     ((3*s^4 - 26*s^3*t + 58*s^2*t^2 + 54*s*t^3 - 88*t^4)*B[t, t])/
      (s*(s - 4*t)^2*t) + (4*(2*s^3 - 21*s^2*t + 34*s*t^2 - 8*t^3)*A[t]*
       B[t, t])/(s*(s - 4*t)^2*t) + ((s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*
       A[t]^2*B[t, t])/(s*(s - 4*t)^2*t^2) + 
     ((s^4 - 6*s^3*t - 15*s^2*t^2 + 46*s*t^3 - 16*t^4)*B[t, t]^2)/
      (s*(s - 4*t)^2*t) + ((5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(s*(s - 4*t)^2*t) + ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s*(s - 4*t)^2) - (2*(s - t)*I5a[t, 0, t, 0, t])/(s*t) + 
     (2*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s - 
     (2*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (4*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (4*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I412[t, t, t, t] = (4*s^4 - 1141*s^3*t + 17202*s^2*t^2 - 102936*s*t^3 + 
       187776*t^4)/(108*(s - 16*t)^2*(s - 4*t)*t) - 
     ((s + 12*t)*(79*s^2 - 748*s*t + 1584*t^2)*A[t])/
      (12*(s - 16*t)^2*(s - 4*t)*t) - (2*(s^2 + 168*s*t - 784*t^2)*A[t]^2)/
      ((s - 16*t)^2*(s - 4*t)*t) - (4*(s^2 - 22*s*t + 216*t^2)*A[t]^3)/
      (3*(s - 16*t)^2*(s - 4*t)*t^2) - 
     ((15*s^3 + 12*s^2*t - 752*s*t^2 + 320*t^3)*B[t, t])/
      (4*(s - 16*t)^2*(s - 4*t)) - ((17*s^2 - 128*s*t + 816*t^2)*A[t]*
       B[t, t])/(3*(s - 16*t)^2*t) + ((s^3 - 60*s^2*t + 256*s*t^2 - 512*t^3)*
       A[t]^2*B[t, t])/((s - 16*t)^2*(s - 4*t)*t^2) - 
     (8*(s - t)*t*(s + 4*t)*B[t, t]^2)/((s - 16*t)^2*(s - 4*t)) - 
     (8*(s - t)*(s + 4*t)*A[t]*B[t, t]^2)/((s - 16*t)^2*(s - 4*t)) + 
     (2*(s + 24*t)*I4[t, t, t, t])/((s - 16*t)^2*t) - 
     (8*(s + 4*t)*I5b[0, t, t, t, t])/(s - 16*t)^2 + 
     (2*(s - 36*t)*(s - 4*t)*I5c[t, t, t, t, t])/(3*(s - 16*t)^2*t)
 
I5a[0, 0, 0, t, t] = -(47*s^5 - 628*s^4*t + 3082*s^3*t^2 - 7560*s^2*t^3 + 
        9168*s*t^4 - 3200*t^5)/(24*s^2*(s - 4*t)^2) - 
     (4*t*(3*s^2 - 5*s*t + 4*t^2)*Zeta3)/(3*s^2) - 
     ((15*s^4 - 148*s^3*t + 664*s^2*t^2 - 1196*s*t^3 + 512*t^4)*A[t])/
      (2*s^2*(s - 4*t)^2) + ((2*s^4 - 9*s^3*t + 118*s^2*t^2 - 316*s*t^3 + 
        160*t^4)*A[t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((s^3 + 44*s^2*t - 118*s*t^2 + 64*t^3)*A[t]^3)/(3*s^2*(s - 4*t)^2*t) + 
     ((3*s^2 - 8*s*t - 4*t^2)*B[0, 0])/(4*(s - 4*t)) - 
     ((s + 2*t)*A[t]*B[0, 0])/(s - 4*t) + ((s - t)*A[t]^2*B[0, 0])/
      ((s - 4*t)*t) - ((9*s^5 - 90*s^4*t + 324*s^3*t^2 - 208*s^2*t^3 - 
        504*s*t^4 + 352*t^5)*B[t, t])/(4*s^2*(s - 4*t)^2) - 
     ((4*s^4 - 71*s^3*t + 196*s^2*t^2 - 152*s*t^3 + 32*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2) - ((s - t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*
       B[t, t])/(s^2*(s - 4*t)^2*t) + ((s^2 - 6*s*t - 4*t^2)*B[0, 0]*B[t, t])/
      (2*(s - 4*t)) + (2*(s - t)*A[t]*B[0, 0]*B[t, t])/(s - 4*t) - 
     ((2*s^5 - 18*s^4*t + 3*s^3*t^2 + 98*s^2*t^3 - 108*s*t^4 + 32*t^5)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2) - 
     ((s - t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (s^2*(s - 4*t)^2) + ((s - t)*t*B[0, 0]*B[t, t]^2)/(s - 4*t) - 
     ((3*s - 4*t)*(s - t)*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (s^2*(s - 4*t)^2) + (2*(s - t)^2*I5a[t, 0, t, 0, t])/s^2 - 
     (2*(s - t)*t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     (2*(s - t)*t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) + (4*(s - t)*t*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) + (4*(s - t)*t^2*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I5a[0, t, t, t, t] = (423*s^4 - 4640*s^3*t + 17832*s^2*t^2 - 28320*s*t^3 + 
       12800*t^4)/(24*s*(s - 4*t)^2) + (8*(9*s - 8*t)*t*Zeta3)/(3*s) + 
     ((57*s^3 - 536*s^2*t + 1608*s*t^2 - 1024*t^3)*A[t])/(s*(s - 4*t)^2) - 
     ((4*s^3 - 57*s^2*t + 364*s*t^2 - 320*t^3)*A[t]^2)/(s*(s - 4*t)^2*t) - 
     (2*(5*s^2 - 112*s*t + 128*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t) + 
     ((27*s^4 - 242*s^3*t + 556*s^2*t^2 + 416*s*t^3 - 704*t^4)*B[t, t])/
      (2*s*(s - 4*t)^2) + (2*(19*s^3 - 177*s^2*t + 260*s*t^2 - 64*t^3)*A[t]*
       B[t, t])/(s*(s - 4*t)^2) + (4*(15*s^2 - 18*s*t - 8*t^2)*A[t]^2*
       B[t, t])/(s*(s - 4*t)^2) + 
     ((9*s^4 - 52*s^3*t - 118*s^2*t^2 + 360*s*t^3 - 128*t^4)*B[t, t]^2)/
      (2*s*(s - 4*t)^2) + (2*(9*s^3 - 15*s^2*t + 24*s*t^2 - 32*t^3)*A[t]*
       B[t, t]^2)/(s*(s - 4*t)^2) + (4*(3*s - 4*t)*t*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s*(s - 4*t)^2) - (8*(s - t)*I5a[t, 0, t, 0, t])/s + 
     (8*t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s - 
     (8*t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (16*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (16*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I5a1[t, 0, t, 0, t] = -(47*s^4 - 498*s^3*t + 1864*s^2*t^2 - 3136*s*t^3 + 
        2176*t^4)/(24*(s - 4*t)^2*(s - t)*t) + (8*t*Zeta3)/(3*(s - t)) - 
     ((6*s^3 - 63*s^2*t + 230*s*t^2 - 248*t^3)*A[t])/
      ((s - 4*t)^2*(s - t)*t) + ((s^3 - 16*s^2*t + 112*s*t^2 - 160*t^3)*
       A[t]^2)/(2*(s - 4*t)^2*(s - t)*t^2) + ((s - 12*t)*(s - 2*t)*A[t]^3)/
      ((s - 4*t)^2*(s - t)*t^2) - 
     ((9*s^4 - 78*s^3*t + 154*s^2*t^2 + 328*s*t^3 - 704*t^4)*B[t, t])/
      (6*(s - 4*t)^2*(s - t)*t) - (2*(6*s^3 - 65*s^2*t + 130*s*t^2 - 56*t^3)*
       A[t]*B[t, t])/(3*(s - 4*t)^2*(s - t)*t) - 
     ((23*s^2 - 40*s*t - 16*t^2)*A[t]^2*B[t, t])/(3*(s - 4*t)^2*(s - t)*t) - 
     ((3*s^4 - 21*s^3*t - 32*s^2*t^2 + 184*s*t^3 - 128*t^4)*B[t, t]^2)/
      (6*(s - 4*t)^2*(s - t)*t) - ((9*s^3 - 32*s^2*t + 58*s*t^2 - 56*t^3)*
       A[t]*B[t, t]^2)/(3*(s - 4*t)^2*(s - t)*t) - 
     ((3*s - 4*t)*(2*s^2 - 7*s*t + 8*t^2)*B[t, t]^3)/
      (3*(s - 4*t)^2*(s - t)) + ((s - 2*t)*I5a[t, 0, t, 0, t])/((s - t)*t) - 
     (2*(2*s^2 - 7*s*t + 8*t^2)*M[t, t, t, t, 0])/(3*(s - t)) + 
     ((3*s^3 - 2*s^2*t - 92*s*t^2 + 160*t^3)*V[t, t, 0, t])/
      (3*(s - 4*t)*(s - t)) + (4*(2*s^2 - 7*s*t + 8*t^2)*A[t]*V[t, t, 0, t])/
      (3*(s - 4*t)*(s - t)) + (4*t*(2*s^2 - 7*s*t + 8*t^2)*B[t, t]*
       V[t, t, 0, t])/(3*(s - 4*t)*(s - t))
 
I5a2[0, t, t, 0, 0] = (47*s^5 - 621*s^4*t + 3034*s^3*t^2 - 6960*s^2*t^3 + 
       7568*s*t^4 - 3200*t^5)/(24*s^2*(s - 4*t)^2*t) + 
     (2*(3*s^2 - 6*s*t + 8*t^2)*Zeta3)/(3*s^2) + 
     ((9*s^4 - 104*s^3*t + 490*s^2*t^2 - 940*s*t^3 + 512*t^4)*A[t])/
      (2*s^2*(s - 4*t)^2*t) - ((s - t)*(s^3 - 8*s^2*t + 76*s*t^2 - 160*t^3)*
       A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + ((25*s^2 - 86*s*t + 64*t^2)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t) - ((s - 2*t)*B[0, 0])/(2*(s - 4*t)) + 
     (2*A[t]*B[0, 0])/(s - 4*t) - ((s - 2*t)*A[t]^2*B[0, 0])/
      (2*(s - 4*t)*t^2) + ((3*s^5 - 34*s^4*t + 134*s^3*t^2 - 134*s^2*t^3 - 
        164*s*t^4 + 176*t^5)*B[t, t])/(2*s^2*(s - 4*t)^2*t) + 
     ((3*s^4 - 44*s^3*t + 140*s^2*t^2 - 136*s*t^3 + 32*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2*t) + ((s - 2*t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*
       A[t]^2*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) + (2*t*B[0, 0]*B[t, t])/
      (s - 4*t) - ((s - 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t) + 
     ((s^5 - 9*s^4*t + 3*s^3*t^2 + 64*s^2*t^3 - 92*s*t^4 + 32*t^5)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) + ((s - 2*t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 
        16*t^3)*A[t]*B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((s - 2*t)*B[0, 0]*B[t, t]^2)/(2*(s - 4*t)) + 
     ((3*s - 4*t)*(s - 2*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (2*s^2*(s - 4*t)^2) - ((s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     ((s - 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     ((s - 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) - (2*(s - 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) - (2*(s - 2*t)*t*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I5a2[0, t, t, t, t] = -(47*s^4 - 497*s^3*t + 1832*s^2*t^2 - 2904*s*t^3 + 
        1600*t^4)/(12*s*(s - 4*t)^2*t) - (2*(9*s - 8*t)*Zeta3)/(3*s) - 
     ((27*s^3 - 250*s^2*t + 756*s*t^2 - 512*t^3)*A[t])/(2*s*(s - 4*t)^2*t) + 
     ((s^3 - 12*s^2*t + 82*s*t^2 - 80*t^3)*A[t]^2)/(s*(s - 4*t)^2*t^2) + 
     ((s^2 - 50*s*t + 64*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) - 
     ((3*s + 4*t)*(s^3 - 10*s^2*t + 32*s*t^2 - 22*t^3)*B[t, t])/
      (s*(s - 4*t)^2*t) - ((9*s^3 - 88*s^2*t + 136*s*t^2 - 32*t^3)*A[t]*
       B[t, t])/(s*(s - 4*t)^2*t) - (2*(8*s^2 - 11*s*t - 4*t^2)*A[t]^2*
       B[t, t])/(s*(s - 4*t)^2*t) - 
     ((2*s^4 - 11*s^3*t - 36*s^2*t^2 + 100*s*t^3 - 32*t^4)*B[t, t]^2)/
      (2*s*(s - 4*t)^2*t) - ((9*s^3 - 14*s^2*t + 20*s*t^2 - 32*t^3)*A[t]*
       B[t, t]^2)/(2*s*(s - 4*t)^2*t) - ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s*(s - 4*t)^2) + (2*(s - t)*I5a[t, 0, t, 0, t])/(s*t) - 
     (2*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s + 
     (2*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (4*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (4*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I5a2[t, t, 0, 0, t] = (47*s^3 - 480*s^2*t + 1648*s*t^2 - 2016*t^3)/
      (24*(s - 4*t)^2*t) + (3*(3*s^2 - 28*s*t + 72*t^2)*A[t])/
      (2*(s - 4*t)^2*t) - ((s^2 - 16*s*t + 72*t^2)*A[t]^2)/
      (2*(s - 4*t)^2*t^2) - (2*(s - 10*t)*A[t]^3)/(3*(s - 4*t)^2*t^2) + 
     ((9*s^3 - 78*s^2*t + 158*s*t^2 + 136*t^3)*B[t, t])/(6*(s - 4*t)^2*t) + 
     ((9*s^2 - 68*s*t + 32*t^2)*A[t]*B[t, t])/(3*(s - 4*t)^2*t) + 
     ((13*s - 4*t)*A[t]^2*B[t, t])/(3*(s - 4*t)^2*t) + 
     ((3*s^3 - 18*s^2*t - 16*s*t^2 + 40*t^3)*B[t, t]^2)/(6*(s - 4*t)^2*t) + 
     ((9*s^2 - 8*s*t + 8*t^2)*A[t]*B[t, t]^2)/(6*(s - 4*t)^2*t) + 
     ((3*s - 4*t)*(s - t)*B[t, t]^3)/(3*(s - 4*t)^2) - I5a[t, 0, t, 0, t]/t + 
     (2*(s - t)*M[t, t, t, t, 0])/3 - ((3*s^2 - 10*s*t - 20*t^2)*
       V[t, t, 0, t])/(3*(s - 4*t)) - (4*(s - t)*A[t]*V[t, t, 0, t])/
      (3*(s - 4*t)) - (4*(s - t)*t*B[t, t]*V[t, t, 0, t])/(3*(s - 4*t))
 
I5b[0, 0, 0, t, t] = -(85*s^4 - 996*s^3*t + 3784*s^2*t^2 - 6720*s*t^3 + 
        6400*t^4)/(48*s*(s - 4*t)^2) - (4*(3*s - 4*t)*t*Zeta3)/(3*s) - 
     ((23*s^3 - 170*s^2*t + 500*s*t^2 - 512*t^3)*A[t])/(2*s*(s - 4*t)^2) + 
     ((4*s^3 - 13*s^2*t + 88*s*t^2 - 160*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t) - 
     (2*(s^2 + 19*s*t - 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t) - (s*B[0, 0])/2 - 
     (s*A[t]*B[0, 0])/(2*t) - ((5*s^4 - 30*s^3*t + 60*s^2*t^2 + 168*s*t^3 - 
        352*t^4)*B[t, t])/(4*s*(s - 4*t)^2) + 
     ((s^4 - 12*s^3*t + 130*s^2*t^2 - 248*s*t^3 + 64*t^4)*A[t]*B[t, t])/
      (2*s*(s - 4*t)^2*t) - ((s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*
       B[t, t])/(s*(s - 4*t)^2*t) - 
     ((3*s^4 - 28*s^3*t - 22*s^2*t^2 + 160*s*t^3 - 64*t^4)*B[t, t]^2)/
      (4*s*(s - 4*t)^2) - ((5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(s*(s - 4*t)^2) - ((3*s - 4*t)*t*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s*(s - 4*t)^2) + (2*(s - t)*I5a[t, 0, t, 0, t])/s - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s + 
     (2*t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (4*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (4*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I5b[0, t, t, 0, 0] = -(85*s^4 - 972*s^3*t + 3992*s^2*t^2 - 7744*s*t^3 + 
        6400*t^4)/(48*s*(s - 4*t)^2) - (4*(3*s - 4*t)*t*Zeta3)/(3*s) - 
     ((13*s^3 - 126*s^2*t + 460*s*t^2 - 512*t^3)*A[t])/(2*s*(s - 4*t)^2) + 
     ((s^3 - 11*s^2*t + 104*s*t^2 - 160*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t) + 
     (2*(s^2 - 21*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t) - 
     ((21*s^4 - 198*s^3*t + 560*s^2*t^2 + 136*s*t^3 - 1056*t^4)*B[t, t])/
      (12*s*(s - 4*t)^2) - ((15*s^3 - 169*s^2*t + 316*s*t^2 - 96*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2) - ((29*s^2 - 38*s*t - 24*t^2)*A[t]^2*
       B[t, t])/(3*s*(s - 4*t)^2) - 
     ((9*s^4 - 66*s^3*t - 46*s^2*t^2 + 352*s*t^3 - 192*t^4)*B[t, t]^2)/
      (12*s*(s - 4*t)^2) - ((9*s^3 - 20*s^2*t + 38*s*t^2 - 48*t^3)*A[t]*
       B[t, t]^2)/(3*s*(s - 4*t)^2) - ((3*s - 4*t)*t*(2*s^2 - 5*s*t + 6*t^2)*
       B[t, t]^3)/(3*s*(s - 4*t)^2) + (2*(s - t)*I5a[t, 0, t, 0, t])/s - 
     (2*t*(2*s^2 - 5*s*t + 6*t^2)*M[t, t, t, t, 0])/(3*s) + 
     (t*(3*s^3 + 4*s^2*t - 112*s*t^2 + 120*t^3)*V[t, t, 0, t])/
      (3*s*(s - 4*t)) + (4*t*(2*s^2 - 5*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)) + (4*t^2*(2*s^2 - 5*s*t + 6*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
I5b[t, 0, t, 0, t] = (291*s^4 - 3044*s^3*t + 11144*s^2*t^2 - 16576*s*t^3 + 
       6400*t^4)/(48*s*(s - 4*t)^2) + (4*(3*s - 4*t)*t*Zeta3)/(3*s) + 
     ((31*s^3 - 312*s^2*t + 940*s*t^2 - 512*t^3)*A[t])/(2*s*(s - 4*t)^2) - 
     ((2*s^3 - 45*s^2*t + 248*s*t^2 - 160*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t) - 
     ((7*s^2 - 74*s*t + 64*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t) + 
     ((17*s^4 - 158*s^3*t + 364*s^2*t^2 + 232*s*t^3 - 352*t^4)*B[t, t])/
      (4*s*(s - 4*t)^2) + ((13*s^3 - 103*s^2*t + 132*s*t^2 - 32*t^3)*A[t]*
       B[t, t])/(s*(s - 4*t)^2) - ((s^3 - 20*s^2*t + 22*s*t^2 + 8*t^3)*A[t]^2*
       B[t, t])/(s*(s - 4*t)^2*t) + 
     ((5*s^4 - 24*s^3*t - 78*s^2*t^2 + 192*s*t^3 - 64*t^4)*B[t, t]^2)/
      (4*s*(s - 4*t)^2) + ((4*s^3 - 5*s^2*t + 10*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(s*(s - 4*t)^2) + ((3*s - 4*t)*t*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s*(s - 4*t)^2) - (2*(s - t)*I5a[t, 0, t, 0, t])/s + 
     (2*t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s - 
     (2*t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (4*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (4*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I5b1[t, 0, t, 0, t] = (47*s^4 - 520*s^3*t + 2024*s^2*t^2 - 3280*s*t^3 + 
       1600*t^4)/(12*s*(s - 4*t)^2*t) + (4*(3*s - 4*t)*Zeta3)/(3*s) + 
     ((24*s^3 - 229*s^2*t + 708*s*t^2 - 512*t^3)*A[t])/(2*s*(s - 4*t)^2*t) - 
     ((3*s^3 - 44*s^2*t + 304*s*t^2 - 320*t^3)*A[t]^2)/
      (4*s*(s - 4*t)^2*t^2) - ((3*s^2 - 92*s*t + 128*t^2)*A[t]^3)/
      (6*s*(s - 4*t)^2*t^2) + ((18*s^4 - 168*s^3*t + 425*s^2*t^2 + 
        160*s*t^3 - 528*t^4)*B[t, t])/(6*s*(s - 4*t)^2*t) + 
     ((24*s^3 - 227*s^2*t + 356*s*t^2 - 96*t^3)*A[t]*B[t, t])/
      (3*s*(s - 4*t)^2*t) + ((3*s^3 + 53*s^2*t - 56*s*t^2 - 48*t^3)*A[t]^2*
       B[t, t])/(6*s*(s - 4*t)^2*t^2) + 
     ((12*s^4 - 75*s^3*t - 104*s^2*t^2 + 416*s*t^3 - 192*t^4)*B[t, t]^2)/
      (12*s*(s - 4*t)^2*t) + ((24*s^3 - 53*s^2*t + 92*s*t^2 - 96*t^3)*A[t]*
       B[t, t]^2)/(6*s*(s - 4*t)^2*t) + 
     ((3*s - 4*t)*(5*s^2 - 11*s*t + 12*t^2)*B[t, t]^3)/(6*s*(s - 4*t)^2) - 
     (2*(s - t)*I5a[t, 0, t, 0, t])/(s*t) + 
     ((5*s^2 - 11*s*t + 12*t^2)*M[t, t, t, t, 0])/(3*s) - 
     ((9*s^3 - 2*s^2*t - 244*s*t^2 + 240*t^3)*V[t, t, 0, t])/
      (6*s*(s - 4*t)) - (2*(5*s^2 - 11*s*t + 12*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)) - (2*t*(5*s^2 - 11*s*t + 12*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
I5b2[0, t, t, 0, 0] = (47*s^4 - 527*s^3*t + 2052*s^2*t^2 - 3272*s*t^3 + 
       1600*t^4)/(24*s*(s - 4*t)^2*t) + (2*(3*s - 4*t)*Zeta3)/(3*s) + 
     ((9*s^3 - 86*s^2*t + 286*s*t^2 - 256*t^3)*A[t])/(2*s*(s - 4*t)^2*t) - 
     ((s^3 - 11*s^2*t + 70*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^2) - 
     ((s^2 - 23*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) + 
     ((9*s^4 - 87*s^3*t + 248*s^2*t^2 - 22*s*t^3 - 264*t^4)*B[t, t])/
      (6*s*(s - 4*t)^2*t) + ((9*s^3 - 92*s^2*t + 148*s*t^2 - 48*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t) + ((16*s^2 - 17*s*t - 12*t^2)*A[t]^2*
       B[t, t])/(3*s*(s - 4*t)^2*t) + 
     ((3*s^4 - 21*s^3*t - 7*s^2*t^2 + 74*s*t^3 - 48*t^4)*B[t, t]^2)/
      (6*s*(s - 4*t)^2*t) + ((9*s^3 - 14*s^2*t + 34*s*t^2 - 48*t^3)*A[t]*
       B[t, t]^2)/(6*s*(s - 4*t)^2*t) + ((3*s - 4*t)*(s^2 - 2*s*t + 3*t^2)*
       B[t, t]^3)/(3*s*(s - 4*t)^2) - ((s - t)*I5a[t, 0, t, 0, t])/(s*t) + 
     (2*(s^2 - 2*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s) - 
     ((3*s^3 - 7*s^2*t - 46*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s*(s - 4*t)) - 
     (4*(s^2 - 2*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)) - 
     (4*t*(s^2 - 2*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I5b2[0, t, t, t, t] = -(s^2 - 123*s*t + 948*t^2)/(27*(s - 16*t)*t) + 
     ((73*s - 594*t)*A[t])/(12*(s - 16*t)*t) + (9*A[t]^2)/((s - 16*t)*t) + 
     A[t]^3/(3*(s - 16*t)*t^2) + ((7*s - 2*t)*B[t, t])/(4*(s - 16*t)) + 
     (2*(7*s - 73*t)*A[t]*B[t, t])/(3*(s - 16*t)*t) + 
     (16*A[t]^2*B[t, t])/((s - 16*t)*t) + ((s - 6*t)*B[t, t]^2)/
      (2*(s - 16*t)) + ((s - 6*t)*A[t]*B[t, t]^2)/(2*(s - 16*t)*t) - 
     (2*I4[t, t, t, t])/((s - 16*t)*t) + (4*I5b[0, t, t, t, t])/(s - 16*t) - 
     (2*(s - 22*t)*I5c[t, t, t, t, t])/(3*(s - 16*t)*t)
 
I5b2[t, t, 0, 0, t] = -(47*s^4 - 497*s^3*t + 1832*s^2*t^2 - 2904*s*t^3 + 
        1600*t^4)/(12*s*(s - 4*t)^2*t) - (4*(3*s - 4*t)*Zeta3)/(3*s) - 
     ((27*s^3 - 250*s^2*t + 756*s*t^2 - 512*t^3)*A[t])/(2*s*(s - 4*t)^2*t) + 
     ((s^3 - 12*s^2*t + 82*s*t^2 - 80*t^3)*A[t]^2)/(s*(s - 4*t)^2*t^2) + 
     ((s^2 - 50*s*t + 64*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) - 
     ((3*s + 4*t)*(s^3 - 10*s^2*t + 32*s*t^2 - 22*t^3)*B[t, t])/
      (s*(s - 4*t)^2*t) - ((9*s^3 - 88*s^2*t + 136*s*t^2 - 32*t^3)*A[t]*
       B[t, t])/(s*(s - 4*t)^2*t) - (2*(8*s^2 - 11*s*t - 4*t^2)*A[t]^2*
       B[t, t])/(s*(s - 4*t)^2*t) - 
     ((2*s^4 - 11*s^3*t - 36*s^2*t^2 + 100*s*t^3 - 32*t^4)*B[t, t]^2)/
      (2*s*(s - 4*t)^2*t) - ((9*s^3 - 14*s^2*t + 20*s*t^2 - 32*t^3)*A[t]*
       B[t, t]^2)/(2*s*(s - 4*t)^2*t) - ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s*(s - 4*t)^2) + (2*(s - t)*I5a[t, 0, t, 0, t])/(s*t) - 
     (2*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s + 
     (2*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (4*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (4*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I5b4[0, 0, 0, t, t] = (47*s^4 - 503*s^3*t + 1832*s^2*t^2 - 2808*s*t^3 + 
       1600*t^4)/(24*s*(s - 4*t)^2*t) + (2*(3*s - 4*t)*Zeta3)/(3*s) + 
     ((6*s^3 - 52*s^2*t + 159*s*t^2 - 128*t^3)*A[t])/(s*(s - 4*t)^2*t) - 
     ((s^3 - 6*s^2*t + 58*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^2) + 
     ((s^2 + 19*s*t - 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) + 
     (s*B[0, 0])/(4*t) + ((5*s^4 - 42*s^3*t + 96*s^2*t^2 + 92*s*t^3 - 
        176*t^4)*B[t, t])/(4*s*(s - 4*t)^2*t) + 
     ((3*s^3 - 37*s^2*t + 64*s*t^2 - 16*t^3)*A[t]*B[t, t])/
      (s*(s - 4*t)^2*t) + ((s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*
       B[t, t])/(2*s*(s - 4*t)^2*t^2) + 
     ((s^4 - 7*s^3*t - 10*s^2*t^2 + 42*s*t^3 - 16*t^4)*B[t, t]^2)/
      (2*s*(s - 4*t)^2*t) + ((5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(2*s*(s - 4*t)^2*t) + ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(2*s*(s - 4*t)^2) - ((s - t)*I5a[t, 0, t, 0, t])/(s*t) + 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s - 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I5b4[0, t, t, t, t] = (109*s^3 - 2251*s^2*t + 14616*s*t^2 - 30720*t^3)/
      (216*(s - 16*t)*(s - 4*t)*t) + ((113*s^2 - 1160*s*t + 3408*t^2)*A[t])/
      (24*(s - 16*t)*(s - 4*t)*t) + ((23*s - 152*t)*A[t]^2)/
      (2*(s - 16*t)*(s - 4*t)*t) - (2*(s - 22*t)*A[t]^3)/
      (3*(s - 16*t)*(s - 4*t)*t^2) + ((2*s^3 - 27*s^2*t + 80*s*t^2 + 80*t^3)*
       B[t, t])/(8*(s - 16*t)*(s - 4*t)*t) + 
     ((13*s^2 - 86*s*t - 80*t^2)*A[t]*B[t, t])/(6*(s - 16*t)*(s - 4*t)*t) + 
     (s*(s + 8*t)*A[t]^2*B[t, t])/(2*(s - 16*t)*(s - 4*t)*t^2) + 
     ((s - 8*t)*(s - t)*B[t, t]^2)/(2*(s - 16*t)*(s - 4*t)) + 
     (4*(s - t)*A[t]*B[t, t]^2)/((s - 16*t)*(s - 4*t)) - 
     (2*I4[t, t, t, t])/((s - 16*t)*t) + (4*I5b[0, t, t, t, t])/(s - 16*t) + 
     ((s - 4*t)*I5c[t, t, t, t, t])/(3*(s - 16*t)*t)
 
I5b4[t, 0, t, t, 0] = -(47*s^4 - 506*s^3*t + 1924*s^2*t^2 - 3104*s*t^3 + 
        1600*t^4)/(12*s*(s - 4*t)^2*t) - (4*(3*s - 4*t)*Zeta3)/(3*s) - 
     ((s - t)*(23*s^2 - 204*s*t + 512*t^2)*A[t])/(2*s*(s - 4*t)^2*t) + 
     ((3*s^3 - 56*s^2*t + 352*s*t^2 - 320*t^3)*A[t]^2)/
      (4*s*(s - 4*t)^2*t^2) + ((9*s^2 - 116*s*t + 128*t^2)*A[t]^3)/
      (6*s*(s - 4*t)^2*t^2) - ((18*s^4 - 168*s^3*t + 413*s^2*t^2 + 
        208*s*t^3 - 528*t^4)*B[t, t])/(6*s*(s - 4*t)^2*t) - 
     ((27*s^3 - 239*s^2*t + 356*s*t^2 - 96*t^3)*A[t]*B[t, t])/
      (3*s*(s - 4*t)^2*t) + ((3*s^3 - 89*s^2*t + 104*s*t^2 + 48*t^3)*A[t]^2*
       B[t, t])/(6*s*(s - 4*t)^2*t^2) - 
     ((12*s^4 - 69*s^3*t - 140*s^2*t^2 + 464*s*t^3 - 192*t^4)*B[t, t]^2)/
      (12*s*(s - 4*t)^2*t) - ((21*s^3 - 35*s^2*t + 68*s*t^2 - 96*t^3)*A[t]*
       B[t, t]^2)/(6*s*(s - 4*t)^2*t) - 
     ((3*s - 4*t)*(5*s^2 - 11*s*t + 12*t^2)*B[t, t]^3)/(6*s*(s - 4*t)^2) + 
     (2*(s - t)*I5a[t, 0, t, 0, t])/(s*t) - 
     ((5*s^2 - 11*s*t + 12*t^2)*M[t, t, t, t, 0])/(3*s) + 
     ((9*s^3 - 2*s^2*t - 244*s*t^2 + 240*t^3)*V[t, t, 0, t])/
      (6*s*(s - 4*t)) + (2*(5*s^2 - 11*s*t + 12*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)) + (2*t*(5*s^2 - 11*s*t + 12*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
I5c[0, 0, 0, t, t] = (81*s^5 - 776*s^4*t + 2262*s^3*t^2 - 1624*s^2*t^3 - 
       2768*s*t^4 + 3200*t^5)/(24*s^2*(s - 4*t)^2) + 
     (4*t*(3*s^2 - 3*s*t - 4*t^2)*Zeta3)/(3*s^2) + 
     ((29*s^4 - 236*s^3*t + 544*s^2*t^2 + 172*s*t^3 - 512*t^4)*A[t])/
      (2*s^2*(s - 4*t)^2) - ((2*s^4 - 15*s^3*t + 114*s^2*t^2 - 4*s*t^3 - 
        160*t^4)*A[t]^2)/(2*s^2*(s - 4*t)^2*t) + 
     ((3*s^3 + 32*s^2*t - 10*s*t^2 - 64*t^3)*A[t]^3)/(3*s^2*(s - 4*t)^2*t) - 
     2*t*B[0, 0] + 2*A[t]*B[0, 0] - (A[t]^2*B[0, 0])/t + 
     ((11*s^5 - 78*s^4*t + 60*s^3*t^2 + 576*s^2*t^3 - 200*s*t^4 - 352*t^5)*
       B[t, t])/(4*s^2*(s - 4*t)^2) + 
     ((8*s^4 - 77*s^3*t + 60*s^2*t^2 + 88*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2) + ((s + t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*
       B[t, t])/(s^2*(s - 4*t)^2*t) + 
     ((2*s^5 - 10*s^4*t - 43*s^3*t^2 + 70*s^2*t^3 + 44*s*t^4 - 32*t^5)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2) + 
     ((s + t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (s^2*(s - 4*t)^2) + ((3*s - 4*t)*t*(s + t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s^2*(s - 4*t)^2) - (2*(s - t)*(s + t)*I5a[t, 0, t, 0, t])/
      s^2 + (2*t*(s + t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     (2*t*(s + t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) - (4*t*(s + t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) - (4*t^2*(s + t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I5c[t, t, 0, 0, t] = -(30*s^4 - 349*s^3*t + 1400*s^2*t^2 - 2196*s*t^3 + 
        800*t^4)/(12*s*(s - 4*t)^2) - (2*(5*s - 4*t)*t*Zeta3)/(3*s) - 
     ((45*s^3 - 424*s^2*t + 1352*s*t^2 - 1024*t^3)*A[t])/(8*s*(s - 4*t)^2) + 
     ((s^3 - 14*s^2*t + 90*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t) + 
     ((3*s - 32*t)*(s - t)*A[t]^3)/(3*s*(s - 4*t)^2*t) - 
     ((14*s^4 - 137*s^3*t + 392*s^2*t^2 - 24*s*t^3 - 352*t^4)*B[t, t])/
      (8*s*(s - 4*t)^2) - ((7*s^3 - 66*s^2*t + 80*s*t^2 - 32*t^3)*A[t]*
       B[t, t])/(2*s*(s - 4*t)^2) - ((5*s - 4*t)*(s + t)*A[t]^2*B[t, t])/
      (s*(s - 4*t)^2) - ((s^4 - 6*s^3*t - 10*s^2*t^2 + 26*s*t^3 - 16*t^4)*
       B[t, t]^2)/(2*s*(s - 4*t)^2) - ((3*s^3 - 2*s^2*t + 14*s*t^2 - 16*t^3)*
       A[t]*B[t, t]^2)/(2*s*(s - 4*t)^2) - 
     (t*(7*s^3 - 22*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2) + 
     ((s - t)*I5a[t, 0, t, 0, t])/s - (t*(s^2 - 2*s*t + 2*t^2)*
       M[t, t, t, t, 0])/s + (t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*
       V[t, t, 0, t])/(s*(s - 4*t)) + (2*t*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s*(s - 4*t)) + (2*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*
       V[t, t, 0, t])/(s*(s - 4*t))
 
I5c1[t, t, 0, 0, t] = (93*s^4 - 988*s^3*t + 3632*s^2*t^2 - 5968*s*t^3 + 
       3200*t^4)/(48*s^2*(s - 4*t)^2) + (2*(s - 4*t)*t*Zeta3)/(3*s^2) + 
     ((5*s^4 - 3*s^3*t - 284*s^2*t^2 + 1368*s*t^3 - 1024*t^4)*A[t])/
      (8*s^2*(s - 4*t)^2*t) + ((s^3 - 5*s^2*t - 78*s*t^2 + 80*t^3)*A[t]^2)/
      (2*s^2*(s - 4*t)^2*t) + ((3*s^2 + 27*s*t - 32*t^2)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t) + ((12*s^4 - 115*s^3*t + 324*s^2*t^2 + 
        152*s*t^3 - 352*t^4)*B[t, t])/(8*s^2*(s - 4*t)^2) + 
     ((s^4 + s^3*t - 84*s^2*t^2 + 120*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (2*s^2*(s - 4*t)^2*t) + ((s^3 + 7*s^2*t - 7*s*t^2 - 4*t^3)*A[t]^2*
       B[t, t])/(s^2*(s - 4*t)^2*t) + 
     ((3*s^4 - 20*s^3*t - 26*s^2*t^2 + 76*s*t^3 - 32*t^4)*B[t, t]^2)/
      (4*s^2*(s - 4*t)^2) + ((7*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2) + 
     (t*(11*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^2) - ((s - t)*I5a[t, 0, t, 0, t])/s^2 + 
     (t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     (t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I5c1[t, t, t, t, t] = (295*s^4 - 3884*s^3*t + 8404*s^2*t^2 + 116304*s*t^3 - 
       395520*t^4)/(216*s*(s - 16*t)*(s - 4*t)^2) + 
     ((15*s^4 + 230*s^3*t - 2776*s^2*t^2 + 7136*s*t^3 - 6144*t^4)*A[t])/
      (24*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((s^3 + 47*s^2*t - 400*s*t^2 + 640*t^3)*A[t]^2)/
      (s*(s - 16*t)*(s - 4*t)^2*t) - ((11*s^2 - 280*s*t + 512*t^2)*A[t]^3)/
      (3*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((s - t)*(s + 8*t)*(s^2 - 4*s*t - 16*t^2)*B[t, t])/
      (2*s*(s - 16*t)*(s - 4*t)^2) + ((s + 8*t)*(3*s^2 - 14*s*t + 80*t^2)*
       A[t]*B[t, t])/(6*s*(s - 16*t)*(s - 4*t)*t) + 
     (2*(s + 8*t)*(2*s^2 - 9*s*t + 16*t^2)*A[t]^2*B[t, t])/
      (s*(s - 16*t)*(s - 4*t)^2*t) + ((s - t)*t*(s + 8*t)*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)^2) + ((s - t)*(s + 8*t)*A[t]*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)^2) - (2*(7*s - 16*t)*I4[t, t, t, t])/
      (s*(s - 16*t)*(s - 4*t)) + ((s + 8*t)*I5b[0, t, t, t, t])/
      ((s - 16*t)*(s - 4*t)) + ((7*s^2 - 32*s*t - 128*t^2)*
       I5c[t, t, t, t, t])/(3*s*(s - 16*t)*(s - 4*t))
 
I5c2[t, t, 0, 0, t] = -(173*s^4 - 1584*s^3*t + 4864*s^2*t^2 - 5968*s*t^3 + 
        3200*t^4)/(48*s^2*(s - 4*t)^2) - (2*(s - 4*t)*t*Zeta3)/(3*s^2) - 
     ((35*s^3 - 420*s^2*t + 1368*s*t^2 - 1024*t^3)*A[t])/
      (8*s^2*(s - 4*t)^2) + ((s^3 - 19*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (2*s^2*(s - 4*t)^2*t) - ((s^3 - 9*s^2*t + 27*s*t^2 - 32*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) - ((21*s^4 - 197*s^3*t + 444*s^2*t^2 + 
        152*s*t^3 - 352*t^4)*B[t, t])/(8*s^2*(s - 4*t)^2) - 
     ((11*s^3 - 76*s^2*t + 120*s*t^2 - 32*t^3)*A[t]*B[t, t])/
      (2*s^2*(s - 4*t)^2) - ((3*s^2 - 7*s*t - 4*t^2)*A[t]^2*B[t, t])/
      (s^2*(s - 4*t)^2) - ((s - 2*t)*(3*s^3 - 10*s^2*t - 30*s*t^2 + 16*t^3)*
       B[t, t]^2)/(4*s^2*(s - 4*t)^2) - 
     ((3*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2) - (t*(7*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*
       B[t, t]^3)/(6*s^2*(s - 4*t)^2) + ((s - t)*I5a[t, 0, t, 0, t])/s^2 - 
     (t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     (t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I5c2[t, t, t, t, t] = (233*s^3 - 4706*s^2*t + 20628*s*t^2 - 24720*t^3)/
      (216*s*(s - 4*t)^2) - ((11*s^2 - 86*s*t + 96*t^2)*A[t])/
      (6*s*(s - 4*t)^2) + ((s^2 - 11*s*t + 40*t^2)*A[t]^2)/
      (s*(s - 4*t)^2*t) - ((3*s^2 - 11*s*t + 32*t^2)*A[t]^3)/
      (3*s*(s - 4*t)^2*t^2) + ((3*s^3 - 30*s^2*t + 112*s*t^2 + 32*t^3)*
       B[t, t])/(8*s*(s - 4*t)^2) - (2*(7*s - 10*t)*A[t]*B[t, t])/
      (3*s*(s - 4*t)) - ((s - 2*t)*(s + 8*t)*A[t]^2*B[t, t])/
      (s*(s - 4*t)^2*t) - ((s - t)*t*B[t, t]^2)/(s - 4*t)^2 - 
     ((s - t)*A[t]*B[t, t]^2)/(s - 4*t)^2 + (2*I4[t, t, t, t])/
      (s*(s - 4*t)) - I5b[0, t, t, t, t]/(s - 4*t) + 
     ((5*s - 8*t)*I5c[t, t, t, t, t])/(3*s*(s - 4*t))
 
I5c3[0, 0, t, 0, t] = -(47*s^5 - 369*s^4*t + 574*s^3*t^2 + 1312*s^2*t^3 - 
        4368*s*t^4 + 3200*t^5)/(24*s^2*(s - 4*t)^2*t) - 
     (2*(s - 2*t)*(3*s + 4*t)*Zeta3)/(3*s^2) - 
     ((15*s^4 - 116*s^3*t + 194*s^2*t^2 + 428*s*t^3 - 512*t^4)*A[t])/
      (2*s^2*(s - 4*t)^2*t) + ((s + 2*t)*(s^3 - 11*s^2*t + 78*s*t^2 - 80*t^3)*
       A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) - 
     ((2*s^3 + 13*s^2*t + 22*s*t^2 - 64*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) + (A[t]^2*B[0, 0])/(2*t^2) - 
     ((3*s^5 - 18*s^4*t - 18*s^3*t^2 + 242*s^2*t^3 - 12*s*t^4 - 176*t^5)*
       B[t, t])/(2*s^2*(s - 4*t)^2*t) - 
     ((5*s^4 - 40*s^3*t - 4*s^2*t^2 + 104*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2*t) - ((s + 2*t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*
       A[t]^2*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) - 
     ((s^5 - 3*s^4*t - 33*s^3*t^2 + 28*s^2*t^3 + 60*s*t^4 - 32*t^5)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((s + 2*t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) - ((3*s - 4*t)*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(2*s^2*(s - 4*t)^2) + 
     ((s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     ((s + 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     ((s + 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) + (2*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) + (2*t*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I5c3[t, t, t, 0, 0] = (47*s^4 - 551*s^3*t + 2212*s^2*t^2 - 3560*s*t^3 + 
       1600*t^4)/(24*s*(s - 4*t)^2*t) + (2*(5*s - 4*t)*Zeta3)/(3*s) + 
     ((9*s^3 - 82*s^2*t + 278*s*t^2 - 256*t^3)*A[t])/(2*s*(s - 4*t)^2*t) - 
     ((s^3 - 11*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^2) - 
     ((3*s - 32*t)*(s - t)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) + 
     ((3*s^4 - 30*s^3*t + 94*s^2*t^2 - 26*s*t^3 - 88*t^4)*B[t, t])/
      (2*s*(s - 4*t)^2*t) + ((3*s - 2*t)*(s^2 - 10*s*t + 8*t^2)*A[t]*B[t, t])/
      (s*(s - 4*t)^2*t) + ((5*s - 4*t)*(s + t)*A[t]^2*B[t, t])/
      (s*(s - 4*t)^2*t) + ((s^4 - 7*s^3*t - 5*s^2*t^2 + 22*s*t^3 - 16*t^4)*
       B[t, t]^2)/(2*s*(s - 4*t)^2*t) + 
     ((3*s^3 - 2*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (2*s*(s - 4*t)^2*t) + ((7*s^3 - 22*s^2*t + 42*s*t^2 - 24*t^3)*
       B[t, t]^3)/(6*s*(s - 4*t)^2) - ((s - t)*I5a[t, 0, t, 0, t])/(s*t) + 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s - 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I5c3[t, t, t, t, t] = -(2*s^3 - 101*s^2*t - 126*s*t^2 + 1344*t^3)/
      (108*(s - 16*t)*(s - 4*t)*t) + ((55*s^2 - 514*s*t + 1032*t^2)*A[t])/
      (24*(s - 16*t)*(s - 4*t)*t) + ((5*s - 26*t)*A[t]^2)/
      ((s - 16*t)*(s - 4*t)*t) - ((s - 22*t)*A[t]^3)/
      (3*(s - 16*t)*(s - 4*t)*t^2) - ((s^2 - 138*s*t + 632*t^2)*B[t, t])/
      (8*(s - 16*t)*(s - 4*t)) + ((11*s - 98*t)*A[t]*B[t, t])/
      (6*(s - 16*t)*t) + ((7*s - 16*t)*A[t]^2*B[t, t])/
      ((s - 16*t)*(s - 4*t)*t) + (2*(s - t)*t*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)) + (2*(s - t)*A[t]*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)) - I4[t, t, t, t]/((s - 16*t)*t) + 
     (2*I5b[0, t, t, t, t])/(s - 16*t) - ((s - 22*t)*I5c[t, t, t, t, t])/
      (3*(s - 16*t)*t)
 
I6a[0, 0, 0, 0, t, t] = -(47*s^5 - 453*s^4*t + 1246*s^3*t^2 - 32*s^2*t^3 - 
        4368*s*t^4 + 3200*t^5)/(24*s^2*(s - 4*t)^2*t) - 
     (2*(s - 2*t)*(3*s + 4*t)*Zeta3)/(3*s^2) - 
     ((6*s^4 - 46*s^3*t + 73*s^2*t^2 + 214*s*t^3 - 256*t^4)*A[t])/
      (s^2*(s - 4*t)^2*t) + ((s + 2*t)*(s^3 - 11*s^2*t + 78*s*t^2 - 80*t^3)*
       A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) - 
     ((2*s^3 + 13*s^2*t + 22*s*t^2 - 64*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) + ((7*s - 22*t)*B[0, 0])/(2*(s - 4*t)) + 
     ((s - 10*t)*A[t]*B[0, 0])/((s - 4*t)*t) + ((s + 2*t)*A[t]^2*B[0, 0])/
      (2*(s - 4*t)*t^2) - B[0, 0]^2/2 - (A[t]*B[0, 0]^2)/(2*t) - 
     ((3*s^5 - 18*s^4*t - 18*s^3*t^2 + 242*s^2*t^3 - 12*s*t^4 - 176*t^5)*
       B[t, t])/(2*s^2*(s - 4*t)^2*t) - 
     ((5*s^4 - 40*s^3*t - 4*s^2*t^2 + 104*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2*t) - ((s + 2*t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*
       A[t]^2*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) + 
     (2*(s - 7*t)*B[0, 0]*B[t, t])/(s - 4*t) + 
     ((s + 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t) - 
     ((s^5 - 3*s^4*t - 33*s^3*t^2 + 28*s^2*t^3 + 60*s*t^4 - 32*t^5)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((s + 2*t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) + ((s + 2*t)*B[0, 0]*B[t, t]^2)/(2*(s - 4*t)) - 
     ((3*s - 4*t)*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (2*s^2*(s - 4*t)^2) + ((s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     ((s + 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     ((s + 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) + (2*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) + (2*t*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6a[0, 0, t, t, t, t] = (47*s^5 - 299*s^4*t - 280*s^3*t^2 + 4840*s^2*t^3 - 
       10336*s*t^4 + 6400*t^5)/(12*s^2*(s - 4*t)^2*t) + 
     (2*(9*s^2 - 32*t^2)*Zeta3)/(3*s^2) + 
     (2*(6*s^4 - 34*s^3*t - 37*s^2*t^2 + 556*s*t^3 - 512*t^4)*A[t])/
      (s^2*(s - 4*t)^2*t) - ((s^4 - 15*s^3*t + 66*s^2*t^2 + 232*s*t^3 - 
        320*t^4)*A[t]^2)/(s^2*(s - 4*t)^2*t^2) - 
     (2*(6*s^3 - 43*s^2*t - 76*s*t^2 + 128*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) + B[0, 0] + (2*A[t]*B[0, 0])/t + 
     (A[t]^2*B[0, 0])/t^2 + ((3*s^5 - 14*s^4*t - 50*s^3*t^2 + 318*s^2*t^3 + 
        64*s*t^4 - 352*t^5)*B[t, t])/(s^2*(s - 4*t)^2*t) + 
     (2*(3*s^4 - 14*s^3*t - 124*s^2*t^2 + 224*s*t^3 - 64*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2*t) - ((s^4 - 18*s^3*t - 42*s^2*t^2 + 64*s*t^3 + 
        32*t^4)*A[t]^2*B[t, t])/(s^2*(s - 4*t)^2*t^2) + 
     ((s^5 - s^4*t - 49*s^3*t^2 + 18*s^2*t^3 + 136*s*t^4 - 64*t^5)*B[t, t]^2)/
      (s^2*(s - 4*t)^2*t) + (2*(2*s^4 + 6*s^3*t - 9*s^2*t^2 + 20*s*t^3 - 
        32*t^4)*A[t]*B[t, t]^2)/(s^2*(s - 4*t)^2*t) + 
     ((3*s - 4*t)*(s + 4*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (s^2*(s - 4*t)^2) - (2*(s - t)*(s + 4*t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     (2*(s + 4*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     (2*(s + 4*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) - (4*(s + 4*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) - (4*t*(s + 4*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6a[t, t, 0, t, 0, t] = -(47*s^3 - 500*s^2*t + 1784*s*t^2 - 2240*t^3)/
      (24*(s - 4*t)^2*t) - (3*(2*s^2 - 17*s*t + 40*t^2)*A[t])/
      ((s - 4*t)^2*t) + ((s^2 - 10*s*t + 48*t^2)*A[t]^2)/
      (2*(s - 4*t)^2*t^2) - ((s + 8*t)*A[t]^3)/(3*(s - 4*t)^2*t^2) - 
     ((9*s^3 - 84*s^2*t + 218*s*t^2 - 8*t^3)*B[t, t])/(6*(s - 4*t)^2*t) - 
     (4*(3*s^2 - 26*s*t + 32*t^2)*A[t]*B[t, t])/(3*(s - 4*t)^2*t) - 
     ((19*s - 28*t)*A[t]^2*B[t, t])/(3*(s - 4*t)^2*t) - 
     ((s - t)*(3*s^2 - 18*s*t - 16*t^2)*B[t, t]^2)/(6*(s - 4*t)^2*t) - 
     ((6*s^2 - 13*s*t + 16*t^2)*A[t]*B[t, t]^2)/(3*(s - 4*t)^2*t) - 
     ((3*s - 4*t)*(s - t)*B[t, t]^3)/(3*(s - 4*t)^2) + I5a[t, 0, t, 0, t]/t - 
     (2*(s - t)*M[t, t, t, t, 0])/3 + ((3*s^2 - 10*s*t - 20*t^2)*
       V[t, t, 0, t])/(3*(s - 4*t)) + (4*(s - t)*A[t]*V[t, t, 0, t])/
      (3*(s - 4*t)) + (4*(s - t)*t*B[t, t]*V[t, t, 0, t])/(3*(s - 4*t))
 
I6a1[t, t, 0, t, 0, t] = (47*s^3 - 508*s^2*t + 1608*s*t^2 - 1600*t^3)/
      (24*s*(s - 4*t)^2*(s - t)) + (8*t*Zeta3)/(3*s*(s - t)) + 
     ((10*s^2 - 63*s*t + 128*t^2)*A[t])/(s*(s - 4*t)^2*(s - t)) - 
     ((5*s^2 - 22*s*t + 80*t^2)*A[t]^2)/(2*s*(s - 4*t)^2*(s - t)*t) + 
     ((s + 32*t)*A[t]^3)/(3*s*(s - 4*t)^2*(s - t)*t) + 
     ((9*s^3 - 52*s^2*t + 70*s*t^2 + 264*t^3)*B[t, t])/
      (6*s*(s - 4*t)^2*(s - t)) - (2*(s^2 + 38*s*t - 24*t^2)*A[t]*B[t, t])/
      (3*s*(s - 4*t)^2*(s - t)) + ((4*s^2 + 17*s*t + 12*t^2)*A[t]^2*B[t, t])/
      (3*s*(s - 4*t)^2*(s - t)*t) - ((3*s^3 + s^2*t + 50*s*t^2 - 48*t^3)*
       B[t, t]^2)/(6*s*(s - 4*t)^2*(s - t)) + 
     ((3*s^3 - s^2*t - 5*s*t^2 + 24*t^3)*A[t]*B[t, t]^2)/
      (3*s*(s - 4*t)^2*(s - t)*t) + ((3*s - 4*t)*(s^2 - s*t - 3*t^2)*
       B[t, t]^3)/(3*s*(s - 4*t)^2*(s - t)) - I5a[t, 0, t, 0, t]/
      (s*(s - t)) + (2*(s^2 - s*t - 3*t^2)*M[t, t, t, t, 0])/(3*s*(s - t)) - 
     (t*(5*s^2 - 14*s*t - 60*t^2)*V[t, t, 0, t])/(3*s*(s - 4*t)*(s - t)) - 
     (4*(s^2 - s*t - 3*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*(s - t)) - 
     (4*t*(s^2 - s*t - 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t)*(s - t))
 
I6a2[t, t, 0, t, 0, t] = -(47*s^3 - 428*s^2*t + 1352*s*t^2 - 1600*t^3)/
      (24*s*(s - 4*t)^2*t) - (8*Zeta3)/(3*s) - 
     ((4*s^2 - 47*s*t + 128*t^2)*A[t])/(s*(s - 4*t)^2*t) + 
     ((s^2 - 22*s*t + 80*t^2)*A[t]^2)/(2*s*(s - 4*t)^2*t^2) - 
     ((2*s^2 - 15*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^3) - 
     ((9*s^3 - 84*s^2*t + 134*s*t^2 + 264*t^3)*B[t, t])/(6*s*(s - 4*t)^2*t) - 
     (2*(9*s^2 - 46*s*t + 24*t^2)*A[t]*B[t, t])/(3*s*(s - 4*t)^2*t) - 
     ((s + 12*t)*A[t]^2*B[t, t])/(3*s*(s - 4*t)^2*t) - 
     ((3*s^3 - 9*s^2*t - 34*s*t^2 + 48*t^3)*B[t, t]^2)/(6*s*(s - 4*t)^2*t) - 
     ((3*s^2 - 13*s*t + 24*t^2)*A[t]*B[t, t]^2)/(3*s*(s - 4*t)^2*t) - 
     ((3*s - 4*t)*(s - 3*t)*B[t, t]^3)/(3*s*(s - 4*t)^2) + 
     I5a[t, 0, t, 0, t]/(s*t) - (2*(s - 3*t)*M[t, t, t, t, 0])/(3*s) + 
     ((3*s^2 + 2*s*t - 60*t^2)*V[t, t, 0, t])/(3*s*(s - 4*t)) - 
     (2*(3*s^2 - 14*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) + 
     (4*(s - 3*t)*t*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6a3[0, 0, t, t, 0, 0] = (47*s^4 - 487*s^3*t + 1812*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(24*s^2*(s - 4*t)^2*t) + (2*(s - 4*t)*Zeta3)/(3*s^2) + 
     ((9*s^3 - 98*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/(2*s^2*(s - 4*t)^2*t) + 
     ((s - 10*t)*(7*s - 8*t)*A[t]^2)/(2*s^2*(s - 4*t)^2*t) + 
     ((s^3 - 6*s^2*t + 54*s*t^2 - 64*t^3)*A[t]^3)/(6*s^2*(s - 4*t)^2*t^3) - 
     ((s - 3*t)*B[0, 0])/(2*(s - 4*t)*t) - ((s - 6*t)*A[t]*B[0, 0])/
      (2*(s - 4*t)*t^2) - (A[t]^2*B[0, 0])/(2*(s - 4*t)*t^2) + 
     B[0, 0]^2/(4*t) + ((2*s^4 - 19*s^3*t + 47*s^2*t^2 + 19*s*t^3 - 44*t^4)*
       B[t, t])/(s^2*(s - 4*t)^2*t) + 
     ((s^4 + 2*s^3*t - 72*s^2*t^2 + 120*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (2*s^2*(s - 4*t)^2*t^2) + ((s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*
       B[t, t])/(2*s^2*(s - 4*t)^2*t^2) - ((s - 6*t)*B[0, 0]*B[t, t])/
      (2*(s - 4*t)*t) - (A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t) + 
     ((3*s^4 - 18*s^3*t - 18*s^2*t^2 + 76*s*t^3 - 32*t^4)*B[t, t]^2)/
      (4*s^2*(s - 4*t)^2*t) + ((5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - (B[0, 0]*B[t, t]^2)/(2*(s - 4*t)) + 
     ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/(2*s^2*(s - 4*t)^2) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6a3[0, 0, t, t, t, t] = -(47*s^4 - 517*s^3*t + 1932*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(12*s^2*(s - 4*t)^2*t) - (4*(s - 4*t)*Zeta3)/(3*s^2) - 
     ((27*s^3 - 232*s^2*t + 684*s*t^2 - 512*t^3)*A[t])/
      (2*s^2*(s - 4*t)^2*t) + ((3*s^3 - 26*s^2*t + 156*s*t^2 - 160*t^3)*
       A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + ((s^3 - 108*s*t^2 + 128*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) - B[0, 0]/(2*t) - (A[t]*B[0, 0])/(2*t^2) - 
     ((5*s^4 - 42*s^3*t + 100*s^2*t^2 + 76*s*t^3 - 176*t^4)*B[t, t])/
      (2*s^2*(s - 4*t)^2*t) + ((s^4 - 20*s^3*t + 160*s^2*t^2 - 240*s*t^3 + 
        64*t^4)*A[t]*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) - 
     (2*(7*s^2 - 7*s*t - 4*t^2)*A[t]^2*B[t, t])/(s^2*(s - 4*t)^2*t) - 
     ((2*s^4 - 15*s^3*t - 14*s^2*t^2 + 76*s*t^3 - 32*t^4)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) - ((9*s^3 - 16*s^2*t + 28*s*t^2 - 32*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/(s^2*(s - 4*t)^2) + 
     (2*(s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     (2*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     (2*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (4*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (4*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6a3[t, t, t, 0, 0, t] = (47*s^3 - 428*s^2*t + 1352*s*t^2 - 1600*t^3)/
      (24*s*(s - 4*t)^2*t) + (8*Zeta3)/(3*s) + 
     ((4*s^2 - 47*s*t + 128*t^2)*A[t])/(s*(s - 4*t)^2*t) - 
     ((s^2 - 22*s*t + 80*t^2)*A[t]^2)/(2*s*(s - 4*t)^2*t^2) + 
     ((2*s^2 - 15*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^3) + 
     ((9*s^3 - 84*s^2*t + 134*s*t^2 + 264*t^3)*B[t, t])/(6*s*(s - 4*t)^2*t) + 
     (2*(9*s^2 - 46*s*t + 24*t^2)*A[t]*B[t, t])/(3*s*(s - 4*t)^2*t) + 
     ((s + 12*t)*A[t]^2*B[t, t])/(3*s*(s - 4*t)^2*t) + 
     ((3*s^3 - 9*s^2*t - 34*s*t^2 + 48*t^3)*B[t, t]^2)/(6*s*(s - 4*t)^2*t) + 
     ((3*s^2 - 13*s*t + 24*t^2)*A[t]*B[t, t]^2)/(3*s*(s - 4*t)^2*t) + 
     ((3*s - 4*t)*(s - 3*t)*B[t, t]^3)/(3*s*(s - 4*t)^2) - 
     I5a[t, 0, t, 0, t]/(s*t) + (2*(s - 3*t)*M[t, t, t, t, 0])/(3*s) - 
     (2*(7*s - 30*t)*t*V[t, t, 0, t])/(3*s*(s - 4*t)) + 
     ((3*s^2 - 16*s*t + 12*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (4*(s - 3*t)*t*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6b[0, 0, 0, 0, t, t] = -(47*s^4 - 547*s^3*t + 2260*s^2*t^2 - 3720*s*t^3 + 
        1600*t^4)/(24*s*(s - 4*t)^2*t) - (2*(3*s - 4*t)*Zeta3)/(3*s) - 
     ((6*s^3 - 59*s^2*t + 175*s*t^2 - 128*t^3)*A[t])/(s*(s - 4*t)^2*t) + 
     ((s^3 - 15*s^2*t + 70*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^2) + 
     ((s^2 - 15*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) - B[0, 0] - 
     (A[t]*B[0, 0])/t - B[0, 0]^2/2 - (A[t]*B[0, 0]^2)/(2*t) - 
     ((9*s^4 - 99*s^3*t + 332*s^2*t^2 - 230*s*t^3 - 264*t^4)*B[t, t])/
      (6*s*(s - 4*t)^2*t) - ((s - 6*t)*(9*s^2 - 26*s*t + 8*t^2)*A[t]*B[t, t])/
      (3*s*(s - 4*t)^2*t) - ((10*s^2 - 25*s*t - 12*t^2)*A[t]^2*B[t, t])/
      (3*s*(s - 4*t)^2*t) - ((3*s^4 - 27*s^3*t + 53*s^2*t^2 + 10*s*t^3 - 
        48*t^4)*B[t, t]^2)/(6*s*(s - 4*t)^2*t) - 
     ((9*s^3 - 38*s^2*t + 50*s*t^2 - 48*t^3)*A[t]*B[t, t]^2)/
      (6*s*(s - 4*t)^2*t) - ((3*s - 4*t)*(s - 3*t)*(s - t)*B[t, t]^3)/
      (3*s*(s - 4*t)^2) + ((s - t)*I5a[t, 0, t, 0, t])/(s*t) - 
     (2*(s - 3*t)*(s - t)*M[t, t, t, t, 0])/(3*s) + 
     ((s - 3*t)*(3*s^2 - 10*s*t - 20*t^2)*V[t, t, 0, t])/(3*s*(s - 4*t)) + 
     (4*(s - 3*t)*(s - t)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)) + 
     (4*(s - 3*t)*(s - t)*t*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6b[0, 0, t, t, t, t] = (4*s^3 - 643*s^2*t + 4950*s*t^2 - 12360*t^3)/
      (108*s*(s - 4*t)*t) - ((91*s^2 - 484*s*t + 192*t^2)*A[t])/
      (12*s*(s - 4*t)*t) - (4*(s - 10*t)*A[t]^2)/(s*(s - 4*t)*t) - 
     (2*(5*s + 16*t)*A[t]^3)/(3*s*(s - 4*t)*t^2) + B[0, 0] + 
     (2*A[t]*B[0, 0])/t + (A[t]^2*B[0, 0])/t^2 - 
     ((15*s^2 - 104*s*t - 16*t^2)*B[t, t])/(4*s*(s - 4*t)) - 
     ((23*s - 20*t)*A[t]*B[t, t])/(3*s*t) - 
     ((s^2 + 12*s*t - 16*t^2)*A[t]^2*B[t, t])/(s*(s - 4*t)*t^2) - 
     ((s + 2*t)*B[t, t]^2)/(s - 4*t) - ((s + 2*t)*A[t]*B[t, t]^2)/
      ((s - 4*t)*t) + (2*I4[t, t, t, t])/(s*t) + 
     (2*(s - 4*t)*I5c[t, t, t, t, t])/(3*s*t)
 
I6b[t, t, 0, t, 0, t] = (47*s^4 - 487*s^3*t + 1764*s^2*t^2 - 2792*s*t^3 + 
       1600*t^4)/(12*s*(s - 4*t)^2*t) + (4*(3*s - 4*t)*Zeta3)/(3*s) + 
     (2*(6*s^3 - 58*s^2*t + 183*s*t^2 - 128*t^3)*A[t])/(s*(s - 4*t)^2*t) - 
     ((s - t)*(s^2 - 14*s*t + 80*t^2)*A[t]^2)/(s*(s - 4*t)^2*t^2) - 
     (2*(2*s^2 - 31*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) + 
     ((3*s^4 - 25*s^3*t + 46*s^2*t^2 + 86*s*t^3 - 88*t^4)*B[t, t])/
      (s*(s - 4*t)^2*t) + (4*(2*s^3 - 19*s^2*t + 26*s*t^2 - 8*t^3)*A[t]*
       B[t, t])/(s*(s - 4*t)^2*t) + (2*(7*s^2 - 7*s*t - 4*t^2)*A[t]^2*
       B[t, t])/(s*(s - 4*t)^2*t) + 
     ((s^4 - 5*s^3*t - 21*s^2*t^2 + 54*s*t^3 - 16*t^4)*B[t, t]^2)/
      (s*(s - 4*t)^2*t) + (2*(2*s^3 - 2*s^2*t + 3*s*t^2 - 8*t^3)*A[t]*
       B[t, t]^2)/(s*(s - 4*t)^2*t) + ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s*(s - 4*t)^2) - (2*(s - t)*I5a[t, 0, t, 0, t])/(s*t) + 
     (2*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s - 
     (2*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (4*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) - 
     (4*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I6b1[t, t, 0, t, 0, t] = (141*s^4 - 1521*s^3*t + 5764*s^2*t^2 - 9272*s*t^3 + 
       4800*t^4)/(48*s*(s - 4*t)^2*t^2) + ((3*s - 4*t)*Zeta3)/(s*t) + 
     ((18*s^3 - 174*s^2*t + 545*s*t^2 - 384*t^3)*A[t])/
      (2*s*(s - 4*t)^2*t^2) - ((3*s^3 - 47*s^2*t + 282*s*t^2 - 240*t^3)*
       A[t]^2)/(4*s*(s - 4*t)^2*t^3) - ((8*s^2 - 97*s*t + 96*t^2)*A[t]^3)/
      (6*s*(s - 4*t)^2*t^3) + ((27*s^4 - 243*s^3*t + 560*s^2*t^2 + 
        446*s*t^3 - 792*t^4)*B[t, t])/(12*s*(s - 4*t)^2*t^2) + 
     (2*(9*s^3 - 83*s^2*t + 115*s*t^2 - 36*t^3)*A[t]*B[t, t])/
      (3*s*(s - 4*t)^2*t^2) + ((52*s^2 - 35*s*t - 36*t^2)*A[t]^2*B[t, t])/
      (6*s*(s - 4*t)^2*t^2) + ((9*s^4 - 54*s^3*t - 103*s^2*t^2 + 326*s*t^3 - 
        144*t^4)*B[t, t]^2)/(12*s*(s - 4*t)^2*t^2) + 
     ((18*s^3 - 34*s^2*t + 71*s*t^2 - 72*t^3)*A[t]*B[t, t]^2)/
      (6*s*(s - 4*t)^2*t^2) + ((3*s - 4*t)*(4*s^2 - 8*s*t + 9*t^2)*B[t, t]^3)/
      (6*s*(s - 4*t)^2*t) - (3*(s - t)*I5a[t, 0, t, 0, t])/(2*s*t^2) + 
     ((4*s^2 - 8*s*t + 9*t^2)*M[t, t, t, t, 0])/(3*s*t) - 
     ((9*s^3 - 19*s^2*t - 154*s*t^2 + 180*t^3)*V[t, t, 0, t])/
      (6*s*(s - 4*t)*t) - ((11*s^2 - 28*s*t + 18*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)*t) - (2*(4*s^2 - 8*s*t + 9*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
I6b3[0, 0, t, t, 0, 0] = (3*s - 8*t)/(6*(s - 4*t)^2) - 
     ((s - 2*t)*A[t])/((s - 4*t)^2*t) + (s*A[t]^2)/(2*(s - 4*t)^2*t^2) - 
     (2*A[t]^3)/(3*(s - 4*t)^2*t^2) + B[0, 0]/(2*t) + B[0, 0]^2/(4*t) - 
     ((3*s^2 - 21*s*t + 52*t^2)*B[t, t])/(6*(s - 4*t)^2*t) + 
     ((3*s + 4*t)*A[t]*B[t, t])/(3*(s - 4*t)^2*t) - 
     ((3*s + 4*t)*A[t]^2*B[t, t])/(6*(s - 4*t)^2*t^2) - 
     ((3*s^2 - 30*s*t + 32*t^2)*B[t, t]^2)/(12*(s - 4*t)^2*t) - 
     ((3*s - 2*t)*A[t]*B[t, t]^2)/(3*(s - 4*t)^2*t) - 
     ((3*s - 4*t)*B[t, t]^3)/(6*(s - 4*t)^2) - M[t, t, t, t, 0]/3 + 
     ((3*s - 14*t)*V[t, t, 0, t])/(3*(s - 4*t)) + (2*A[t]*V[t, t, 0, t])/
      (3*(s - 4*t)) + (2*t*B[t, t]*V[t, t, 0, t])/(3*(s - 4*t))
 
I6b3[0, 0, t, t, t, t] = (289*s^3 - 10954*s^2*t + 76968*s*t^2 - 197760*t^3)/
      (432*s*(s - 16*t)*(s - 4*t)*t) - ((401*s^2 - 3068*s*t + 1536*t^2)*A[t])/
      (24*s*(s - 16*t)*(s - 4*t)*t) + ((s^2 - 53*s*t + 160*t^2)*A[t]^2)/
      (s*(s - 16*t)*(s - 4*t)*t^2) + ((5*s - 128*t)*A[t]^3)/
      (3*s*(s - 16*t)*(s - 4*t)*t^2) - B[0, 0]/(2*t) - 
     (A[t]*B[0, 0])/(2*t^2) + ((8*s^3 - 249*s^2*t + 1268*s*t^2 + 128*t^3)*
       B[t, t])/(8*s*(s - 16*t)*(s - 4*t)*t) + 
     ((3*s^3 - 91*s^2*t + 260*s*t^2 - 640*t^3)*A[t]*B[t, t])/
      (6*s*(s - 16*t)*(s - 4*t)*t^2) - ((3*s^2 + 56*s*t - 128*t^2)*A[t]^2*
       B[t, t])/(2*s*(s - 16*t)*(s - 4*t)*t^2) + 
     ((s^2 - 16*s*t - 60*t^2)*B[t, t]^2)/(4*(s - 16*t)*(s - 4*t)*t) - 
     ((s + 14*t)*A[t]*B[t, t]^2)/(2*(s - 16*t)*(s - 4*t)*t) + 
     (8*I4[t, t, t, t])/(s*(s - 16*t)*t) - I5b[0, t, t, t, t]/
      ((s - 16*t)*t) - ((s + 32*t)*I5c[t, t, t, t, t])/(3*s*(s - 16*t)*t)
 
I6b3[t, t, t, 0, 0, t] = -(141*s^4 - 1521*s^3*t + 5764*s^2*t^2 - 9272*s*t^3 + 
        4800*t^4)/(48*s*(s - 4*t)^2*t^2) - ((3*s - 4*t)*Zeta3)/(s*t) - 
     ((18*s^3 - 174*s^2*t + 545*s*t^2 - 384*t^3)*A[t])/
      (2*s*(s - 4*t)^2*t^2) + ((3*s^3 - 47*s^2*t + 282*s*t^2 - 240*t^3)*
       A[t]^2)/(4*s*(s - 4*t)^2*t^3) + ((8*s^2 - 97*s*t + 96*t^2)*A[t]^3)/
      (6*s*(s - 4*t)^2*t^3) - ((27*s^4 - 243*s^3*t + 572*s^2*t^2 + 
        398*s*t^3 - 792*t^4)*B[t, t])/(12*s*(s - 4*t)^2*t^2) - 
     (2*(9*s^3 - 86*s^2*t + 127*s*t^2 - 36*t^3)*A[t]*B[t, t])/
      (3*s*(s - 4*t)^2*t^2) - ((58*s^2 - 59*s*t - 36*t^2)*A[t]^2*B[t, t])/
      (6*s*(s - 4*t)^2*t^2) - ((9*s^4 - 54*s^3*t - 115*s^2*t^2 + 374*s*t^3 - 
        144*t^4)*B[t, t]^2)/(12*s*(s - 4*t)^2*t^2) - 
     ((18*s^3 - 28*s^2*t + 47*s*t^2 - 72*t^3)*A[t]*B[t, t]^2)/
      (6*s*(s - 4*t)^2*t^2) - ((3*s - 4*t)*(4*s^2 - 8*s*t + 9*t^2)*B[t, t]^3)/
      (6*s*(s - 4*t)^2*t) + (3*(s - t)*I5a[t, 0, t, 0, t])/(2*s*t^2) - 
     ((4*s^2 - 8*s*t + 9*t^2)*M[t, t, t, t, 0])/(3*s*t) + 
     ((9*s^3 - 19*s^2*t - 154*s*t^2 + 180*t^3)*V[t, t, 0, t])/
      (6*s*(s - 4*t)*t) + ((11*s^2 - 28*s*t + 18*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)*t) + (2*(4*s^2 - 8*s*t + 9*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
I6c[0, 0, 0, 0, t, t] = (47*s^5 - 489*s^4*t + 2266*s^3*t^2 - 6000*s^2*t^3 + 
       7568*s*t^4 - 3200*t^5)/(24*s^2*(s - 4*t)^2*t) + 
     (2*(3*s^2 - 6*s*t + 8*t^2)*Zeta3)/(3*s^2) + 
     ((6*s^4 - 88*s^3*t + 365*s^2*t^2 - 470*s*t^3 + 256*t^4)*A[t])/
      (s^2*(s - 4*t)^2*t) - ((s^4 - 33*s^3*t + 180*s^2*t^2 - 236*s*t^3 + 
        160*t^4)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + 
     ((25*s^2 - 86*s*t + 64*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t) - 4*B[0, 0] - 
     (3*A[t]*B[0, 0])/t - (A[t]^2*B[0, 0])/(2*t^2) - B[0, 0]^2/2 - 
     (A[t]*B[0, 0]^2)/(2*t) + ((3*s^5 - 18*s^4*t - 42*s^3*t^2 + 314*s^2*t^3 - 
        164*s*t^4 + 176*t^5)*B[t, t])/(2*s^2*(s - 4*t)^2*t) + 
     ((7*s^4 - 52*s^3*t + 108*s^2*t^2 - 136*s*t^3 + 32*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2*t) + ((s - 2*t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*
       A[t]^2*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) + 
     ((s^5 - 5*s^4*t - 5*s^3*t^2 + 32*s^2*t^3 - 92*s*t^4 + 32*t^5)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) + ((s - 2*t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 
        16*t^3)*A[t]*B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) + 
     ((3*s - 4*t)*(s - 2*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (2*s^2*(s - 4*t)^2) - ((s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     ((s - 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     ((s - 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) - (2*(s - 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) - (2*(s - 2*t)*t*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6c[0, 0, t, t, 0, t] = (47*s^5 - 301*s^4*t + 102*s^3*t^2 + 2112*s^2*t^3 - 
       4368*s*t^4 + 3200*t^5)/(24*s^2*(s - 4*t)^2*t) + 
     (2*(s - 2*t)*(3*s + 4*t)*Zeta3)/(3*s^2) + 
     ((6*s^4 - 55*s^3*t + 109*s^2*t^2 + 214*s*t^3 - 256*t^4)*A[t])/
      (s^2*(s - 4*t)^2*t) - ((s^4 - 27*s^3*t + 128*s^2*t^2 + 76*s*t^3 - 
        160*t^4)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) - 
     ((s - t)*(7*s^2 - 42*s*t - 64*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^2) + 
     (A[t]^2*B[0, 0])/(2*t^2) + ((3*s^5 - 14*s^4*t - 62*s^3*t^2 + 
        354*s^2*t^3 - 12*s*t^4 - 176*t^5)*B[t, t])/(2*s^2*(s - 4*t)^2*t) + 
     (4*(s^4 - 5*s^3*t - 17*s^2*t^2 + 26*s*t^3 - 8*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2*t) - ((s + 2*t)*(s^3 - 18*s^2*t + 14*s*t^2 + 8*t^3)*
       A[t]^2*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) + 
     ((s^5 - 2*s^4*t - 35*s^3*t^2 + 20*s^2*t^3 + 60*s*t^4 - 32*t^5)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) + 
     ((s + 2*t)*(2*s^3 - 3*s^2*t + 7*s*t^2 - 8*t^3)*A[t]*B[t, t]^2)/
      (s^2*(s - 4*t)^2*t) + ((3*s - 4*t)*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(2*s^2*(s - 4*t)^2) - 
     ((s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     ((s + 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     ((s + 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) - (2*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) - (2*t*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6c[t, t, 0, t, 0, t] = -(47*s^4 - 619*s^3*t + 2732*s^2*t^2 - 4552*s*t^3 + 
        1600*t^4)/(24*s*(s - 4*t)^2*t) - (2*(5*s - 4*t)*Zeta3)/(3*s) - 
     ((6*s^3 - 50*s^2*t + 151*s*t^2 - 128*t^3)*A[t])/(s*(s - 4*t)^2*t) + 
     ((s^3 - 5*s^2*t + 54*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^2) - 
     ((23*s - 32*t)*A[t]^3)/(3*s*(s - 4*t)^2*t) - 
     ((3*s^4 - 34*s^3*t + 130*s^2*t^2 - 106*s*t^3 - 88*t^4)*B[t, t])/
      (2*s*(s - 4*t)^2*t) - (4*(s^3 - 11*s^2*t + 19*s*t^2 - 4*t^3)*A[t]*
       B[t, t])/(s*(s - 4*t)^2*t) - ((7*s^2 - 7*s*t - 4*t^2)*A[t]^2*B[t, t])/
      (s*(s - 4*t)^2*t) - ((s^4 - 8*s^3*t + s^2*t^2 + 14*s*t^3 - 16*t^4)*
       B[t, t]^2)/(2*s*(s - 4*t)^2*t) - ((2*s^3 - 4*s^2*t + 11*s*t^2 - 8*t^3)*
       A[t]*B[t, t]^2)/(s*(s - 4*t)^2*t) - 
     ((7*s^3 - 22*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s*t) - 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s + 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s*(s - 4*t)) + 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s*(s - 4*t))
 
I6c[t, t, t, 0, 0, 0] = (2*(7*s^2 - 55*s*t + 106*t^2))/(3*(s - 4*t)^2) + 
     (4*Zeta3)/3 - (2*(s - 6*t)*A[t])/(s - 4*t)^2 + 
     (2*(s - 6*t)*A[t]^2)/((s - 4*t)^2*t) - (2*(s - 6*t)*A[t]^3)/
      (3*(s - 4*t)^2*t^2) + ((21*s^2 - 182*s*t + 424*t^2)*B[t, t])/
      (6*(s - 4*t)^2) + (8*(s - 8*t)*A[t]*B[t, t])/(3*(s - 4*t)^2) - 
     ((s - 20*t)*A[t]^2*B[t, t])/(3*(s - 4*t)^2*t) + 
     ((3*s^2 - 22*s*t + 20*t^2)*B[t, t]^2)/(3*(s - 4*t)^2) + 
     (4*(s + t)*A[t]*B[t, t]^2)/(3*(s - 4*t)^2) + 
     ((s^2 - 2*s*t + 8*t^2)*B[t, t]^3)/(6*(s - 4*t)^2) + 
     ((s - 2*t)*M[t, t, t, t, 0])/3 - (4*(s - 5*t)*t*V[t, t, 0, t])/
      (3*(s - 4*t)) - (2*(s - 2*t)*A[t]*V[t, t, 0, t])/(3*(s - 4*t)) - 
     (2*(s - 2*t)*t*B[t, t]*V[t, t, 0, t])/(3*(s - 4*t))
 
I6c1[t, t, 0, t, 0, t] = (47*s^4 - 543*s^3*t + 2004*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(24*s^2*(s - 4*t)^2*t) + (2*(s - 4*t)*Zeta3)/(3*s^2) + 
     ((15*s^3 - 114*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (2*s^2*(s - 4*t)^2*t) - ((s^3 - 3*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (2*s^2*(s - 4*t)^2*t^2) + ((3*s^2 + 27*s*t - 32*t^2)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) + ((3*s^4 - 26*s^3*t + 70*s^2*t^2 + 38*s*t^3 - 
        88*t^4)*B[t, t])/(2*s^2*(s - 4*t)^2*t) + 
     ((5*s - 2*t)*(s^2 - 10*s*t + 8*t^2)*A[t]*B[t, t])/(s^2*(s - 4*t)^2*t) + 
     ((s - t)*(11*s + 4*t)*A[t]^2*B[t, t])/(s^2*(s - 4*t)^2*t) + 
     ((s^4 - 5*s^3*t - 25*s^2*t^2 + 38*s*t^3 - 16*t^4)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) + ((5*s^3 - 2*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) + 
     ((11*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^2) - ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6c1[t, t, t, 0, 0, 0] = -(47*s^4 - 471*s^3*t + 1748*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(24*s^2*(s - 4*t)^2*t) - (2*(s - 4*t)*Zeta3)/(3*s^2) - 
     ((9*s^3 - 98*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/(2*s^2*(s - 4*t)^2*t) + 
     ((s^3 - 11*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + 
     ((s^2 - 27*s*t + 32*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^2) - 
     ((9*s^4 - 84*s^3*t + 202*s^2*t^2 + 114*s*t^3 - 264*t^4)*B[t, t])/
      (6*s^2*(s - 4*t)^2*t) - ((9*s^3 - 100*s^2*t + 180*s*t^2 - 48*t^3)*A[t]*
       B[t, t])/(3*s^2*(s - 4*t)^2*t) - ((17*s^2 - 21*s*t - 12*t^2)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^2*t) - 
     ((3*s^4 - 21*s^3*t - 11*s^2*t^2 + 114*s*t^3 - 48*t^4)*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t) - ((9*s^3 - 22*s^2*t + 42*s*t^2 - 48*t^3)*A[t]*
       B[t, t]^2)/(6*s^2*(s - 4*t)^2*t) - 
     ((5*s^3 - 22*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s^2*(s - 4*t)^2) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     ((s^2 - 6*s*t + 6*t^2)*M[t, t, t, t, 0])/(3*s^2) + 
     ((3*s^3 + s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s^2*(s - 4*t)) + 
     (2*(s^2 - 6*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/(3*s^2*(s - 4*t)) + 
     (2*t*(s^2 - 6*s*t + 6*t^2)*B[t, t]*V[t, t, 0, t])/(3*s^2*(s - 4*t))
 
I6c1[t, t, t, 0, t, t] = (4*s^4 - 539*s^3*t - 446*s^2*t^2 + 95352*s*t^3 - 
       345984*t^4)/(108*s*(s - 16*t)*(s - 4*t)^2*t) + 
     (112*t*Zeta3)/(3*s*(s - 4*t)) - 
     ((73*s^3 - 824*s^2*t + 5776*s*t^2 - 15168*t^3)*A[t])/
      (12*s*(s - 16*t)*(s - 4*t)^2*t) - ((19*s^2 - 160*s*t + 288*t^2)*A[t]^2)/
      (s*(s - 16*t)*(s - 4*t)^2*t) + ((s^2 - 24*s*t + 32*t^2)*A[t]^3)/
      (s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((7*s^3 + 32*s^2*t - 320*s*t^2 - 64*t^3)*B[t, t])/
      (4*s*(s - 16*t)*(s - 4*t)^2) - (2*(7*s^2 - 38*s*t - 248*t^2)*A[t]*
       B[t, t])/(3*s*(s - 16*t)*(s - 4*t)*t) - 
     (2*(9*s^2 + 8*s*t - 128*t^2)*A[t]^2*B[t, t])/(s*(s - 16*t)*(s - 4*t)^2*
       t) - ((s + 2*t)*(s^2 - 8*s*t + 32*t^2)*B[t, t]^2)/
      (2*s*(s - 16*t)*(s - 4*t)^2) - ((s + 2*t)*(s^2 - 8*s*t + 32*t^2)*A[t]*
       B[t, t]^2)/(2*s*(s - 16*t)*(s - 4*t)^2*t) + 
     (2*(s + 8*t)*I4[t, t, t, t])/(s*(s - 16*t)*(s - 4*t)*t) - 
     (8*I5b[0, t, t, t, t])/(s*(s - 16*t)) + 
     (2*(s^2 - 20*s*t - 80*t^2)*I5c[t, t, t, t, t])/(3*s*(s - 16*t)*(s - 4*t)*
       t) + I6c[t, t, t, 0, t, t]/(s - 4*t)
 
I6c2[t, t, 0, t, 0, t] = -(47*s^4 - 455*s^3*t + 1716*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(24*s^2*(s - 4*t)^2*t) - (2*(s - 4*t)*Zeta3)/(3*s^2) - 
     ((7*s^3 - 98*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/(2*s^2*(s - 4*t)^2*t) + 
     ((s^3 - 19*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) - 
     ((s^3 - 9*s^2*t + 27*s*t^2 - 32*t^3)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^3) - 
     ((3*s^4 - 32*s^3*t + 78*s^2*t^2 + 38*s*t^3 - 88*t^4)*B[t, t])/
      (2*s^2*(s - 4*t)^2*t) - ((s - 2*t)*(5*s^2 - 26*s*t + 8*t^2)*A[t]*
       B[t, t])/(s^2*(s - 4*t)^2*t) - ((3*s^2 - 7*s*t - 4*t^2)*A[t]^2*
       B[t, t])/(s^2*(s - 4*t)^2*t) - 
     ((s - 2*t)*(s^3 - 3*s^2*t - 15*s*t^2 + 8*t^3)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) - ((3*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((7*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s^2*(s - 4*t)^2) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     ((2*s^3 - 5*s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     ((s^3 - 6*s^2*t + 4*s*t^2 - 4*t^3)*A[t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)*t) + (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^2*(s - 4*t))
 
I6c2[t, t, t, 0, t, t] = -(s^4 - 326*s^3*t + 5386*s^2*t^2 - 21912*s*t^3 + 
        22656*t^4)/(72*s*(s - 4*t)^2*t^2) + (56*(s - 2*t)*Zeta3)/
      (3*s*(s - 4*t)) + ((91*s^3 - 378*s^2*t - 384*s*t^2 + 2016*t^3)*A[t])/
      (32*s*(s - 4*t)^2*t^2) - ((8*s^2 - 25*s*t - 44*t^2)*A[t]^2)/
      (2*s*(s - 4*t)^2*t^2) + ((4*s^2 - 15*s*t - 52*t^2)*A[t]^3)/
      (6*s*(s - 4*t)^2*t^3) + ((61*s^3 - 466*s^2*t + 976*s*t^2 + 160*t^3)*
       B[t, t])/(32*s*(s - 4*t)^2*t) + ((17*s^2 - 178*s*t + 136*t^2)*A[t]*
       B[t, t])/(8*s*(s - 4*t)*t^2) + ((21*s^2 - 132*s*t + 128*t^2)*A[t]^2*
       B[t, t])/(4*s*(s - 4*t)^2*t^2) + 
     ((3*s^3 - 26*s^2*t + 44*s*t^2 - 16*t^3)*B[t, t]^2)/(8*s*(s - 4*t)^2*t) + 
     ((3*s^3 - 26*s^2*t + 44*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (8*s*(s - 4*t)^2*t^2) - (3*I4[t, t, t, t])/(4*s*t^2) - 
     ((3*s - 4*t)*I5b[0, t, t, t, t])/(2*s*(s - 4*t)*t) - 
     ((s^2 - 22*s*t + 24*t^2)*I5c[t, t, t, t, t])/(4*s*(s - 4*t)*t^2) + 
     ((3*s - 8*t)*I6c[t, t, t, 0, t, t])/(4*(s - 4*t)*t) - V[t, t, 0, t] - 
     (A[t]*V[t, t, 0, t])/t
 
I6c3[0, 0, t, t, 0, t] = -(47*s^4 - 517*s^3*t + 1932*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(12*s^2*(s - 4*t)^2*t) - (4*(s - 4*t)*Zeta3)/(3*s^2) - 
     ((27*s^3 - 232*s^2*t + 684*s*t^2 - 512*t^3)*A[t])/
      (2*s^2*(s - 4*t)^2*t) + ((3*s^3 - 26*s^2*t + 156*s*t^2 - 160*t^3)*
       A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + ((s^3 - 108*s*t^2 + 128*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) - B[0, 0]/(2*t) - (A[t]*B[0, 0])/(2*t^2) - 
     ((5*s^4 - 42*s^3*t + 100*s^2*t^2 + 76*s*t^3 - 176*t^4)*B[t, t])/
      (2*s^2*(s - 4*t)^2*t) + ((s^4 - 20*s^3*t + 160*s^2*t^2 - 240*s*t^3 + 
        64*t^4)*A[t]*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) - 
     (2*(7*s^2 - 7*s*t - 4*t^2)*A[t]^2*B[t, t])/(s^2*(s - 4*t)^2*t) - 
     ((2*s^4 - 15*s^3*t - 14*s^2*t^2 + 76*s*t^3 - 32*t^4)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) - ((9*s^3 - 16*s^2*t + 28*s*t^2 - 32*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/(s^2*(s - 4*t)^2) + 
     (2*(s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     (2*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     (2*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (4*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (4*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6c3[t, t, t, 0, 0, 0] = (47*s^4 - 527*s^3*t + 2004*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(24*s^2*(s - 4*t)^2*t) + (2*(s - 4*t)*Zeta3)/(3*s^2) + 
     ((13*s^3 - 122*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (2*s^2*(s - 4*t)^2*t) - ((s^3 - 19*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (2*s^2*(s - 4*t)^2*t^2) + ((s^3 - 9*s^2*t + 27*s*t^2 - 32*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^3) + ((3*s^4 - 26*s^3*t + 54*s^2*t^2 + 38*s*t^3 - 
        88*t^4)*B[t, t])/(2*s^2*(s - 4*t)^2*t) + 
     ((s - 2*t)*(5*s^2 - 26*s*t + 8*t^2)*A[t]*B[t, t])/(s^2*(s - 4*t)^2*t) + 
     ((3*s^2 - 7*s*t - 4*t^2)*A[t]^2*B[t, t])/(s^2*(s - 4*t)^2*t) + 
     ((s - 2*t)*(s^3 - 3*s^2*t - 15*s*t^2 + 8*t^3)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) + ((3*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) + 
     ((7*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s^2*(s - 4*t)^2) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - I6c2[t, t, t, 0, 0, 0] + 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     ((s^3 - 7*s^2*t + 22*s*t^2 - 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6c3[t, t, t, 0, t, t] = (s^5 - 490*s^4*t + 13676*s^3*t^2 - 129020*s^2*t^3 + 
       419472*s*t^4 - 395520*t^5)/(216*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((91*s^4 - 1426*s^3*t + 5504*s^2*t^2 - 14624*s*t^3 + 24576*t^4)*A[t])/
      (96*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((2*s^3 - 53*s^2*t - 68*s*t^2 + 1280*t^3)*A[t]^2)/
      (2*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((2*s^3 - 41*s^2*t + 172*s*t^2 - 1024*t^3)*A[t]^3)/
      (6*s*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((31*s^4 - 622*s^3*t + 3504*s^2*t^2 - 7840*s*t^3 - 2048*t^4)*B[t, t])/
      (32*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((17*s^3 - 434*s^2*t + 3688*s*t^2 - 2560*t^3)*A[t]*B[t, t])/
      (24*s*(s - 16*t)*(s - 4*t)*t^2) - 
     ((7*s^3 - 84*s^2*t + 768*s*t^2 - 1024*t^3)*A[t]^2*B[t, t])/
      (4*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((s^3 - 26*s^2*t + 220*s*t^2 - 240*t^3)*B[t, t]^2)/
      (8*(s - 16*t)*(s - 4*t)^2*t) - ((s^3 - 26*s^2*t + 220*s*t^2 - 240*t^3)*
       A[t]*B[t, t]^2)/(8*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^2 - 12*s*t + 128*t^2)*I4[t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)*
       t^2) + ((s - 28*t)*I5b[0, t, t, t, t])/(2*(s - 16*t)*(s - 4*t)*t) + 
     ((s^3 - 46*s^2*t + 440*s*t^2 - 512*t^3)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)*t^2) - I6c[t, t, t, 0, t, t]/(4*t) + 
     V[t, t, 0, t] + (A[t]*V[t, t, 0, t])/t
 
I6c4[0, 0, t, t, 0, t] = (141*s^5 - 1333*s^4*t + 3840*s^3*t^2 - 
       2056*s^2*t^3 - 7136*s*t^4 + 6400*t^5)/(48*s^2*(s - 4*t)^2*t^2) + 
     ((9*s^2 - 8*s*t - 16*t^2)*Zeta3)/(3*s^2*t) + 
     ((18*s^4 - 157*s^3*t + 345*s^2*t^2 + 300*s*t^3 - 512*t^4)*A[t])/
      (2*s^2*(s - 4*t)^2*t^2) - ((3*s^4 - 45*s^3*t + 230*s^2*t^2 + 72*s*t^3 - 
        320*t^4)*A[t]^2)/(4*s^2*(s - 4*t)^2*t^3) - 
     ((3*s^3 - 65*s^2*t - 12*s*t^2 + 128*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) - B[0, 0]/(2*t) - (A[t]*B[0, 0])/(2*t^2) + 
     ((s - t)*(27*s^4 - 174*s^3*t - 22*s^2*t^2 + 1392*s*t^3 + 1056*t^4)*
       B[t, t])/(12*s^2*(s - 4*t)^2*t^2) + 
     ((39*s^4 - 296*s^3*t + 44*s^2*t^2 + 576*s*t^3 - 192*t^4)*A[t]*B[t, t])/
      (6*s^2*(s - 4*t)^2*t^2) + ((58*s^3 - 7*s^2*t - 120*s*t^2 - 48*t^3)*
       A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^2) + 
     ((9*s^5 - 42*s^4*t - 157*s^3*t^2 + 178*s^2*t^3 + 312*s*t^4 - 192*t^5)*
       B[t, t]^2)/(12*s^2*(s - 4*t)^2*t^2) + 
     ((18*s^4 - 13*s^3*t + 7*s^2*t^2 + 12*s*t^3 - 96*t^4)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t^2) + ((3*s - 4*t)*(4*s^3 - 4*s^2*t - 3*s*t^2 + 
        12*t^3)*B[t, t]^3)/(6*s^2*(s - 4*t)^2*t) - 
     ((s - t)*(3*s + 4*t)*I5a[t, 0, t, 0, t])/(2*s^2*t^2) + 
     ((4*s^3 - 4*s^2*t - 3*s*t^2 + 12*t^3)*M[t, t, t, t, 0])/(3*s^2*t) - 
     ((9*s^4 - 13*s^3*t - 134*s^2*t^2 - 84*s*t^3 + 240*t^4)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t) - (2*(4*s^3 - 4*s^2*t - 3*s*t^2 + 12*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)*t) - 
     (2*(4*s^3 - 4*s^2*t - 3*s*t^2 + 12*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t))
 
I6c4[t, t, 0, t, 0, t] = -(47*s^4 - 507*s^3*t + 1900*s^2*t^2 - 3048*s*t^3 + 
        1600*t^4)/(48*s*(s - 4*t)^2*t^2) - ((7*s - 4*t)*Zeta3)/(3*s*t) - 
     ((6*s^3 - 58*s^2*t + 187*s*t^2 - 128*t^3)*A[t])/(2*s*(s - 4*t)^2*t^2) + 
     ((s^3 - 21*s^2*t + 126*s*t^2 - 80*t^3)*A[t]^2)/(4*s*(s - 4*t)^2*t^3) + 
     ((8*s^2 - 59*s*t + 32*t^2)*A[t]^3)/(6*s*(s - 4*t)^2*t^3) - 
     ((9*s^4 - 81*s^3*t + 196*s^2*t^2 + 154*s*t^3 - 264*t^4)*B[t, t])/
      (12*s*(s - 4*t)^2*t^2) - (2*(3*s^3 - 28*s^2*t + 29*s*t^2 - 12*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) - ((14*s^2 + 23*s*t - 12*t^2)*A[t]^2*
       B[t, t])/(6*s*(s - 4*t)^2*t^2) - 
     ((3*s^4 - 18*s^3*t - 41*s^2*t^2 + 82*s*t^3 - 48*t^4)*B[t, t]^2)/
      (12*s*(s - 4*t)^2*t^2) - ((6*s^3 - 8*s^2*t + 37*s*t^2 - 24*t^3)*A[t]*
       B[t, t]^2)/(6*s*(s - 4*t)^2*t^2) - 
     ((4*s^3 - 12*s^2*t + 25*s*t^2 - 12*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(2*s*t^2) - 
     ((2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s*t) + 
     ((s - 5*t)*(3*s^2 + 10*s*t - 12*t^2)*V[t, t, 0, t])/(6*s*(s - 4*t)*t) + 
     ((7*s^2 - 20*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) + 
     (2*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6c5[0, 0, 0, 0, t, t] = (47*s^4 - 559*s^3*t + 2100*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(24*s^2*(s - 4*t)^2*t) + (2*(s - 4*t)*Zeta3)/(3*s^2) + 
     ((21*s^3 - 146*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (2*s^2*(s - 4*t)^2*t) - ((s - 2*t)*(6*s^2 - 19*s*t + 40*t^2)*A[t]^2)/
      (2*s^2*(s - 4*t)^2*t^2) + ((s^3 - 6*s^2*t + 54*s*t^2 - 64*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) + (3*B[0, 0])/(2*t) + (A[t]*B[0, 0])/(2*t^2) + 
     B[0, 0]^2/(4*t) + ((3*s^3 - 9*s^2*t + 19*s*t^2 - 44*t^3)*B[t, t])/
      (s^2*(s - 4*t)^2) - ((s^4 - 6*s^3*t + 56*s^2*t^2 - 120*s*t^3 + 32*t^4)*
       A[t]*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) + 
     ((s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*B[t, t])/
      (2*s^2*(s - 4*t)^2*t^2) + ((s^4 - 14*s^3*t - 2*s^2*t^2 + 76*s*t^3 - 
        32*t^4)*B[t, t]^2)/(4*s^2*(s - 4*t)^2*t) + 
     ((5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) + ((3*s - 4*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (2*s^2*(s - 4*t)^2) - ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6c5[0, 0, t, t, t, 0] = -(141*s^5 - 1333*s^4*t + 3864*s^3*t^2 - 
        2152*s^2*t^3 - 7136*s*t^4 + 6400*t^5)/(48*s^2*(s - 4*t)^2*t^2) - 
     ((9*s^2 - 8*s*t - 16*t^2)*Zeta3)/(3*s^2*t) - 
     ((18*s^4 - 160*s^3*t + 357*s^2*t^2 + 300*s*t^3 - 512*t^4)*A[t])/
      (2*s^2*(s - 4*t)^2*t^2) + ((3*s^4 - 51*s^3*t + 254*s^2*t^2 + 72*s*t^3 - 
        320*t^4)*A[t]^2)/(4*s^2*(s - 4*t)^2*t^3) + 
     ((6*s^3 - 77*s^2*t - 12*s*t^2 + 128*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) + B[0, 0]/t - 
     ((27*s^5 - 195*s^4*t + 92*s^3*t^2 + 1558*s^2*t^3 - 336*s*t^4 - 1056*t^5)*
       B[t, t])/(12*s^2*(s - 4*t)^2*t^2) - 
     (2*(9*s^4 - 65*s^3*t - 13*s^2*t^2 + 144*s*t^3 - 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^2*t^2) - ((52*s^3 + 17*s^2*t - 120*s*t^2 - 48*t^3)*
       A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^2) - 
     ((9*s^5 - 42*s^4*t - 151*s^3*t^2 + 154*s^2*t^3 + 312*s*t^4 - 192*t^5)*
       B[t, t]^2)/(12*s^2*(s - 4*t)^2*t^2) - 
     ((18*s^4 - 16*s^3*t + 19*s^2*t^2 + 12*s*t^3 - 96*t^4)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t^2) - ((3*s - 4*t)*(4*s^3 - 4*s^2*t - 3*s*t^2 + 
        12*t^3)*B[t, t]^3)/(6*s^2*(s - 4*t)^2*t) + 
     ((s - t)*(3*s + 4*t)*I5a[t, 0, t, 0, t])/(2*s^2*t^2) - 
     ((4*s^3 - 4*s^2*t - 3*s*t^2 + 12*t^3)*M[t, t, t, t, 0])/(3*s^2*t) + 
     ((9*s^4 - 13*s^3*t - 134*s^2*t^2 - 84*s*t^3 + 240*t^4)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t) + (2*(4*s^3 - 4*s^2*t - 3*s*t^2 + 12*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)*t) + 
     (2*(4*s^3 - 4*s^2*t - 3*s*t^2 + 12*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t))
 
I6c5[t, t, 0, t, t, 0] = (47*s^4 - 507*s^3*t + 1852*s^2*t^2 - 2856*s*t^3 + 
       1600*t^4)/(48*s*(s - 4*t)^2*t^2) + ((7*s - 4*t)*Zeta3)/(3*s*t) + 
     ((6*s^3 - 52*s^2*t + 163*s*t^2 - 128*t^3)*A[t])/(2*s*(s - 4*t)^2*t^2) - 
     ((s^3 - 9*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(4*s*(s - 4*t)^2*t^3) - 
     ((2*s^2 - 35*s*t + 32*t^2)*A[t]^3)/(6*s*(s - 4*t)^2*t^3) + 
     ((9*s^4 - 81*s^3*t + 208*s^2*t^2 + 106*s*t^3 - 264*t^4)*B[t, t])/
      (12*s*(s - 4*t)^2*t^2) + (2*(3*s^3 - 31*s^2*t + 41*s*t^2 - 12*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) + ((5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(6*s*(s - 4*t)^2*t^2) + 
     ((3*s^4 - 18*s^3*t - 41*s^2*t^2 + 82*s*t^3 - 48*t^4)*B[t, t]^2)/
      (12*s*(s - 4*t)^2*t^2) + ((6*s^3 - 8*s^2*t + 37*s*t^2 - 24*t^3)*A[t]*
       B[t, t]^2)/(6*s*(s - 4*t)^2*t^2) + 
     ((4*s^3 - 12*s^2*t + 25*s*t^2 - 12*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(2*s*t^2) + 
     ((2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s*t) - 
     ((3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/(6*s*(s - 4*t)*t) - 
     (2*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (2*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6c5[t, t, t, 0, t, t] = (2*s^3 + 205*s^2*t - 6138*s*t^2 + 19200*t^3)/
      (432*(s - 16*t)*(s - 4*t)*t^2) - (7*(13*s^2 - 166*s*t + 312*t^2)*A[t])/
      (96*(s - 16*t)*(s - 4*t)*t^2) - ((s + 11*t)*A[t]^2)/
      (2*(s - 16*t)*(s - 4*t)*t^2) - ((s - 13*t)*A[t]^3)/
      (6*(s - 16*t)*(s - 4*t)*t^3) + ((17*s^2 - 474*s*t + 1912*t^2)*B[t, t])/
      (32*(s - 16*t)*(s - 4*t)*t) - ((17*s - 116*t)*(s - 10*t)*A[t]*B[t, t])/
      (24*(s - 16*t)*(s - 4*t)*t^2) - (3*(3*s - 16*t)*A[t]^2*B[t, t])/
      (4*(s - 16*t)*(s - 4*t)*t^2) + ((s^2 - 22*s*t + 36*t^2)*B[t, t]^2)/
      (8*(s - 16*t)*(s - 4*t)*t) - ((s^2 - 14*s*t + 28*t^2)*A[t]*B[t, t]^2)/
      (8*(s - 16*t)*(s - 4*t)*t^2) + I4[t, t, t, t]/(4*(s - 16*t)*t^2) - 
     I5b[0, t, t, t, t]/(2*(s - 16*t)*t) + ((s - 22*t)*I5c[t, t, t, t, t])/
      (12*(s - 16*t)*t^2) - I6c[t, t, t, 0, t, t]/(4*t)
 
I6d1[t, 0, t, 0, t, 0] = (47*s^4 - 395*s^3*t + 1012*s^2*t^2 - 1288*s*t^3 + 
       1600*t^4)/(24*s*(s - 4*t)^2*t^2) - (8*Zeta3)/(3*s) + 
     ((6*s^3 - 57*s^2*t + 183*s*t^2 - 128*t^3)*A[t])/(s*(s - 4*t)^2*t^2) - 
     ((s^3 - 15*s^2*t + 102*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^3) - 
     ((3*s^2 - 39*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^3) + 
     ((9*s^4 - 60*s^3*t + 16*s^2*t^2 + 538*s*t^3 - 264*t^4)*B[t, t])/
      (6*s*(s - 4*t)^2*t^2) + (4*(3*s^3 - 28*s^2*t + 29*s*t^2 - 12*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) + ((5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) + 
     ((3*s^4 - 12*s^3*t - 83*s^2*t^2 + 154*s*t^3 - 48*t^4)*B[t, t]^2)/
      (6*s*(s - 4*t)^2*t^2) + ((6*s^3 - 5*s^2*t + 25*s*t^2 - 24*t^3)*A[t]*
       B[t, t]^2)/(3*s*(s - 4*t)^2*t^2) + 
     ((9*s^3 - 28*s^2*t + 50*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(s*t^2) - I6e[0, t, t, t, 0, t]/t + 
     (2*(2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s*t) - 
     ((3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (4*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (4*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6d1[t, 0, t, t, 0, t] = -(421*s^5 - 11528*s^4*t + 96634*s^3*t^2 - 
        336144*s^2*t^3 + 502464*s*t^4 - 230400*t^5)/
      (216*s*(s - 16*t)*(s - 4*t)^2*t^2) - (2*(7*s - 4*t)*Zeta3)/(3*s*t) - 
     ((379*s^4 - 8630*s^3*t + 54592*s^2*t^2 - 140064*s*t^3 + 98304*t^4)*A[t])/
      (48*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^4 - 27*s^3*t + 208*s^2*t^2 - 1240*s*t^3 + 1280*t^4)*A[t]^2)/
      (2*s*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((s^3 - 50*s^2*t + 540*s*t^2 - 512*t^3)*A[t]^3)/
      (3*s*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((72*s^5 - 1851*s^4*t + 13658*s^3*t^2 - 37200*s^2*t^3 + 7264*s*t^4 + 
        33792*t^5)*B[t, t])/(48*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((65*s^4 - 1618*s^3*t + 10896*s^2*t^2 - 15328*s*t^3 + 3072*t^4)*A[t]*
       B[t, t])/(12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((67*s^3 - 894*s^2*t + 584*s*t^2 + 384*t^3)*A[t]^2*B[t, t])/
      (6*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((6*s^5 - 135*s^4*t + 572*s^3*t^2 + 1104*s^2*t^3 - 2288*s*t^4 + 
        1536*t^5)*B[t, t]^2)/(12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((27*s^4 - 470*s^3*t + 912*s^2*t^2 - 2800*s*t^3 + 1536*t^4)*A[t]*
       B[t, t]^2)/(12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((4*s^3 - 12*s^2*t + 25*s*t^2 - 12*t^3)*B[t, t]^3)/(3*s*(s - 4*t)^2*t) + 
     I4[t, t, t, t]/(2*(s - 16*t)*t^2) + ((s - t)*I5a[t, 0, t, 0, t])/
      (s*t^2) - I5b[0, t, t, t, t]/((s - 16*t)*t) + 
     ((s - 22*t)*I5c[t, t, t, t, t])/(6*(s - 16*t)*t^2) - 
     I6c[t, t, t, 0, t, t]/(2*t) + I6e[0, t, t, t, 0, t]/t - 
     I6e[t, t, t, 0, t, t]/t - (2*(2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/
      (3*s*t) + ((3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s*(s - 4*t)*t) + (4*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)*t) + (4*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
I6d2[0, t, t, 0, 0, t] = (141*s^5 - 1709*s^4*t + 7712*s^3*t^2 - 
       16456*s^2*t^3 + 16736*s*t^4 - 6400*t^5)/(48*s^2*(s - 4*t)^2*t^2) + 
     ((9*s^2 - 16*s*t + 16*t^2)*Zeta3)/(3*s^2*t) + 
     ((18*s^4 - 190*s^3*t + 725*s^2*t^2 - 1068*s*t^3 + 512*t^4)*A[t])/
      (2*s^2*(s - 4*t)^2*t^2) - ((s - 2*t)*(3*s^3 - 33*s^2*t + 196*s*t^2 - 
        160*t^3)*A[t]^2)/(4*s^2*(s - 4*t)^2*t^3) - 
     ((4*s^3 - 77*s^2*t + 204*s*t^2 - 128*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) + ((2*s - 7*t)*B[0, 0])/((s - 4*t)*t) + 
     ((s - 6*t)*A[t]*B[0, 0])/((s - 4*t)*t^2) + (A[t]^2*B[0, 0])/
      ((s - 4*t)*t^2) + ((27*s^5 - 303*s^4*t + 1124*s^3*t^2 - 986*s^2*t^3 - 
        1248*s*t^4 + 1056*t^5)*B[t, t])/(12*s^2*(s - 4*t)^2*t^2) + 
     ((15*s^4 - 178*s^3*t + 502*s^2*t^2 - 432*s*t^3 + 96*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^2*t^2) + ((52*s^3 - 151*s^2*t + 48*s*t^2 + 48*t^3)*
       A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^2) + ((s - 6*t)*B[0, 0]*B[t, t])/
      ((s - 4*t)*t) + (2*A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t) + 
     ((9*s^5 - 78*s^4*t + 53*s^3*t^2 + 418*s^2*t^3 - 600*s*t^4 + 192*t^5)*
       B[t, t]^2)/(12*s^2*(s - 4*t)^2*t^2) + 
     ((18*s^4 - 70*s^3*t + 115*s^2*t^2 - 156*s*t^3 + 96*t^4)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t^2) + (B[0, 0]*B[t, t]^2)/(s - 4*t) + 
     ((3*s - 4*t)*(4*s^3 - 16*s^2*t + 21*s*t^2 - 12*t^3)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^2*t) - ((3*s - 4*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (2*s^2*t^2) + ((4*s^3 - 16*s^2*t + 21*s*t^2 - 12*t^3)*M[t, t, t, t, 0])/
      (3*s^2*t) - ((9*s^4 - 37*s^3*t - 110*s^2*t^2 + 444*s*t^3 - 240*t^4)*
       V[t, t, 0, t])/(6*s^2*(s - 4*t)*t) - 
     (2*(4*s^3 - 16*s^2*t + 21*s*t^2 - 12*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) - (2*(4*s^3 - 16*s^2*t + 21*s*t^2 - 12*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t))
 
I6d2[0, t, t, t, t, 0] = -(47*s^4 - 493*s^3*t + 1844*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(12*s^2*(s - 4*t)^2*t) + ((9*s^2 - 8*s*t + 32*t^2)*Zeta3)/
      (6*s^2*t) - ((19*s^3 - 204*s^2*t + 684*s*t^2 - 512*t^3)*A[t])/
      (2*s^2*(s - 4*t)^2*t) - ((s^3 + 14*s^2*t - 156*s*t^2 + 160*t^3)*A[t]^2)/
      (2*s^2*(s - 4*t)^2*t^2) + ((s^3 + 4*s^2*t - 108*s*t^2 + 128*t^3)*
       A[t]^3)/(6*s^2*(s - 4*t)^2*t^3) - 
     ((18*s^4 - 171*s^3*t + 416*s^2*t^2 + 228*s*t^3 - 528*t^4)*B[t, t])/
      (6*s^2*(s - 4*t)^2*t) - (2*(15*s^3 - 124*s^2*t + 180*s*t^2 - 48*t^3)*
       A[t]*B[t, t])/(3*s^2*(s - 4*t)^2*t) + 
     ((3*s^3 - 80*s^2*t + 84*s*t^2 + 48*t^3)*A[t]^2*B[t, t])/
      (6*s^2*(s - 4*t)^2*t^2) - ((6*s^4 - 33*s^3*t - 70*s^2*t^2 + 228*s*t^3 - 
        96*t^4)*B[t, t]^2)/(6*s^2*(s - 4*t)^2*t) - 
     ((21*s^3 - 44*s^2*t + 84*s*t^2 - 96*t^3)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t) - ((3*s - 4*t)*(5*s^2 - 12*s*t + 12*t^2)*
       B[t, t]^3)/(6*s^2*(s - 4*t)^2) + (2*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*t) + ((3*s^3 - 32*s^2*t + 48*s*t^2 - 48*t^3)*M[t, t, t, t, 0])/
      (12*s^2*t) + ((3*s^3 + 8*s^2*t - 132*s*t^2 + 120*t^3)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)) + (2*(5*s^2 - 12*s*t + 12*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)) + (2*t*(5*s^2 - 12*s*t + 12*t^2)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t))
 
I6d2[t, t, 0, 0, t, t] = -(419*s^5 - 11725*s^4*t + 103592*s^3*t^2 - 
        379896*s^2*t^3 + 579264*s*t^4 - 230400*t^5)/
      (432*s*(s - 16*t)*(s - 4*t)^2*t^2) - ((7*s - 4*t)*Zeta3)/(3*s*t) - 
     ((235*s^4 - 5078*s^3*t + 30712*s^2*t^2 - 74400*s*t^3 + 49152*t^4)*A[t])/
      (48*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^4 - 29*s^3*t + 194*s^2*t^2 - 1152*s*t^3 + 1280*t^4)*A[t]^2)/
      (4*s*(s - 16*t)*(s - 4*t)^2*t^3) - ((33*s^2 - 488*s*t + 512*t^2)*
       A[t]^3)/(6*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((36*s^5 - 951*s^4*t + 7642*s^3*t^2 - 24312*s^2*t^3 + 15104*s*t^4 + 
        16896*t^5)*B[t, t])/(48*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((41*s^4 - 986*s^3*t + 6600*s^2*t^2 - 9984*s*t^3 + 1536*t^4)*A[t]*
       B[t, t])/(12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((47*s^3 - 573*s^2*t + 580*s*t^2 + 192*t^3)*A[t]^2*B[t, t])/
      (6*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((3*s^5 - 69*s^4*t + 325*s^3*t^2 + 366*s^2*t^3 - 928*s*t^4 + 768*t^5)*
       B[t, t]^2)/(12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((15*s^4 - 262*s^3*t + 582*s^2*t^2 - 1568*s*t^3 + 768*t^4)*A[t]*
       B[t, t]^2)/(12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((4*s^3 - 12*s^2*t + 25*s*t^2 - 12*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) + 
     I4[t, t, t, t]/(2*(s - 16*t)*t^2) + ((s - t)*I5a[t, 0, t, 0, t])/
      (2*s*t^2) - I5b[0, t, t, t, t]/((s - 16*t)*t) + 
     ((s - 22*t)*I5c[t, t, t, t, t])/(6*(s - 16*t)*t^2) - 
     I6c[t, t, t, 0, t, t]/(2*t) - ((2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/
      (3*s*t) + ((3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (6*s*(s - 4*t)*t) + (2*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)*t) + (2*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
I6d2[t, t, 0, t, 0, 0] = (47*s^4 - 507*s^3*t + 1852*s^2*t^2 - 2856*s*t^3 + 
       1600*t^4)/(48*s*(s - 4*t)^2*t^2) + ((7*s - 4*t)*Zeta3)/(3*s*t) + 
     ((6*s^3 - 52*s^2*t + 163*s*t^2 - 128*t^3)*A[t])/(2*s*(s - 4*t)^2*t^2) - 
     ((s^3 - 9*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(4*s*(s - 4*t)^2*t^3) - 
     ((2*s^2 - 35*s*t + 32*t^2)*A[t]^3)/(6*s*(s - 4*t)^2*t^3) + 
     ((9*s^4 - 81*s^3*t + 208*s^2*t^2 + 106*s*t^3 - 264*t^4)*B[t, t])/
      (12*s*(s - 4*t)^2*t^2) + (2*(3*s^3 - 31*s^2*t + 41*s*t^2 - 12*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) + ((5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(6*s*(s - 4*t)^2*t^2) + 
     ((3*s^4 - 18*s^3*t - 41*s^2*t^2 + 82*s*t^3 - 48*t^4)*B[t, t]^2)/
      (12*s*(s - 4*t)^2*t^2) + ((6*s^3 - 8*s^2*t + 37*s*t^2 - 24*t^3)*A[t]*
       B[t, t]^2)/(6*s*(s - 4*t)^2*t^2) + 
     ((4*s^3 - 12*s^2*t + 25*s*t^2 - 12*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(2*s*t^2) + 
     ((2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s*t) - 
     ((3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/(6*s*(s - 4*t)*t) - 
     (2*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (2*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6d6[0, 0, 0, t, t, t] = ((s - t)*(47*s^3 - 460*s^2*t + 1384*s*t^2 - 
        1600*t^3))/(12*s^2*(s - 4*t)^2*t) + (2*(3*s - 4*t)*(s + 2*t)*Zeta3)/
      (3*s^2*t) + ((13*s^3 - 102*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (s^2*(s - 4*t)^2*t) - ((3*s^3 - 7*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (s^2*(s - 4*t)^2*t^2) + ((3*s^3 - 2*s^2*t + 54*s*t^2 - 64*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^3) - (3*(3*s - 10*t)*B[0, 0])/(2*(s - 4*t)*t) - 
     (2*(s - 7*t)*A[t]*B[0, 0])/((s - 4*t)*t^2) - ((s + 2*t)*A[t]^2*B[0, 0])/
      (2*(s - 4*t)*t^3) + ((45*s^4 - 386*s^3*t + 956*s^2*t^2 + 228*s*t^3 - 
        528*t^4)*B[t, t])/(6*s^2*(s - 4*t)^2*t) + 
     (2*(3*s^4 - 20*s^3*t - 88*s^2*t^2 + 180*s*t^3 - 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^2*t^2) + ((3*s^4 + 16*s^3*t + 68*s^2*t^2 - 84*s*t^3 - 
        48*t^4)*A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^3) - 
     (2*(s - 7*t)*B[0, 0]*B[t, t])/((s - 4*t)*t) - 
     ((s + 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t^2) + 
     ((9*s^4 - 76*s^3*t + 37*s^2*t^2 + 114*s*t^3 - 48*t^4)*B[t, t]^2)/
      (3*s^2*(s - 4*t)^2*t) + ((s + 8*t)*(3*s^3 - 5*s^2*t + 6*s*t^2 - 6*t^3)*
       A[t]*B[t, t]^2)/(3*s^2*(s - 4*t)^2*t^2) - 
     ((s + 2*t)*B[0, 0]*B[t, t]^2)/(2*(s - 4*t)*t) + 
     ((3*s - 4*t)*(s^3 + 8*s^2*t - 12*s*t^2 + 12*t^3)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^2*t) - (2*(s - t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     ((s^3 + 8*s^2*t - 12*s*t^2 + 12*t^3)*M[t, t, t, t, 0])/(3*s^2*t) - 
     (2*(11*s^3 - 41*s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)) - (2*(s^3 + 8*s^2*t - 12*s*t^2 + 12*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)*t) - 
     (2*(s^3 + 8*s^2*t - 12*s*t^2 + 12*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t))
 
I6d6[t, 0, t, t, 0, t] = (425*s^5 - 12142*s^4*t + 106766*s^3*t^2 - 
       390624*s^2*t^3 + 593088*s*t^4 - 230400*t^5)/(216*s*(s - 16*t)*
       (s - 4*t)^2*t^2) + (2*(5*s - 4*t)*Zeta3)/(3*s*t) + 
     ((197*s^4 - 5482*s^3*t + 38816*s^2*t^2 - 113376*s*t^3 + 98304*t^4)*A[t])/
      (48*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((s^4 - 19*s^3*t + 148*s^2*t^2 - 1032*s*t^3 + 1280*t^4)*A[t]^2)/
      (2*s*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((s^3 - 40*s^2*t + 452*s*t^2 - 512*t^3)*A[t]^3)/
      (3*s*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((24*s^5 - 639*s^4*t + 4850*s^3*t^2 - 13680*s^2*t^3 + 5216*s*t^4 + 
        11264*t^5)*B[t, t])/(16*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((31*s^4 - 942*s^3*t + 7056*s^2*t^2 - 10144*s*t^3 + 3072*t^4)*A[t]*
       B[t, t])/(12*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((5*s^3 - 154*s^2*t + 24*s*t^2 + 128*t^3)*A[t]^2*B[t, t])/
      (2*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((2*s^5 - 47*s^4*t + 232*s^3*t^2 + 120*s^2*t^3 - 624*s*t^4 + 512*t^5)*
       B[t, t]^2)/(4*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((7*s^4 - 126*s^3*t + 216*s^2*t^2 - 624*s*t^3 + 512*t^4)*A[t]*B[t, t]^2)/
      (4*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((7*s^3 - 22*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) + 
     I4[t, t, t, t]/(2*(s - 16*t)*t^2) - ((s - t)*I5a[t, 0, t, 0, t])/
      (s*t^2) - I5b[0, t, t, t, t]/((s - 16*t)*t) + 
     ((s - 22*t)*I5c[t, t, t, t, t])/(6*(s - 16*t)*t^2) + 
     I6c[t, t, t, 0, t, t]/(2*t) + ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/
      (s*t) - ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s*(s - 4*t)*t) - (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/
      (s*(s - 4*t)*t) - (2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s*(s - 4*t))
 
I6e[t, 0, 0, t, 0, t] = -(47*s^5 - 713*s^4*t + 3866*s^3*t^2 - 8624*s^2*t^3 + 
        7568*s*t^4 - 3200*t^5)/(12*s^3*(s - 4*t)^2) - 
     (4*t*(5*s^2 - 6*s*t + 8*t^2)*Zeta3)/(3*s^3) - 
     (2*(6*s^4 - 72*s^3*t + 277*s^2*t^2 - 470*s*t^3 + 256*t^4)*A[t])/
      (s^3*(s - 4*t)^2) + ((s^4 - 17*s^3*t + 68*s^2*t^2 - 236*s*t^3 + 
        160*t^4)*A[t]^2)/(s^3*(s - 4*t)^2*t) - 
     (2*(s^2 - 86*s*t + 64*t^2)*A[t]^3)/(3*s^3*(s - 4*t)^2) - 
     ((3*s^2 - 10*s*t + 4*t^2)*B[0, 0])/(2*s*(s - 4*t)) - 
     ((s^2 - 8*s*t + 4*t^2)*A[t]*B[0, 0])/(s*(s - 4*t)*t) - 
     ((s + 2*t)*A[t]^2*B[0, 0])/(s*(s - 4*t)*t) - 
     ((9*s^5 - 162*s^4*t + 820*s^3*t^2 - 1348*s^2*t^3 - 984*s*t^4 + 1056*t^5)*
       B[t, t])/(6*s^3*(s - 4*t)^2) + 
     ((3*s^5 - 60*s^4*t + 352*s^3*t^2 - 1096*s^2*t^3 + 816*s*t^4 - 192*t^5)*
       A[t]*B[t, t])/(3*s^3*(s - 4*t)^2*t) + 
     ((9*s^4 - 56*s^3*t + 230*s^2*t^2 - 60*s*t^3 - 48*t^4)*A[t]^2*B[t, t])/
      (3*s^3*(s - 4*t)^2*t) - ((s^2 - 8*s*t + 4*t^2)*B[0, 0]*B[t, t])/
      (s*(s - 4*t)) - ((s^2 - 2*s*t + 4*t^2)*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)*t) - (t*(6*s^4 - 31*s^3*t + 256*s^2*t^2 - 276*s*t^3 + 
        96*t^4)*B[t, t]^2)/(3*s^3*(s - 4*t)^2) + 
     ((3*s^5 - 18*s^4*t + 68*s^3*t^2 - 38*s^2*t^3 + 132*s*t^4 - 96*t^5)*A[t]*
       B[t, t]^2)/(3*s^3*(s - 4*t)^2*t) - 
     ((s^2 - 2*s*t + 4*t^2)*B[0, 0]*B[t, t]^2)/(2*s*(s - 4*t)) + 
     ((3*s^5 - 20*s^4*t + 96*s^3*t^2 - 172*s^2*t^3 + 216*s*t^4 - 96*t^5)*
       B[t, t]^3)/(6*s^3*(s - 4*t)^2) + 
     (2*(s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/s^3 - 
     (2*t*I6d[0, 0, 0, t, t, t])/s + (2*t*I6d[t, 0, t, 0, t, 0])/s + 
     ((s - 2*t)*I6e[0, t, t, t, 0, t])/s + 
     (2*t*(s^3 + 8*s^2*t - 18*s*t^2 + 12*t^3)*M[t, t, t, t, 0])/(3*s^3) - 
     (2*t*(3*s^4 - 11*s^3*t + 20*s^2*t^2 - 192*s*t^3 + 120*t^4)*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)) - 
     (4*t*(s^3 + 8*s^2*t - 18*s*t^2 + 12*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)) - (4*t^2*(s^3 + 8*s^2*t - 18*s*t^2 + 12*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t))
 
I6e[t, t, t, 0, 0, 0] = (103*s^4 - 931*s^3*t + 2692*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(12*s^2*(s - 4*t)^2) + (4*(s^2 + s*t - 4*t^2)*Zeta3)/
      (3*s^2) + ((7*s^3 - 90*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (s^2*(s - 4*t)^2) + ((s - t)*(3*s^2 - 2*s*t - 80*t^2)*A[t]^2)/
      (s^2*(s - 4*t)^2*t) - ((3*s^3 - 10*s^2*t - 54*s*t^2 + 64*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) + ((s - 2*t)*B[0, 0])/(2*(s - 4*t)) - 
     (2*A[t]*B[0, 0])/(s - 4*t) + ((s - 2*t)*A[t]^2*B[0, 0])/
      (2*(s - 4*t)*t^2) + (2*(3*s^4 - 28*s^3*t + 67*s^2*t^2 + 19*s*t^3 - 
        44*t^4)*B[t, t])/(s^2*(s - 4*t)^2) + 
     (8*(2*s^3 - 14*s^2*t + 15*s*t^2 - 4*t^3)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2) - ((s^4 - 2*s^3*t - 36*s^2*t^2 + 28*s*t^3 + 16*t^4)*
       A[t]^2*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) - (2*t*B[0, 0]*B[t, t])/
      (s - 4*t) + ((s - 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t) + 
     ((2*s^4 - 10*s^3*t - 13*s^2*t^2 + 38*s*t^3 - 16*t^4)*B[t, t]^2)/
      (s^2*(s - 4*t)^2) - ((s^4 - 9*s^3*t + 10*s^2*t^2 - 14*s*t^3 + 16*t^4)*
       A[t]*B[t, t]^2)/(s^2*(s - 4*t)^2*t) + ((s - 2*t)*B[0, 0]*B[t, t]^2)/
      (2*(s - 4*t)) - ((s - t)*(s^3 - 12*s^2*t + 18*s*t^2 - 24*t^3)*
       B[t, t]^3)/(3*s^2*(s - 4*t)^2) - (2*(s - t)*I5a[t, 0, t, 0, t])/s^2 + 
     s*M[0, t, 0, t, t] + (2*t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     (2*t*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (4*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (4*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6e1[t, 0, 0, t, 0, t] = (56*s^4 - 505*s^3*t + 1812*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(12*s^3*(s - 4*t)^2) + (4*(s - 4*t)*t*Zeta3)/(3*s^3) - 
     ((3*s^4 - 21*s^3*t + 196*s^2*t^2 - 684*s*t^3 + 512*t^4)*A[t])/
      (2*s^3*(s - 4*t)^2*t) + ((3*s^4 + 6*s^3*t + 28*s^2*t^2 - 312*s*t^3 + 
        320*t^4)*A[t]^2)/(4*s^3*(s - 4*t)^2*t^2) - 
     ((7*s^3 + 12*s^2*t - 108*s*t^2 + 128*t^3)*A[t]^3)/
      (6*s^3*(s - 4*t)^2*t^2) + ((3*s^2 - 8*s*t - 4*t^2)*B[0, 0])/
      (4*s*(s - 4*t)*t) - ((s + 2*t)*A[t]*B[0, 0])/(s*(s - 4*t)*t) + 
     ((s - t)*A[t]^2*B[0, 0])/(s*(s - 4*t)*t^2) - 
     ((3*s^5 - 30*s^4*t + 154*s^3*t^2 - 256*s^2*t^3 - 152*s*t^4 + 352*t^5)*
       B[t, t])/(4*s^3*(s - 4*t)^2*t) + (2*(s - 2*t)^2*(s^2 + 11*s*t - 4*t^2)*
       A[t]*B[t, t])/(s^3*(s - 4*t)^2*t) - 
     ((3*s^4 - 3*s^3*t - 16*s^2*t^2 + 28*s*t^3 + 16*t^4)*A[t]^2*B[t, t])/
      (2*s^3*(s - 4*t)^2*t^2) + ((s^2 - 6*s*t - 4*t^2)*B[0, 0]*B[t, t])/
      (2*s*(s - 4*t)*t) + (2*(s - t)*A[t]*B[0, 0]*B[t, t])/(s*(s - 4*t)*t) - 
     ((2*s^5 - 25*s^4*t + 42*s^3*t^2 + 68*s^2*t^3 - 152*s*t^4 + 64*t^5)*
       B[t, t]^2)/(4*s^3*(s - 4*t)^2*t) - 
     ((6*s^4 - 21*s^3*t + 28*s^2*t^2 - 28*s*t^3 + 32*t^4)*A[t]*B[t, t]^2)/
      (2*s^3*(s - 4*t)^2*t) + ((s - t)*B[0, 0]*B[t, t]^2)/(s*(s - 4*t)) - 
     ((3*s - 4*t)*(s - 2*t)*(s^2 - s*t + 2*t^2)*B[t, t]^3)/
      (2*s^3*(s - 4*t)^2) - (2*(s - t)*I5a[t, 0, t, 0, t])/s^3 - 
     ((s - 2*t)*(s^2 - s*t + 2*t^2)*M[t, t, t, t, 0])/s^3 + 
     ((3*s^4 - 14*s^3*t - 16*s^2*t^2 + 88*s*t^3 - 80*t^4)*V[t, t, 0, t])/
      (2*s^3*(s - 4*t)) + (2*(s - 2*t)*(s^2 - s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^3*(s - 4*t)) + (2*(s - 2*t)*t*(s^2 - s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^3*(s - 4*t))
 
I6e1[t, t, t, 0, t, t] = -(424*s^5 - 11377*s^4*t + 93080*s^3*t^2 - 
        347180*s^2*t^3 + 688464*s*t^4 - 625920*t^5)/
      (216*s*(s - 16*t)*(s - 4*t)^2*t^2) - (2*(s - 4*t)*Zeta3)/(3*s*t) - 
     ((485*s^4 - 11894*s^3*t + 85936*s^2*t^2 - 244768*s*t^3 + 172032*t^4)*
       A[t])/(96*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^3 - 33*s^2*t + 327*s*t^2 - 1204*t^3)*A[t]^2)/
      (2*(s - 16*t)*(s - 4*t)^2*t^3) + ((10*s^2 - 233*s*t + 1132*t^2)*A[t]^3)/
      (6*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((144*s^5 - 3597*s^4*t + 24146*s^3*t^2 - 50656*s^2*t^3 - 31840*s*t^4 + 
        73728*t^5)*B[t, t])/(96*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((79*s^4 - 1890*s^3*t + 11168*s^2*t^2 - 6944*s*t^3 - 4096*t^4)*A[t]*
       B[t, t])/(24*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((55*s^3 - 512*s^2*t - 2672*s*t^2 + 3840*t^3)*A[t]^2*B[t, t])/
      (12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((12*s^5 - 267*s^4*t + 1082*s^3*t^2 + 2420*s^2*t^3 - 6544*s*t^4 + 
        3072*t^5)*B[t, t]^2)/(24*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((45*s^4 - 794*s^3*t + 1588*s^2*t^2 - 4496*s*t^3 + 3072*t^4)*A[t]*
       B[t, t]^2)/(24*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((4*s^3 - 14*s^2*t + 25*s*t^2 - 12*t^3)*B[t, t]^3)/(3*s*(s - 4*t)^2*t) - 
     ((s - 32*t)*I4[t, t, t, t])/(4*s*(s - 16*t)*t^2) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s*t^2) - I5b[0, t, t, t, t]/
      (2*(s - 16*t)*t) - ((s^2 - 18*s*t + 128*t^2)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*t^2) + I6c[t, t, t, 0, t, t]/(4*t) - 
     (2*(s^2 - s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s*t) + 
     ((3*s^3 - 7*s^2*t - 50*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s*(s - 4*t)*t) + (2*(5*s^2 - 14*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)*t) + ((7*s^2 - 16*s*t + 12*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
I6e2[0, t, t, t, 0, t] = -(47*s^4 - 471*s^3*t + 1764*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(24*s^2*(s - 4*t)^2*t) - (2*(s - 4*t)*Zeta3)/(3*s^2) - 
     ((9*s^3 - 102*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/(2*s^2*(s - 4*t)^2*t) + 
     ((s^3 - 15*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + 
     ((3*s^2 - 27*s*t + 32*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^2) - 
     ((3*s^4 - 28*s^3*t + 66*s^2*t^2 + 38*s*t^3 - 88*t^4)*B[t, t])/
      (2*s^2*(s - 4*t)^2*t) - ((s - 2*t)*(3*s^2 - 26*s*t + 8*t^2)*A[t]*
       B[t, t])/(s^2*(s - 4*t)^2*t) - ((5*s^2 - 7*s*t - 4*t^2)*A[t]^2*
       B[t, t])/(s^2*(s - 4*t)^2*t) - 
     ((s - 2*t)*(s^3 - 5*s^2*t - 15*s*t^2 + 8*t^3)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) - ((3*s^3 - 6*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((5*s^3 - 18*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s^2*(s - 4*t)^2) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6e2[t, t, t, 0, 0, 0] = -(47*s^4 - 471*s^3*t + 1716*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(24*s^2*(s - 4*t)^2*t) - (2*(s - 4*t)*Zeta3)/(3*s^2) - 
     ((9*s^3 - 90*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/(2*s^2*(s - 4*t)^2*t) + 
     ((s^3 - 3*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) - 
     ((3*s^2 + 27*s*t - 32*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^2) - 
     B[0, 0]/(s - 4*t) + (A[t]^2*B[0, 0])/((s - 4*t)*t^2) - 
     ((3*s^4 - 30*s^3*t + 86*s^2*t^2 + 38*s*t^3 - 88*t^4)*B[t, t])/
      (2*s^2*(s - 4*t)^2*t) - ((3*s^3 - 44*s^2*t + 60*s*t^2 - 16*t^3)*A[t]*
       B[t, t])/(s^2*(s - 4*t)^2*t) - ((s^3 + 7*s^2*t - 7*s*t^2 - 4*t^3)*
       A[t]^2*B[t, t])/(s^2*(s - 4*t)^2*t^2) + (2*A[t]*B[0, 0]*B[t, t])/
      ((s - 4*t)*t) - ((s^4 - 7*s^3*t - 17*s^2*t^2 + 38*s*t^3 - 16*t^4)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((7*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) + (B[0, 0]*B[t, t]^2)/(s - 4*t) - 
     ((11*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^2) + ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6e2[t, t, t, 0, t, t] = (844*s^4 - 9457*s^3*t + 37674*s^2*t^2 - 
       62976*s*t^3 + 28800*t^4)/(108*s^2*(s - 4*t)^2*t) + 
     (4*(9*s - 8*t)*Zeta3)/(3*s^2) + 
     ((703*s^3 - 6250*s^2*t + 18696*s*t^2 - 12288*t^3)*A[t])/
      (24*s^2*(s - 4*t)^2*t) - ((2*s^3 - 29*s^2*t + 214*s*t^2 - 160*t^3)*
       A[t]^2)/(s^2*(s - 4*t)^2*t^2) - ((3*s^2 - 146*s*t + 128*t^2)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) + ((48*s^4 - 433*s^3*t + 1090*s^2*t^2 + 
        584*s*t^3 - 1408*t^4)*B[t, t])/(8*s^2*(s - 4*t)^2*t) + 
     ((119*s^3 - 1102*s^2*t + 1352*s*t^2 - 384*t^3)*A[t]*B[t, t])/
      (6*s^2*(s - 4*t)^2*t) + ((37*s^2 - 28*s*t - 16*t^2)*A[t]^2*B[t, t])/
      (s^2*(s - 4*t)^2*t) + ((2*s^4 - 11*s^3*t - 34*s^2*t^2 + 74*s*t^3 - 
        32*t^4)*B[t, t]^2)/(s^2*(s - 4*t)^2*t) + 
     ((9*s^3 - 8*s^2*t + 26*s*t^2 - 32*t^3)*A[t]*B[t, t]^2)/
      (s^2*(s - 4*t)^2*t) + (2*(s - t)*(3*s^2 - 6*s*t + 8*t^2)*B[t, t]^3)/
      (s^2*(s - 4*t)^2) - I4[t, t, t, t]/(s*(s - 4*t)*t) - 
     (4*(s - t)*I5a[t, 0, t, 0, t])/(s^2*t) + (2*I5b[0, t, t, t, t])/
      (s*(s - 4*t)) - ((s + 2*t)*I5c[t, t, t, t, t])/(3*s*(s - 4*t)*t) + 
     (4*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     (4*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (8*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (8*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6e3[0, t, t, t, 0, t] = (47*s^5 - 413*s^4*t + 830*s^3*t^2 + 992*s^2*t^3 - 
       4368*s*t^4 + 3200*t^5)/(48*s^2*(s - 4*t)^2*t^2) + 
     ((s - 4*t)*(s + 2*t)*Zeta3)/(3*s^2*t) + 
     ((s + 2*t)*(6*s^3 - 55*s^2*t + 171*s*t^2 - 128*t^3)*A[t])/
      (2*s^2*(s - 4*t)^2*t^2) - ((s^4 - 15*s^3*t + 80*s^2*t^2 + 76*s*t^3 - 
        160*t^4)*A[t]^2)/(4*s^2*(s - 4*t)^2*t^3) - 
     ((4*s^3 - 37*s^2*t - 22*s*t^2 + 64*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) + ((9*s^5 - 63*s^4*t + 44*s^3*t^2 + 
        470*s^2*t^3 - 36*s*t^4 - 528*t^5)*B[t, t])/(12*s^2*(s - 4*t)^2*t^2) + 
     ((6*s^4 - 43*s^3*t - 46*s^2*t^2 + 156*s*t^3 - 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^2*t^2) + ((16*s^3 + 37*s^2*t - 54*s*t^2 - 24*t^3)*
       A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^2) + 
     ((3*s^5 - 12*s^4*t - 67*s^3*t^2 + 20*s^2*t^3 + 180*s*t^4 - 96*t^5)*
       B[t, t]^2)/(12*s^2*(s - 4*t)^2*t^2) + 
     ((6*s^4 - s^3*t + 11*s^2*t^2 + 18*s*t^3 - 48*t^4)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t^2) + ((4*s^4 - 7*s^3*t - s^2*t^2 + 30*s*t^3 - 
        24*t^4)*B[t, t]^3)/(6*s^2*(s - 4*t)^2*t) - 
     ((s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/(2*s^2*t^2) + 
     ((s^3 + s^2*t - 3*s*t^2 + 6*t^3)*M[t, t, t, t, 0])/(3*s^2*t) - 
     ((3*s^4 - 7*s^3*t - 28*s^2*t^2 - 72*s*t^3 + 120*t^4)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t) - ((s - 2*t)*(5*s^2 - 6*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) - (2*(s^3 + s^2*t - 3*s*t^2 + 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t))
 
I6e3[t, t, t, 0, 0, 0] = -(47*s^4 - 471*s^3*t + 1716*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(24*s^2*(s - 4*t)^2*t) - (2*(s - 4*t)*Zeta3)/(3*s^2) - 
     ((9*s^3 - 90*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/(2*s^2*(s - 4*t)^2*t) + 
     ((s^3 - 3*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) - 
     ((3*s^2 + 27*s*t - 32*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^2) - 
     ((s - 2*t)*B[0, 0])/((s - 4*t)*t) + (2*A[t]*B[0, 0])/((s - 4*t)*t) - 
     ((s^4 - 14*s^3*t + 54*s^2*t^2 + 38*s*t^3 - 88*t^4)*B[t, t])/
      (2*s^2*(s - 4*t)^2*t) - ((3*s^3 - 44*s^2*t + 60*s*t^2 - 16*t^3)*A[t]*
       B[t, t])/(s^2*(s - 4*t)^2*t) - ((s^3 + 7*s^2*t - 7*s*t^2 - 4*t^3)*
       A[t]^2*B[t, t])/(s^2*(s - 4*t)^2*t^2) + (2*B[0, 0]*B[t, t])/
      (s - 4*t) - ((s^4 - 7*s^3*t - 17*s^2*t^2 + 38*s*t^3 - 16*t^4)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) - 
     ((7*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (2*s^2*(s - 4*t)^2*t) - ((11*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*
       B[t, t]^3)/(6*s^2*(s - 4*t)^2) + ((s - t)*I5a[t, 0, t, 0, t])/
      (s^2*t) - I6e1[t, t, t, 0, 0, 0] - 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 + 
     ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I6e3[t, t, t, 0, t, t] = (424*s^6 - 13509*s^5*t + 148698*s^4*t^2 - 
       788440*s^3*t^3 + 2149008*s^2*t^4 - 2698752*s*t^5 + 921600*t^6)/
      (216*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     (2*(s^2 - 22*s*t + 16*t^2)*Zeta3)/(3*s^2*t) + 
     ((485*s^5 - 15498*s^4*t + 158856*s^3*t^2 - 728960*s^2*t^3 + 
        1417728*s*t^4 - 786432*t^5)*A[t])/(96*s^2*(s - 16*t)*(s - 4*t)^2*
       t^2) - ((s^5 - 37*s^4*t + 533*s^3*t^2 - 3256*s^2*t^3 + 7168*s*t^4 - 
        5120*t^5)*A[t]^2)/(2*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((10*s^4 - 275*s^3*t + 2168*s^2*t^2 - 4928*s*t^3 + 4096*t^4)*A[t]^3)/
      (6*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((144*s^6 - 4269*s^5*t + 40502*s^4*t^2 - 160840*s^3*t^3 + 
        194432*s^2*t^4 + 202752*s*t^5 - 270336*t^6)*B[t, t])/
      (96*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((79*s^5 - 2438*s^4*t + 22184*s^3*t^2 - 70784*s^2*t^3 + 83968*s*t^4 - 
        24576*t^5)*A[t]*B[t, t])/(24*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((43*s^4 - 1076*s^3*t + 2848*s^2*t^2 - 1344*s*t^3 - 3072*t^4)*A[t]^2*
       B[t, t])/(12*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((12*s^6 - 315*s^5*t + 2114*s^4*t^2 - 1564*s^3*t^3 - 16480*s^2*t^4 + 
        32256*s*t^5 - 12288*t^6)*B[t, t]^2)/(24*s^2*(s - 16*t)*(s - 4*t)^2*
       t^2) + ((45*s^5 - 962*s^4*t + 4276*s^3*t^2 - 9440*s^2*t^3 + 
        13824*s*t^4 - 12288*t^5)*A[t]*B[t, t]^2)/(24*s^2*(s - 16*t)*
       (s - 4*t)^2*t^2) + ((4*s^4 - 29*s^3*t + 79*s^2*t^2 - 96*s*t^3 + 
        48*t^4)*B[t, t]^3)/(3*s^2*(s - 4*t)^2*t) + 
     ((s^2 - 8*s*t + 64*t^2)*I4[t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)*t^2) - 
     ((s - 4*t)*(s - t)*I5a[t, 0, t, 0, t])/(s^2*t^2) + 
     ((s^2 - 32*s*t + 64*t^2)*I5b[0, t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)*
       t) + ((s - 10*t)*(s^2 - 32*s*t + 64*t^2)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)*t^2) - I6c[t, t, t, 0, t, t]/(4*t) + 
     (2*(s - 4*t)*(s^2 - 3*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^2*t) - 
     ((3*s^3 - 7*s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s^2*t) - 
     (2*(5*s^2 - 6*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/(3*s^2*t) - 
     ((7*s^2 - 12*s*t + 12*t^2)*B[t, t]*V[t, t, 0, t])/(3*s^2)
 
I6e4[0, t, t, t, 0, t] = -(47*s^4 - 601*s^3*t + 2788*s^2*t^2 - 5816*s*t^3 + 
        4800*t^4)/(48*s*(s - 4*t)^2*t^2) - ((s - 12*t)*Zeta3)/(3*s*t) - 
     (3*(2*s^3 - 22*s^2*t + 91*s*t^2 - 128*t^3)*A[t])/(2*s*(s - 4*t)^2*t^2) + 
     ((s^3 - 15*s^2*t + 122*s*t^2 - 240*t^3)*A[t]^2)/(4*s*(s - 4*t)^2*t^3) + 
     ((4*s^2 - 49*s*t + 96*t^2)*A[t]^3)/(6*s*(s - 4*t)^2*t^3) - 
     ((9*s^4 - 99*s^3*t + 356*s^2*t^2 - 146*s*t^3 - 792*t^4)*B[t, t])/
      (12*s*(s - 4*t)^2*t^2) - (2*(3*s^3 - 38*s^2*t + 95*s*t^2 - 36*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) - ((22*s^2 - 43*s*t - 36*t^2)*A[t]^2*
       B[t, t])/(6*s*(s - 4*t)^2*t^2) - 
     ((3*s^4 - 24*s^3*t - 19*s^2*t^2 + 214*s*t^3 - 144*t^4)*B[t, t]^2)/
      (12*s*(s - 4*t)^2*t^2) - ((6*s^3 - 16*s^2*t + 31*s*t^2 - 72*t^3)*A[t]*
       B[t, t]^2)/(6*s*(s - 4*t)^2*t^2) - 
     ((4*s^3 - 20*s^2*t + 43*s*t^2 - 36*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) + 
     ((s - 3*t)*I5a[t, 0, t, 0, t])/(2*s*t^2) - 
     ((s^2 - 4*s*t + 9*t^2)*M[t, t, t, t, 0])/(3*s*t) + 
     ((s + 5*t)*(3*s^2 - 22*s*t + 36*t^2)*V[t, t, 0, t])/(6*s*(s - 4*t)*t) + 
     ((5*s^2 - 20*s*t + 18*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) + 
     (2*(s^2 - 4*s*t + 9*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6e4[t, 0, 0, t, 0, t] = -(141*s^5 - 1386*s^4*t + 4286*s^3*t^2 - 
        3944*s^2*t^3 - 2768*s*t^4 + 3200*t^5)/(24*s^3*(s - 4*t)^2*t) - 
     (4*(3*s^2 - 3*s*t - 4*t^2)*Zeta3)/(3*s^3) - 
     ((37*s^4 - 309*s^3*t + 744*s^2*t^2 + 172*s*t^3 - 512*t^4)*A[t])/
      (2*s^3*(s - 4*t)^2*t) + ((7*s^4 - 78*s^3*t + 444*s^2*t^2 - 8*s*t^3 - 
        320*t^4)*A[t]^2)/(4*s^3*(s - 4*t)^2*t^2) + 
     ((9*s^3 - 160*s^2*t + 20*s*t^2 + 128*t^3)*A[t]^3)/
      (6*s^3*(s - 4*t)^2*t^2) + ((s - 2*t)^2*B[0, 0])/(4*s*(s - 4*t)*t) - 
     ((s - 2*t)*A[t]*B[0, 0])/(s*(s - 4*t)*t) + (A[t]^2*B[0, 0])/
      (s*(s - 4*t)*t) - ((19*s^5 - 150*s^4*t + 242*s^3*t^2 + 584*s^2*t^3 - 
        200*s*t^4 - 352*t^5)*B[t, t])/(4*s^3*(s - 4*t)^2*t) - 
     (2*(5*s^4 - 47*s^3*t + 24*s^2*t^2 + 44*s*t^3 - 16*t^4)*A[t]*B[t, t])/
      (s^3*(s - 4*t)^2*t) - ((s^4 + 37*s^3*t - 4*s^2*t^2 - 44*s*t^3 - 16*t^4)*
       A[t]^2*B[t, t])/(2*s^3*(s - 4*t)^2*t^2) + 
     ((s^2 - 6*s*t + 4*t^2)*B[0, 0]*B[t, t])/(2*s*(s - 4*t)*t) + 
     (2*A[t]*B[0, 0]*B[t, t])/(s*(s - 4*t)) - 
     ((8*s^5 - 53*s^4*t - 42*s^3*t^2 + 116*s^2*t^3 + 88*s*t^4 - 64*t^5)*
       B[t, t]^2)/(4*s^3*(s - 4*t)^2*t) - 
     ((14*s^4 - 13*s^3*t + 16*s^2*t^2 - 4*s*t^3 - 32*t^4)*A[t]*B[t, t]^2)/
      (2*s^3*(s - 4*t)^2*t) + (t*B[0, 0]*B[t, t]^2)/(s*(s - 4*t)) - 
     ((3*s - 4*t)*(3*s^3 - 3*s^2*t + 4*t^3)*B[t, t]^3)/(2*s^3*(s - 4*t)^2) + 
     ((3*s^2 - 2*t^2)*I5a[t, 0, t, 0, t])/(s^3*t) - 
     ((3*s^3 - 3*s^2*t + 4*t^3)*M[t, t, t, t, 0])/s^3 + 
     ((7*s^4 - 10*s^3*t - 112*s^2*t^2 - 8*s*t^3 + 80*t^4)*V[t, t, 0, t])/
      (2*s^3*(s - 4*t)) + (2*(3*s^3 - 3*s^2*t + 4*t^3)*A[t]*V[t, t, 0, t])/
      (s^3*(s - 4*t)) + (2*t*(3*s^3 - 3*s^2*t + 4*t^3)*B[t, t]*V[t, t, 0, t])/
      (s^3*(s - 4*t))
 
I6e5[0, 0, 0, 0, t, t] = -(47*s^5 - 489*s^4*t + 2162*s^3*t^2 - 5488*s^2*t^3 + 
        7568*s*t^4 - 3200*t^5)/(12*s^2*(s - 4*t)^3*t) + 
     (2*(3*s^2 + 12*s*t - 16*t^2)*Zeta3)/(3*s^2*(s - 4*t)) - 
     (2*(6*s^4 - 80*s^3*t + 321*s^2*t^2 - 470*s*t^3 + 256*t^4)*A[t])/
      (s^2*(s - 4*t)^3*t) + (6*Zeta3*A[t])/((s - 4*t)*t) + 
     ((s^4 - 27*s^3*t + 132*s^2*t^2 - 236*s*t^3 + 160*t^4)*A[t]^2)/
      (s^2*(s - 4*t)^3*t^2) + (2*(2*s^3 - 21*s^2*t + 86*s*t^2 - 64*t^3)*
       A[t]^3)/(3*s^2*(s - 4*t)^3*t^2) - ((7*s - 22*t)*B[0, 0])/(s - 4*t)^2 + 
     (12*A[t]*B[0, 0])/(s - 4*t)^2 - (6*A[t]^2*B[0, 0])/((s - 4*t)^2*t) + 
     (A[t]*B[0, 0]^2)/((s - 4*t)*t) - 
     ((9*s^5 - 99*s^4*t + 296*s^3*t^2 - 122*s^2*t^3 - 492*s*t^4 + 528*t^5)*
       B[t, t])/(3*s^2*(s - 4*t)^3*t) - 
     (4*(6*s^4 - 49*s^3*t + 166*s^2*t^2 - 204*s*t^3 + 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3*t) - (2*(7*s^3 - 55*s^2*t + 30*s*t^2 + 24*t^3)*
       A[t]^2*B[t, t])/(3*s^2*(s - 4*t)^3*t) - (4*(s - 7*t)*B[0, 0]*B[t, t])/
      (s - 4*t)^2 - (2*(s + 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)^2*t) - 
     ((3*s^5 - 30*s^4*t + 95*s^3*t^2 + 16*s^2*t^3 - 276*s*t^4 + 96*t^5)*
       B[t, t]^2)/(3*s^2*(s - 4*t)^3*t) - 
     ((9*s^4 - 68*s^3*t + 110*s^2*t^2 - 132*s*t^3 + 96*t^4)*A[t]*B[t, t]^2)/
      (3*s^2*(s - 4*t)^3*t) - ((s + 2*t)*B[0, 0]*B[t, t]^2)/(s - 4*t)^2 - 
     (2*(3*s - 4*t)*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^3) + (2*(s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t) + (2*I6e[0, 0, 0, 0, t, t])/(s - 4*t) - 
     (s*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t) - 
     (4*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)) + (2*(3*s^4 - 25*s^3*t + 16*s^2*t^2 + 192*s*t^3 - 
        120*t^4)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2) + 
     (8*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) + (8*t*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
I6e5[0, t, t, t, t, 0] = (47*s^4 - 395*s^3*t + 1012*s^2*t^2 - 1288*s*t^3 + 
       1600*t^4)/(24*s*(s - 4*t)^2*t^2) - (8*Zeta3)/(3*s) + 
     ((6*s^3 - 57*s^2*t + 183*s*t^2 - 128*t^3)*A[t])/(s*(s - 4*t)^2*t^2) - 
     ((s^3 - 15*s^2*t + 102*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^3) - 
     ((3*s^2 - 39*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^3) + 
     ((9*s^4 - 60*s^3*t + 16*s^2*t^2 + 538*s*t^3 - 264*t^4)*B[t, t])/
      (6*s*(s - 4*t)^2*t^2) + (4*(3*s^3 - 28*s^2*t + 29*s*t^2 - 12*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) + ((5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) + 
     ((3*s^4 - 12*s^3*t - 83*s^2*t^2 + 154*s*t^3 - 48*t^4)*B[t, t]^2)/
      (6*s*(s - 4*t)^2*t^2) + ((6*s^3 - 5*s^2*t + 25*s*t^2 - 24*t^3)*A[t]*
       B[t, t]^2)/(3*s*(s - 4*t)^2*t^2) + 
     ((9*s^3 - 28*s^2*t + 50*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(s*t^2) - I6e[0, t, t, t, 0, t]/t + 
     (2*(2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s*t) - 
     ((3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (4*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (4*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I6e5[t, 0, 0, t, t, 0] = (47*s^6 - 301*s^5*t - 414*s^4*t^2 + 6380*s^3*t^3 - 
       15648*s^2*t^4 + 15136*s*t^5 - 6400*t^6)/(24*s^3*(s - 4*t)^2*t^2) + 
     (4*(3*s^2 - 6*s*t + 8*t^2)*Zeta3)/(3*s^3) + 
     ((6*s^5 - 45*s^4*t + 47*s^3*t^2 + 426*s^2*t^3 - 940*s*t^4 + 512*t^5)*
       A[t])/(s^3*(s - 4*t)^2*t^2) - 
     ((s^5 - 13*s^4*t + 84*s^3*t^2 + 56*s^2*t^3 - 472*s*t^4 + 320*t^5)*
       A[t]^2)/(2*s^3*(s - 4*t)^2*t^3) - 
     ((3*s^4 - 47*s^3*t + 30*s^2*t^2 + 172*s*t^3 - 128*t^4)*A[t]^3)/
      (3*s^3*(s - 4*t)^2*t^3) - ((s - 2*t)*B[0, 0])/(s*(s - 4*t)) + 
     (4*A[t]*B[0, 0])/(s*(s - 4*t)) - ((s - 2*t)*A[t]^2*B[0, 0])/
      (s*(s - 4*t)*t^2) + ((9*s^6 - 42*s^5*t - 218*s^4*t^2 + 1566*s^3*t^3 - 
        1612*s^2*t^4 - 984*s*t^5 + 1056*t^6)*B[t, t])/
      (6*s^3*(s - 4*t)^2*t^2) + (4*(3*s^5 - 22*s^4*t - 51*s^3*t^2 + 
        262*s^2*t^3 - 204*s*t^4 + 48*t^5)*A[t]*B[t, t])/
      (3*s^3*(s - 4*t)^2*t^2) + ((23*s^4 + 39*s^3*t - 242*s^2*t^2 + 
        60*s*t^3 + 48*t^4)*A[t]^2*B[t, t])/(3*s^3*(s - 4*t)^2*t^2) + 
     (4*t*B[0, 0]*B[t, t])/(s*(s - 4*t)) - (2*(s - 2*t)*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)*t) + ((3*s^6 - 6*s^5*t - 143*s^4*t^2 + 204*s^3*t^3 + 
        464*s^2*t^4 - 552*s*t^5 + 192*t^6)*B[t, t]^2)/
      (6*s^3*(s - 4*t)^2*t^2) + ((6*s^5 + 13*s^4*t - 51*s^3*t^2 + 
        14*s^2*t^3 - 132*s*t^4 + 96*t^5)*A[t]*B[t, t]^2)/
      (3*s^3*(s - 4*t)^2*t^2) - ((s - 2*t)*B[0, 0]*B[t, t]^2)/(s*(s - 4*t)) + 
     ((9*s^5 - 8*s^4*t - 62*s^3*t^2 + 148*s^2*t^3 - 216*s*t^4 + 96*t^5)*
       B[t, t]^3)/(6*s^3*(s - 4*t)^2*t) - 
     ((s - t)*(s^2 + 2*s*t - 4*t^2)*I5a[t, 0, t, 0, t])/(s^3*t^2) + 
     (2*I6d[0, 0, 0, t, t, t])/s - (2*I6d[t, 0, t, 0, t, 0])/s - 
     ((s - 2*t)*I6e[0, t, t, t, 0, t])/(s*t) + 
     (2*(s - t)*(2*s^3 - s^2*t - 6*s*t^2 + 12*t^3)*M[t, t, t, t, 0])/
      (3*s^3*t) - ((3*s^5 + 7*s^4*t - 120*s^3*t^2 + 20*s^2*t^3 + 384*s*t^4 - 
        240*t^5)*V[t, t, 0, t])/(3*s^3*(s - 4*t)*t) - 
     (4*(s - t)*(2*s^3 - s^2*t - 6*s*t^2 + 12*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)*t) - (4*(s - t)*(2*s^3 - s^2*t - 6*s*t^2 + 12*t^3)*
       B[t, t]*V[t, t, 0, t])/(3*s^3*(s - 4*t))
 
I6e5[t, t, t, 0, t, t] = (2*s^3 + 1213*s^2*t - 25794*s*t^2 + 75648*t^3)/
      (432*(s - 16*t)*(s - 4*t)*t^2) - (7*Zeta3)/(3*t) - 
     ((91*s^2 - 922*s*t - 1656*t^2)*A[t])/(96*(s - 16*t)*(s - 4*t)*t^2) + 
     ((2*s - 59*t)*A[t]^2)/(2*(s - 16*t)*(s - 4*t)*t^2) - 
     ((2*s - 29*t)*A[t]^3)/(6*(s - 16*t)*(s - 4*t)*t^3) + 
     ((73*s^2 - 1658*s*t + 6520*t^2)*B[t, t])/(32*(s - 16*t)*(s - 4*t)*t) - 
     ((17*s^2 - 334*s*t + 1928*t^2)*A[t]*B[t, t])/(24*(s - 16*t)*(s - 4*t)*
       t^2) - (3*(3*s - 16*t)*A[t]^2*B[t, t])/(4*(s - 16*t)*(s - 4*t)*t^2) + 
     ((5*s^2 - 98*s*t + 228*t^2)*B[t, t]^2)/(8*(s - 16*t)*(s - 4*t)*t) - 
     ((s^2 - 18*s*t + 92*t^2)*A[t]*B[t, t]^2)/(8*(s - 16*t)*(s - 4*t)*t^2) + 
     (s*B[t, t]^3)/(12*(s - 4*t)*t) + I4[t, t, t, t]/(4*(s - 16*t)*t^2) - 
     I5b[0, t, t, t, t]/(2*(s - 16*t)*t) + ((s - 22*t)*I5c[t, t, t, t, t])/
      (12*(s - 16*t)*t^2) - I6c[t, t, t, 0, t, t]/(4*t) - 
     I6e[t, t, t, 0, t, t]/(2*t)
 
I6f[0, 0, t, t, 0, t] = (141*s^5 - 1297*s^4*t + 5032*s^3*t^2 - 
       12040*s^2*t^3 + 16736*s*t^4 - 6400*t^5)/(24*s^2*(s - 4*t)^3) - 
     (2*(s^3 + 3*s^2*t + 16*s*t^2 - 16*t^3)*Zeta3)/(3*s^2*(s - 4*t)) + 
     ((43*s^4 - 542*s^3*t + 1914*s^2*t^2 - 2136*s*t^3 + 1024*t^4)*A[t])/
      (2*s^2*(s - 4*t)^3) - (12*Zeta3*A[t])/(s - 4*t) - 
     ((8*s^4 - 137*s^3*t + 502*s^2*t^2 - 552*s*t^3 + 320*t^4)*A[t]^2)/
      (2*s^2*(s - 4*t)^3*t) + ((3*s^4 - 42*s^3*t + 170*s^2*t^2 - 408*s*t^3 + 
        256*t^4)*A[t]^3)/(6*s^2*(s - 4*t)^3*t^2) + 
     ((6*s^2 - 19*s*t + 4*t^2)*B[0, 0])/(2*(s - 4*t)^2) + 
     ((s - 12*t)*(s + 2*t)*A[t]*B[0, 0])/(2*(s - 4*t)^2*t) - 
     ((s - 12*t)*(s + 2*t)*A[t]^2*B[0, 0])/(4*(s - 4*t)^2*t^2) + 
     B[0, 0]^2/4 - (2*A[t]*B[0, 0]^2)/(s - 4*t) + 
     ((51*s^5 - 474*s^4*t + 764*s^3*t^2 + 1468*s^2*t^3 - 2496*s*t^4 + 
        2112*t^5)*B[t, t])/(12*s^2*(s - 4*t)^3) - 
     ((3*s^5 - 78*s^4*t + 320*s^3*t^2 - 920*s^2*t^3 + 1728*s*t^4 - 384*t^5)*
       A[t]*B[t, t])/(6*s^2*(s - 4*t)^3*t) + 
     ((3*s^5 - 24*s^4*t + 44*s^3*t^2 - 332*s^2*t^3 + 192*s*t^4 + 192*t^5)*
       A[t]^2*B[t, t])/(12*s^2*(s - 4*t)^3*t^2) + 
     ((2*s^2 - 9*s*t - 20*t^2)*B[0, 0]*B[t, t])/(s - 4*t)^2 - 
     ((s^2 - 18*s*t + 8*t^2)*A[t]*B[0, 0]*B[t, t])/(2*(s - 4*t)^2*t) + 
     (B[0, 0]^2*B[t, t])/4 + ((9*s^5 - 102*s^4*t + 542*s^3*t^2 - 
        476*s^2*t^3 - 1200*s*t^4 + 384*t^5)*B[t, t]^2)/(12*s^2*(s - 4*t)^3) + 
     ((3*s^5 - 9*s^4*t - 106*s^3*t^2 + 262*s^2*t^3 - 312*s*t^4 + 192*t^5)*
       A[t]*B[t, t]^2)/(6*s^2*(s - 4*t)^3*t) + 
     (t*(5*s + 4*t)*B[0, 0]*B[t, t]^2)/(2*(s - 4*t)^2) + 
     ((s^5 + 4*s^4*t - 102*s^3*t^2 + 262*s^2*t^3 - 240*s*t^4 + 96*t^5)*
       B[t, t]^3)/(6*s^2*(s - 4*t)^3) - 
     ((3*s - 4*t)*(s - t)*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)) - 
     ((s + 4*t)*I6e[0, 0, 0, 0, t, t])/(2*(s - 4*t)) + 
     (2*s*t*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t) - 
     t*I7e[0, 0, t, t, t, 0, 0] - (s*M[0, t, 0, t, t])/2 + 
     t*B[0, 0]*M[0, t, 0, t, t] + (2*t*(2*s^3 - 17*s^2*t + 21*s*t^2 - 12*t^3)*
       M[t, t, t, t, 0])/(3*s^2*(s - 4*t)) - 
     (t*(6*s^4 - 59*s^3*t + 62*s^2*t^2 + 444*s*t^3 - 240*t^4)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) - (4*t*(2*s^3 - 17*s^2*t + 21*s*t^2 - 12*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2) - 
     (4*t^2*(2*s^3 - 17*s^2*t + 21*s*t^2 - 12*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2)
 
I6f[t, t, t, t, 0, 0] = (33*s^4 - 403*s^3*t + 1700*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(6*s^2*(s - 4*t)^2) + (8*(s^2 + s*t - 4*t^2)*Zeta3)/
      (3*s^2) + (2*(13*s^3 - 114*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (s^2*(s - 4*t)^2) - (2*(s^3 - 11*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (s^2*(s - 4*t)^2*t) - (2*(s^3 - 2*s^2*t - 54*s*t^2 + 64*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) + ((21*s^4 - 176*s^3*t + 404*s^2*t^2 + 
        228*s*t^3 - 528*t^4)*B[t, t])/(3*s^2*(s - 4*t)^2) + 
     (8*(5*s^3 - 56*s^2*t + 90*s*t^2 - 24*t^3)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^2) - (2*(s^3 - 46*s^2*t + 42*s*t^2 + 24*t^3)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^2*t) + 
     ((9*s^4 - 68*s^3*t + 2*s^2*t^2 + 228*s*t^3 - 96*t^4)*B[t, t]^2)/
      (3*s^2*(s - 4*t)^2) + (2*(13*s^3 - 22*s^2*t + 42*s*t^2 - 48*t^3)*A[t]*
       B[t, t]^2)/(3*s^2*(s - 4*t)^2) + 
     ((s^4 + 10*s^3*t - 44*s^2*t^2 + 84*s*t^3 - 48*t^4)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^2) - (4*(s - t)*I5a[t, 0, t, 0, t])/s^2 - 
     ((s^3 - 16*s^2*t + 24*s*t^2 - 24*t^3)*M[t, t, t, t, 0])/(3*s^2) - 
     (4*t*(2*s^3 + s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)) - (4*(s^3 + 2*s^2*t - 12*s*t^2 + 12*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)) - 
     (4*t*(s^3 + 2*s^2*t - 12*s*t^2 + 12*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t))
 
I6f[t, t, t, t, t, t] = -(4*s^3 + 1697*s^2*t - 2970*s*t^2 - 12360*t^3)/
      (216*s*(s - 4*t)*t) + (28*Zeta3)/3 + 
     ((91*s^2 - 172*s*t + 192*t^2)*A[t])/(24*s*(s - 4*t)*t) - 
     (4*(s + 5*t)*A[t]^2)/(s*(s - 4*t)*t) + (4*(s + 4*t)*A[t]^3)/
      (3*s*(s - 4*t)*t^2) - ((29*s^2 - 184*s*t + 16*t^2)*B[t, t])/
      (8*s*(s - 4*t)) + ((17*s^2 - 172*s*t + 80*t^2)*A[t]*B[t, t])/
      (6*s*(s - 4*t)*t) + (8*(s - t)*A[t]^2*B[t, t])/(s*(s - 4*t)*t) - 
     (5*t*B[t, t]^2)/(s - 4*t) + ((s + 4*t)*A[t]*B[t, t]^2)/(2*(s - 4*t)*t) + 
     (s*B[t, t]^3)/(6*(s - 4*t)) - I4[t, t, t, t]/(s*t) - 
     ((s - 4*t)*I5c[t, t, t, t, t])/(3*s*t) + I6c[t, t, t, 0, t, t] + 
     I6e[t, t, t, 0, t, t]
 
I6f1[t, t, 0, 0, 0, t] = (47*s^6 - 337*s^5*t - 314*s^4*t^2 + 9424*s^3*t^3 - 
       34128*s^2*t^4 + 50944*s*t^5 - 25600*t^6)/(24*s^2*(s - 4*t)^4*t) + 
     (2*(3*s^3 - 20*s^2*t - 24*s*t^2 + 64*t^3)*Zeta3)/(3*s^2*(s - 4*t)^2) + 
     ((15*s^5 - 124*s^4*t - 22*s^3*t^2 + 2316*s^2*t^3 - 5984*s*t^4 + 
        4096*t^5)*A[t])/(2*s^2*(s - 4*t)^4*t) - (12*Zeta3*A[t])/(s - 4*t)^2 - 
     ((s + 8*t)*(s^4 - 15*s^3*t + 80*s^2*t^2 - 196*s*t^3 + 160*t^4)*A[t]^2)/
      (2*s^2*(s - 4*t)^4*t^2) + ((2*s^4 - 7*s^3*t + 70*s^2*t^2 - 496*s*t^3 + 
        512*t^4)*A[t]^3)/(3*s^2*(s - 4*t)^4*t^2) + (3*s*(s - 3*t)*B[0, 0])/
      (s - 4*t)^3 + (s*(s - 10*t)*A[t]*B[0, 0])/((s - 4*t)^3*t) - 
     (s*(s - 10*t)*A[t]^2*B[0, 0])/(2*(s - 4*t)^3*t^2) + 
     B[0, 0]^2/(2*(s - 4*t)) - (2*A[t]*B[0, 0]^2)/(s - 4*t)^2 + 
     ((3*s^6 - 19*s^5*t - 60*s^4*t^2 + 602*s^3*t^3 - 940*s^2*t^4 - 
        784*s*t^5 + 1408*t^6)*B[t, t])/(2*s^2*(s - 4*t)^4*t) + 
     (2*(s + 4*t)*(2*s^4 - 25*s^3*t + 102*s^2*t^2 - 132*s*t^3 + 32*t^4)*A[t]*
       B[t, t])/(s^2*(s - 4*t)^4*t) + 
     ((s^5 + 6*s^4*t - 18*s^3*t^2 - 196*s^2*t^3 + 208*s*t^4 + 128*t^5)*A[t]^2*
       B[t, t])/(2*s^2*(s - 4*t)^4*t^2) + 
     ((s^2 - 2*s*t - 32*t^2)*B[0, 0]*B[t, t])/(s - 4*t)^3 + 
     (6*s*A[t]*B[0, 0]*B[t, t])/(s - 4*t)^3 + (B[0, 0]^2*B[t, t])/
      (2*(s - 4*t)) + ((s^6 - 4*s^5*t - 51*s^4*t^2 + 268*s^3*t^3 - 
        52*s^2*t^4 - 640*s*t^5 + 256*t^6)*B[t, t]^2)/(2*s^2*(s - 4*t)^4*t) + 
     ((5*s^5 - 12*s^4*t - 78*s^3*t^2 + 172*s^2*t^3 - 256*s*t^4 + 256*t^5)*
       A[t]*B[t, t]^2)/(2*s^2*(s - 4*t)^4*t) + (3*s*t*B[0, 0]*B[t, t]^2)/
      (s - 4*t)^3 + ((3*s - 4*t)*(s^4 - 2*s^3*t - 18*s^2*t^2 + 36*s*t^3 - 
        32*t^4)*B[t, t]^3)/(2*s^2*(s - 4*t)^4) - 
     ((s - t)*(s^2 + 2*s*t - 16*t^2)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)^2*t) - (s*I6e[0, 0, 0, 0, t, t])/(s - 4*t)^2 + 
     (2*s*t*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t)^2 + 
     ((s^4 - 2*s^3*t - 18*s^2*t^2 + 36*s*t^3 - 32*t^4)*M[t, t, t, t, 0])/
      (s^2*(s - 4*t)^2) - ((s^5 - s^4*t - 44*s^3*t^2 + 56*s^2*t^3 + 
        392*s*t^4 - 320*t^5)*V[t, t, 0, t])/(s^2*(s - 4*t)^3) - 
     (2*(s^4 - 2*s^3*t - 18*s^2*t^2 + 36*s*t^3 - 32*t^4)*A[t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)^3) - (2*t*(s^4 - 2*s^3*t - 18*s^2*t^2 + 36*s*t^3 - 
        32*t^4)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t)^3)
 
I6f1[t, t, t, t, 0, 0] = -(47*s^4 - 471*s^3*t + 1748*s^2*t^2 - 2984*s*t^3 + 
        1600*t^4)/(24*s^2*(s - 4*t)^2*t) - (2*(s - 4*t)*Zeta3)/(3*s^2) - 
     ((9*s^3 - 98*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/(2*s^2*(s - 4*t)^2*t) + 
     ((s^3 - 11*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + 
     ((s^2 - 27*s*t + 32*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^2) - 
     ((9*s^4 - 84*s^3*t + 202*s^2*t^2 + 114*s*t^3 - 264*t^4)*B[t, t])/
      (6*s^2*(s - 4*t)^2*t) - ((9*s^3 - 100*s^2*t + 180*s*t^2 - 48*t^3)*A[t]*
       B[t, t])/(3*s^2*(s - 4*t)^2*t) - ((17*s^2 - 21*s*t - 12*t^2)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^2*t) - 
     ((3*s^4 - 21*s^3*t - 11*s^2*t^2 + 114*s*t^3 - 48*t^4)*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t) - ((9*s^3 - 22*s^2*t + 42*s*t^2 - 48*t^3)*A[t]*
       B[t, t]^2)/(6*s^2*(s - 4*t)^2*t) - 
     ((5*s^3 - 22*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s^2*(s - 4*t)^2) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - 
     (2*(2*s^2 - 3*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^2) + 
     ((3*s^3 + s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s^2*(s - 4*t)) + 
     (2*(s^2 - 6*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/(3*s^2*(s - 4*t)) + 
     (2*t*(s^2 - 6*s*t + 6*t^2)*B[t, t]*V[t, t, 0, t])/(3*s^2*(s - 4*t))
 
I6f1[t, t, t, t, t, t] = (s^4 - 419*s^3*t + 4198*s^2*t^2 + 14676*s*t^3 - 
       98880*t^4)/(108*s*(s - 16*t)*(s - 4*t)^2*t) + 
     (14*Zeta3)/(3*(s - 4*t)) - ((19*s^3 + 1306*s^2*t - 5480*s*t^2 + 
        6144*t^3)*A[t])/(48*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((7*s^2 - 11*s*t - 320*t^2)*A[t]^2)/(s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((3*s^2 - 41*s*t - 256*t^2)*A[t]^3)/(3*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((15*s^3 - 2*s^2*t + 184*s*t^2 - 512*t^3)*B[t, t])/
      (16*s*(s - 16*t)*(s - 4*t)^2) - 
     ((5*s^3 + 270*s^2*t - 2952*s*t^2 + 2560*t^3)*A[t]*B[t, t])/
      (12*s*(s - 16*t)*(s - 4*t)^2*t) - ((7*s^2 + 192*s*t - 256*t^2)*A[t]^2*
       B[t, t])/(2*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((s^2 - 46*s*t + 300*t^2)*B[t, t]^2)/(4*(s - 16*t)*(s - 4*t)^2) + 
     ((s^2 - 14*s*t - 212*t^2)*A[t]*B[t, t]^2)/(4*(s - 16*t)*(s - 4*t)^2*t) + 
     (s*B[t, t]^3)/(3*(s - 4*t)^2) + ((s + 32*t)*I4[t, t, t, t])/
      (2*s*(s - 16*t)*(s - 4*t)*t) - (3*I5b[0, t, t, t, t])/
      ((s - 16*t)*(s - 4*t)) + ((s^2 - 26*s*t - 128*t^2)*I5c[t, t, t, t, t])/
      (6*s*(s - 16*t)*(s - 4*t)*t) + I6c[t, t, t, 0, t, t]/(2*(s - 4*t))
 
I6f5[0, 0, t, t, t, 0] = -(47*s^5 - 489*s^4*t + 2162*s^3*t^2 - 5488*s^2*t^3 + 
        7568*s*t^4 - 3200*t^5)/(12*s^2*(s - 4*t)^3*t) + 
     (2*(3*s^2 + 12*s*t - 16*t^2)*Zeta3)/(3*s^2*(s - 4*t)) - 
     (2*(6*s^4 - 80*s^3*t + 321*s^2*t^2 - 470*s*t^3 + 256*t^4)*A[t])/
      (s^2*(s - 4*t)^3*t) + (6*Zeta3*A[t])/((s - 4*t)*t) + 
     ((s^4 - 27*s^3*t + 132*s^2*t^2 - 236*s*t^3 + 160*t^4)*A[t]^2)/
      (s^2*(s - 4*t)^3*t^2) + (2*(2*s^3 - 21*s^2*t + 86*s*t^2 - 64*t^3)*
       A[t]^3)/(3*s^2*(s - 4*t)^3*t^2) - ((7*s - 22*t)*B[0, 0])/(s - 4*t)^2 + 
     (12*A[t]*B[0, 0])/(s - 4*t)^2 - (6*A[t]^2*B[0, 0])/((s - 4*t)^2*t) + 
     (A[t]*B[0, 0]^2)/((s - 4*t)*t) - 
     ((9*s^5 - 99*s^4*t + 296*s^3*t^2 - 122*s^2*t^3 - 492*s*t^4 + 528*t^5)*
       B[t, t])/(3*s^2*(s - 4*t)^3*t) - 
     (4*(6*s^4 - 49*s^3*t + 166*s^2*t^2 - 204*s*t^3 + 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3*t) - (2*(7*s^3 - 55*s^2*t + 30*s*t^2 + 24*t^3)*
       A[t]^2*B[t, t])/(3*s^2*(s - 4*t)^3*t) - (4*(s - 7*t)*B[0, 0]*B[t, t])/
      (s - 4*t)^2 - (2*(s + 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)^2*t) - 
     ((3*s^5 - 30*s^4*t + 95*s^3*t^2 + 16*s^2*t^3 - 276*s*t^4 + 96*t^5)*
       B[t, t]^2)/(3*s^2*(s - 4*t)^3*t) - 
     ((9*s^4 - 68*s^3*t + 110*s^2*t^2 - 132*s*t^3 + 96*t^4)*A[t]*B[t, t]^2)/
      (3*s^2*(s - 4*t)^3*t) - ((s + 2*t)*B[0, 0]*B[t, t]^2)/(s - 4*t)^2 - 
     (2*(3*s - 4*t)*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^3) + (2*(s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t) + (2*I6e[0, 0, 0, 0, t, t])/(s - 4*t) - 
     (s*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t) + I7e[0, 0, t, t, t, 0, 0] - 
     B[0, 0]*M[0, t, 0, t, t] - (4*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*
       M[t, t, t, t, 0])/(3*s^2*(s - 4*t)) + 
     (2*(3*s^4 - 25*s^3*t + 16*s^2*t^2 + 192*s*t^3 - 120*t^4)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) + (8*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2) + 
     (8*t*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2)
 
I6f5[t, t, t, t, t, t] = (2*s^3 + 1213*s^2*t - 25794*s*t^2 + 75648*t^3)/
      (432*(s - 16*t)*(s - 4*t)*t^2) - (7*Zeta3)/(3*t) - 
     ((91*s^2 - 922*s*t - 1656*t^2)*A[t])/(96*(s - 16*t)*(s - 4*t)*t^2) + 
     ((2*s - 59*t)*A[t]^2)/(2*(s - 16*t)*(s - 4*t)*t^2) - 
     ((2*s - 29*t)*A[t]^3)/(6*(s - 16*t)*(s - 4*t)*t^3) + 
     ((73*s^2 - 1658*s*t + 6520*t^2)*B[t, t])/(32*(s - 16*t)*(s - 4*t)*t) - 
     ((17*s^2 - 334*s*t + 1928*t^2)*A[t]*B[t, t])/(24*(s - 16*t)*(s - 4*t)*
       t^2) - (3*(3*s - 16*t)*A[t]^2*B[t, t])/(4*(s - 16*t)*(s - 4*t)*t^2) + 
     ((5*s^2 - 98*s*t + 228*t^2)*B[t, t]^2)/(8*(s - 16*t)*(s - 4*t)*t) - 
     ((s^2 - 18*s*t + 92*t^2)*A[t]*B[t, t]^2)/(8*(s - 16*t)*(s - 4*t)*t^2) + 
     (s*B[t, t]^3)/(12*(s - 4*t)*t) + I4[t, t, t, t]/(4*(s - 16*t)*t^2) - 
     I5b[0, t, t, t, t]/(2*(s - 16*t)*t) + ((s - 22*t)*I5c[t, t, t, t, t])/
      (12*(s - 16*t)*t^2) - I6c[t, t, t, 0, t, t]/(4*t) - 
     I6e[t, t, t, 0, t, t]/(2*t)
 
I7a1[t, 0, t, 0, t, 0, 0] = 
    -(141*s^6 - 1577*s^5*t + 6376*s^4*t^2 - 8856*s^3*t^3 - 10208*s^2*t^4 + 
        41344*s*t^5 - 25600*t^6)/(24*s^3*(s - 4*t)^4*t) - 
     (2*(7*s^3 - 52*s^2*t + 64*t^3)*Zeta3)/(3*s^3*(s - 4*t)^2) - 
     ((49*s^5 - 554*s^4*t + 1834*s^3*t^2 - 824*s^2*t^3 - 4448*s*t^4 + 
        4096*t^5)*A[t])/(2*s^3*(s - 4*t)^4*t) + (24*Zeta3*A[t])/
      (s*(s - 4*t)^2) + ((9*s^5 - 121*s^4*t + 518*s^3*t^2 - 632*s^2*t^3 - 
        928*s*t^4 + 1280*t^5)*A[t]^2)/(2*s^3*(s - 4*t)^4*t^2) - 
     ((s^5 - 17*s^4*t + 133*s^3*t^2 - 316*s^2*t^3 - 304*s*t^4 + 512*t^5)*
       A[t]^3)/(3*s^3*(s - 4*t)^4*t^3) - 
     ((2*s^3 - 17*s^2*t + 70*s*t^2 - 112*t^3)*B[0, 0])/(s*(s - 4*t)^3*t) - 
     ((s - 8*t)*(s^2 - 4*s*t + 12*t^2)*A[t]*B[0, 0])/(s*(s - 4*t)^3*t^2) - 
     (2*(s + 8*t)*A[t]^2*B[0, 0])/(s*(s - 4*t)^3*t) - 
     B[0, 0]^2/(2*(s - 4*t)*t) + (A[t]*B[0, 0]^2)/((s - 4*t)^2*t) - 
     ((15*s^6 - 48*s^5*t - 902*s^4*t^2 + 5662*s^3*t^3 - 9344*s^2*t^4 - 
        768*s*t^5 + 4224*t^6)*B[t, t])/(6*s^3*(s - 4*t)^4*t) + 
     ((3*s^6 - 69*s^5*t + 472*s^4*t^2 - 956*s^3*t^3 - 992*s^2*t^4 + 
        2688*s*t^5 - 768*t^6)*A[t]*B[t, t])/(3*s^3*(s - 4*t)^4*t^2) - 
     ((47*s^4 - 163*s^3*t - 352*s^2*t^2 + 384*s*t^3 + 192*t^4)*A[t]^2*
       B[t, t])/(3*s^3*(s - 4*t)^4*t) - (12*(s - 8*t)*t*B[0, 0]*B[t, t])/
      (s*(s - 4*t)^3) - (2*(s^2 - 2*s*t + 16*t^2)*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)^3*t) - ((6*s^6 - 33*s^5*t - 197*s^4*t^2 + 1282*s^3*t^3 - 
        680*s^2*t^4 - 1632*s*t^5 + 768*t^6)*B[t, t]^2)/
      (6*s^3*(s - 4*t)^4*t) - ((27*s^5 - 70*s^4*t - 298*s^3*t^2 + 
        296*s^2*t^3 - 480*s*t^4 + 768*t^5)*A[t]*B[t, t]^2)/
      (6*s^3*(s - 4*t)^4*t) - ((s^2 - 2*s*t + 16*t^2)*B[0, 0]*B[t, t]^2)/
      (s*(s - 4*t)^3) - ((19*s^5 - 90*s^4*t - 42*s^3*t^2 + 368*s^2*t^3 - 
        576*s*t^4 + 384*t^5)*B[t, t]^3)/(6*s^3*(s - 4*t)^4) + 
     ((s - t)*(3*s^2 - 4*s*t - 16*t^2)*I5a[t, 0, t, 0, t])/
      (s^3*(s - 4*t)^2*t) + I6c2[t, t, t, 0, 0, 0]/s + 
     (2*I6e[0, 0, 0, 0, t, t])/(s - 4*t)^2 + I6e1[t, t, t, 0, 0, 0]/s - 
     (4*t*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t)^2 - 
     ((7*s^4 - 26*s^3*t - 38*s^2*t^2 + 72*s*t^3 - 96*t^4)*M[t, t, t, t, 0])/
      (3*s^3*(s - 4*t)^2) + ((3*s^5 + 43*s^4*t - 578*s^3*t^2 + 1324*s^2*t^3 + 
        816*s*t^4 - 960*t^5)*V[t, t, 0, t])/(3*s^3*(s - 4*t)^3) + 
     (2*(7*s^4 - 26*s^3*t - 38*s^2*t^2 + 72*s*t^3 - 96*t^4)*A[t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)^3) + 
     (2*t*(7*s^4 - 26*s^3*t - 38*s^2*t^2 + 72*s*t^3 - 96*t^4)*B[t, t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)^3)
 
I7a1[t, t, 0, 0, 0, 0, t] = (47*s^5 - 431*s^4*t + 944*s^3*t^2 + 
       2344*s^2*t^3 - 10336*s*t^4 + 6400*t^5)/(48*s^3*(s - 4*t)^2*t^2) + 
     ((3*s - 4*t)*(3*s + 4*t)*Zeta3)/(3*s^3*t) + 
     ((6*s^4 - 46*s^3*t - 25*s^2*t^2 + 556*s*t^3 - 512*t^4)*A[t])/
      (2*s^3*(s - 4*t)^2*t^2) - ((s^4 - 21*s^3*t + 18*s^2*t^2 + 232*s*t^3 - 
        320*t^4)*A[t]^2)/(4*s^3*(s - 4*t)^2*t^3) - 
     ((17*s^2 - 76*s*t + 128*t^2)*A[t]^3)/(6*s^3*(s - 4*t)^2*t^2) + 
     (5*(s - 3*t)*B[0, 0])/(s*(s - 4*t)*t) + ((s - 14*t)*A[t]*B[0, 0])/
      (s*(s - 4*t)*t^2) + (5*A[t]^2*B[0, 0])/(s*(s - 4*t)*t^2) - 
     (A[t]*B[0, 0]^2)/(s*t^2) + ((3*s^5 - 31*s^4*t + 68*s^3*t^2 + 
        22*s^2*t^3 + 64*s*t^4 - 352*t^5)*B[t, t])/(4*s^3*(s - 4*t)^2*t^2) + 
     ((s^4 + 6*s^3*t - 58*s^2*t^2 + 112*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (s^3*(s - 4*t)^2*t^2) - ((4*s^3 - 17*s^2*t + 32*s*t^2 + 16*t^3)*A[t]^2*
       B[t, t])/(2*s^3*(s - 4*t)^2*t^2) + ((3*s - 22*t)*B[0, 0]*B[t, t])/
      (s*(s - 4*t)*t) + (2*(s + t)*A[t]*B[0, 0]*B[t, t])/(s*(s - 4*t)*t^2) + 
     ((s - 2*t)*(s^4 - 8*s^3*t + 37*s^2*t^2 - 52*s*t^3 + 32*t^4)*B[t, t]^2)/
      (4*s^3*(s - 4*t)^2*t^2) - ((2*s^3 + 5*s^2*t - 20*s*t^2 + 32*t^3)*A[t]*
       B[t, t]^2)/(2*s^3*(s - 4*t)^2*t) + ((s + t)*B[0, 0]*B[t, t]^2)/
      (s*(s - 4*t)*t) - ((3*s - 4*t)^2*t*B[t, t]^3)/(2*s^3*(s - 4*t)^2) - 
     ((s - t)*(s + 4*t)*I5a[t, 0, t, 0, t])/(2*s^3*t^2) - 
     I6f[0, 0, 0, 0, t, t]/(s*t) - (2*I6f5[0, 0, 0, 0, t, t])/s - 
     ((3*s - 4*t)*t*M[t, t, t, t, 0])/s^3 - 
     ((s^4 - 13*s^3*t + 50*s^2*t^2 - 68*s*t^3 + 80*t^4)*V[t, t, 0, t])/
      (2*s^3*(s - 4*t)*t) + (2*(3*s - 4*t)*t*A[t]*V[t, t, 0, t])/
      (s^3*(s - 4*t)) + (2*(3*s - 4*t)*t^2*B[t, t]*V[t, t, 0, t])/
      (s^3*(s - 4*t))
 
I7a1[t, t, t, t, t, t, 0] = 
    -(425*s^5 - 11578*s^4*t + 93782*s^3*t^2 - 338424*s^2*t^3 + 551616*s*t^4 - 
        230400*t^5)/(216*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     (2*(s - 4*t)*Zeta3)/(3*s^2*t) - 
     ((197*s^4 - 6454*s^3*t + 51416*s^2*t^2 - 148800*s*t^3 + 98304*t^4)*A[t])/
      (48*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^4 - 31*s^3*t + 456*s^2*t^2 - 2240*s*t^3 + 1280*t^4)*A[t]^2)/
      (2*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     (2*(2*s^3 - 55*s^2*t + 420*s*t^2 - 256*t^3)*A[t]^3)/
      (3*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((72*s^5 - 1797*s^4*t + 11122*s^3*t^2 - 16792*s^2*t^3 - 33792*s*t^4 + 
        33792*t^5)*B[t, t])/(48*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((31*s^4 - 914*s^3*t + 5432*s^2*t^2 - 2560*s*t^3 + 3072*t^4)*A[t]*
       B[t, t])/(12*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((5*s^3 - 482*s^2*t - 504*s*t^2 + 384*t^3)*A[t]^2*B[t, t])/
      (6*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((6*s^5 - 129*s^4*t + 412*s^3*t^2 + 1784*s^2*t^3 - 3264*s*t^4 + 
        1536*t^5)*B[t, t]^2)/(12*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((21*s^4 - 346*s^3*t - 56*s^2*t^2 - 960*s*t^3 + 1536*t^4)*A[t]*
       B[t, t]^2)/(12*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((4*s^3 - 11*s^2*t + 21*s*t^2 - 12*t^3)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^2*t) - ((s + 8*t)*I4[t, t, t, t])/
      (2*s*(s - 16*t)*(s - 4*t)*t^2) + ((s - t)*I5a[t, 0, t, 0, t])/
      (s^2*t^2) + ((s + 8*t)*I5b[0, t, t, t, t])/(s*(s - 16*t)*(s - 4*t)*t) - 
     ((s^2 - 38*s*t + 208*t^2)*I5c[t, t, t, t, t])/(6*s*(s - 16*t)*(s - 4*t)*
       t^2) + I6c[t, t, t, 0, t, t]/(2*s*t) - 
     (2*(s^2 - 3*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^2*t) + 
     ((3*s^3 - 4*s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) + ((7*s^2 - 12*s*t + 12*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) + ((7*s^2 - 12*s*t + 12*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t))
 
I7a3[0, 0, t, t, t, t, t] = -(M[t, t, t, t, 0]/(s - 4*t)) + 
     (A[t]*M[t, t, t, t, 0])/((s - 4*t)*t) + (B[t, t]*M[t, t, t, t, 0])/
      (s - 4*t)
 
I7a5[0, 0, t, t, t, t, t] = (1690*s^7 - 47573*s^6*t + 421794*s^5*t^2 - 
       1688848*s^4*t^3 + 3737600*s^3*t^4 - 5923392*s^2*t^5 + 6673920*s*t^6 - 
       1843200*t^7)/(864*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((7*s^3 - 16*s^2*t + 192*s*t^2 - 32*t^3)*Zeta3)/(6*s^2*(s - 4*t)*t^2) + 
     ((1243*s^6 - 34118*s^5*t + 305616*s^4*t^2 - 1317280*s^3*t^3 + 
        2771072*s^2*t^4 - 2583552*s*t^5 + 786432*t^6)*A[t])/
      (192*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((2*s^6 - 66*s^5*t + 807*s^4*t^2 - 5388*s^3*t^3 + 13848*s^2*t^4 - 
        13120*s*t^5 + 5120*t^6)*A[t]^2)/(4*s^2*(s - 16*t)*(s - 4*t)^3*t^4) - 
     ((10*s^5 - 347*s^4*t + 3552*s^3*t^2 - 10264*s^2*t^3 + 10752*s*t^4 - 
        4096*t^5)*A[t]^3)/(12*s^2*(s - 16*t)*(s - 4*t)^3*t^4) + 
     ((288*s^7 - 7611*s^6*t + 57242*s^5*t^2 - 138816*s^4*t^3 - 
        117600*s^3*t^4 + 628608*s^2*t^5 - 230912*s*t^6 + 270336*t^7)*B[t, t])/
      (192*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((209*s^6 - 5842*s^5*t + 49312*s^4*t^2 - 150944*s^3*t^3 + 
        240000*s^2*t^4 - 238080*s*t^5 + 24576*t^6)*A[t]*B[t, t])/
      (48*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((187*s^5 - 3300*s^4*t + 9480*s^3*t^2 - 11184*s^2*t^3 + 8768*s*t^4 + 
        3072*t^5)*A[t]^2*B[t, t])/(24*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((24*s^7 - 567*s^6*t + 2714*s^5*t^2 + 6324*s^4*t^3 - 48720*s^3*t^4 + 
        78240*s^2*t^5 - 36608*s*t^6 + 12288*t^7)*B[t, t]^2)/
      (48*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((99*s^6 - 1970*s^5*t + 7308*s^4*t^2 - 17856*s^3*t^3 + 37920*s^2*t^4 - 
        50944*s*t^5 + 12288*t^6)*A[t]*B[t, t]^2)/(48*s^2*(s - 16*t)*
       (s - 4*t)^3*t^3) + ((35*s^5 - 216*s^4*t + 608*s^3*t^2 - 904*s^2*t^3 + 
        752*s*t^4 - 192*t^5)*B[t, t]^3)/(24*s^2*(s - 4*t)^3*t^2) + 
     (2*H[0, t, t, t, 0, t])/(s*(s - 4*t)) - ((s^2 + 32*t^2)*I4[t, t, t, t])/
      (8*s*(s - 16*t)*(s - 4*t)*t^3) - 
     ((s - 2*t)*(s - t)^2*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)*t^3) + 
     ((s^2 + 32*t^2)*I5b[0, t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)*t^2) - 
     ((s - 22*t)*(s^2 + 32*t^2)*I5c[t, t, t, t, t])/
      (24*s*(s - 16*t)*(s - 4*t)*t^3) + 
     ((s^2 + 16*t^2)*I6c[t, t, t, 0, t, t])/(8*s*(s - 4*t)*t^2) - 
     (2*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)) - 
     ((s - 2*t)*(s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t^2) + 
     ((s^2 + 8*t^2)*I6e[t, t, t, 0, t, t])/(4*s*(s - 4*t)*t^2) - 
     (s*I7a3[t, t, t, t, t, t, 0])/(2*t) + I7b4[t, 0, t, t, t, t, 0] + 
     I7c[t, t, t, t, 0, 0, 0]/(2*t) + I7d[t, t, 0, t, t, 0, t]/(s - 4*t) - 
     I8a[t, 0, t, t, t, t, t, 0] + 
     ((4*s^4 - 23*s^3*t + 49*s^2*t^2 - 38*s*t^3 + 12*t^4)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t^2) + ((s - 3*t)*A[t]*M[t, t, t, t, 0])/
      ((s - 4*t)*t^2) + ((s - 2*t)*B[t, t]*M[t, t, t, t, 0])/
      (2*(s - 4*t)*t) - ((3*s^5 - 8*s^4*t - 83*s^3*t^2 + 328*s^2*t^3 - 
        392*s*t^4 + 120*t^5)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t^2) - 
     (4*(s - 2*t)*(2*s^3 - 6*s^2*t + 8*s*t^2 - 3*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2*t^2) - (4*(s - 2*t)*(2*s^3 - 6*s^2*t + 8*s*t^2 - 
        3*t^3)*B[t, t]*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t)
 
I7a5[t, 0, t, 0, t, 0, 0] = 
    -(47*s^7 - 818*s^6*t + 5695*s^5*t^2 - 20512*s^4*t^3 + 38376*s^3*t^4 - 
        23264*s^2*t^5 - 28544*s*t^6 + 25600*t^7)/(24*s^3*(s - 4*t)^4*t^2) + 
     ((3*s^4 + 14*s^3*t - 168*s^2*t^2 + 64*s*t^3 + 128*t^4)*Zeta3)/
      (3*s^3*(s - 4*t)^2*t) - ((12*s^6 - 257*s^5*t + 1836*s^4*t^2 - 
        5342*s^3*t^3 + 5096*s^2*t^4 + 2400*s*t^5 - 4096*t^6)*A[t])/
      (2*s^3*(s - 4*t)^4*t^2) + (3*(s^2 - 4*s*t - 8*t^2)*Zeta3*A[t])/
      (s*(s - 4*t)^2*t^2) + ((s^6 - 40*s^5*t + 361*s^4*t^2 - 1282*s^3*t^3 + 
        1736*s^2*t^4 + 288*s*t^5 - 1280*t^6)*A[t]^2)/
      (2*s^3*(s - 4*t)^4*t^3) + ((s - t)*(3*s^4 - 43*s^3*t + 260*s^2*t^2 - 
        464*s*t^3 - 512*t^4)*A[t]^3)/(3*s^3*(s - 4*t)^4*t^3) - 
     ((3*s^3 - 16*s^2*t - 52*s*t^2 + 224*t^3)*B[0, 0])/(2*s*(s - 4*t)^3*t) + 
     ((s^3 - 6*s^2*t + 20*s*t^2 - 96*t^3)*A[t]*B[0, 0])/(s*(s - 4*t)^3*t^2) - 
     ((3*s^2 - 14*s*t - 16*t^2)*A[t]^2*B[0, 0])/(s*(s - 4*t)^3*t^2) + 
     B[0, 0]^2/(2*(s - 4*t)*t) + ((s - 6*t)*A[t]*B[0, 0]^2)/
      (2*(s - 4*t)^2*t^2) - ((9*s^7 - 150*s^6*t + 740*s^5*t^2 - 404*s^4*t^3 - 
        5666*s^3*t^4 + 11840*s^2*t^5 - 1344*s*t^6 - 4224*t^7)*B[t, t])/
      (6*s^3*(s - 4*t)^4*t^2) - ((15*s^6 - 215*s^5*t + 1196*s^4*t^2 - 
        2692*s^3*t^3 + 736*s^2*t^4 + 2304*s*t^5 - 768*t^6)*A[t]*B[t, t])/
      (3*s^3*(s - 4*t)^4*t^2) - ((7*s^5 - 130*s^4*t + 413*s^3*t^2 + 
        256*s^2*t^3 - 480*s*t^4 - 192*t^5)*A[t]^2*B[t, t])/
      (3*s^3*(s - 4*t)^4*t^2) - (2*(s - 6*t)*(s^2 - 5*s*t - 8*t^2)*B[0, 0]*
       B[t, t])/(s*(s - 4*t)^3*t) - ((s^3 - 4*s^2*t - 4*s*t^2 - 32*t^3)*A[t]*
       B[0, 0]*B[t, t])/(s*(s - 4*t)^3*t^2) - 
     ((3*s^7 - 48*s^6*t + 248*s^5*t^2 - 167*s^4*t^3 - 1622*s^3*t^4 + 
        1880*s^2*t^5 + 1248*s*t^6 - 768*t^7)*B[t, t]^2)/
      (6*s^3*(s - 4*t)^4*t^2) - ((9*s^6 - 131*s^5*t + 452*s^4*t^2 - 
        274*s^3*t^3 + 328*s^2*t^4 + 96*s*t^5 - 768*t^6)*A[t]*B[t, t]^2)/
      (6*s^3*(s - 4*t)^4*t^2) - ((s^3 - 4*s^2*t - 4*s*t^2 - 32*t^3)*B[0, 0]*
       B[t, t]^2)/(2*s*(s - 4*t)^3*t) - 
     ((6*s^6 - 93*s^5*t + 400*s^4*t^2 - 506*s^3*t^3 + 112*s^2*t^4 + 
        384*s*t^5 - 384*t^6)*B[t, t]^3)/(6*s^3*(s - 4*t)^4*t) + 
     ((s - t)*(s^3 - 9*s^2*t + 12*s*t^2 + 16*t^3)*I5a[t, 0, t, 0, t])/
      (s^3*(s - 4*t)^2*t^2) - I6c2[t, t, t, 0, 0, 0]/s + 
     ((s - 6*t)*I6e[0, 0, 0, 0, t, t])/((s - 4*t)^2*t) - 
     I6e1[t, t, t, 0, 0, 0]/s + ((s - 2*t)*I7a3[t, 0, t, 0, t, 0, 0])/(2*t) - 
     ((s^2 - 4*s*t - 8*t^2)*I7e[0, 0, 0, 0, 0, t, t])/(2*(s - 4*t)^2*t) - 
     I7e[0, 0, t, t, t, 0, 0]/(2*t) + (B[0, 0]*M[0, t, 0, t, t])/(2*t) - 
     ((2*s^5 - 29*s^4*t + 100*s^3*t^2 - 46*s^2*t^3 - 24*s*t^4 + 96*t^5)*
       M[t, t, t, t, 0])/(3*s^3*(s - 4*t)^2*t) + 
     ((3*s^6 - 40*s^5*t + 73*s^4*t^2 + 706*s^3*t^3 - 2212*s^2*t^4 - 
        336*s*t^5 + 960*t^6)*V[t, t, 0, t])/(3*s^3*(s - 4*t)^3*t) + 
     (2*(2*s^5 - 29*s^4*t + 100*s^3*t^2 - 46*s^2*t^3 - 24*s*t^4 + 96*t^5)*
       A[t]*V[t, t, 0, t])/(3*s^3*(s - 4*t)^3*t) + 
     (2*(2*s^5 - 29*s^4*t + 100*s^3*t^2 - 46*s^2*t^3 - 24*s*t^4 + 96*t^5)*
       B[t, t]*V[t, t, 0, t])/(3*s^3*(s - 4*t)^3)
 
I7a5[t, t, t, t, t, t, 0] = (2*s^6 + 2905*s^5*t - 76958*s^4*t^2 + 
       553952*s^3*t^3 - 1656288*s^2*t^4 + 2206464*s*t^5 - 921600*t^6)/
      (864*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - ((7*s^2 - 4*s*t + 16*t^2)*Zeta3)/
      (6*s^2*t^2) - ((91*s^5 - 2074*s^4*t + 27848*s^3*t^2 - 199040*s^2*t^3 + 
        595200*s*t^4 - 393216*t^5)*A[t])/(192*s^2*(s - 16*t)*(s - 4*t)^2*
       t^3) - ((5*s^3 + 676*s^2*t - 4480*s*t^2 + 2560*t^3)*A[t]^2)/
      (4*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((2*s^4 - 21*s^3*t - 324*s^2*t^2 + 3360*s*t^3 - 2048*t^4)*A[t]^3)/
      (12*s^2*(s - 16*t)*(s - 4*t)^2*t^4) + 
     ((507*s^5 - 13038*s^4*t + 83944*s^3*t^2 - 145408*s^2*t^3 - 
        135168*s*t^4 + 135168*t^5)*B[t, t])/(192*s^2*(s - 16*t)*(s - 4*t)^2*
       t^2) - ((17*s^5 - 526*s^4*t + 6920*s^3*t^2 - 29440*s^2*t^3 + 
        10240*s*t^4 - 12288*t^5)*A[t]*B[t, t])/(48*s^2*(s - 16*t)*(s - 4*t)^2*
       t^3) - ((27*s^4 - 272*s^3*t + 2504*s^2*t^2 + 2016*s*t^3 - 1536*t^4)*
       A[t]^2*B[t, t])/(24*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((39*s^5 - 870*s^4*t + 3508*s^3*t^2 + 4400*s^2*t^3 - 13056*s*t^4 + 
        6144*t^5)*B[t, t]^2)/(48*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((3*s^5 - 150*s^4*t + 1876*s^3*t^2 - 880*s^2*t^3 + 3840*s*t^4 - 
        6144*t^5)*A[t]*B[t, t]^2)/(48*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((s^4 + 28*s^3*t - 88*s^2*t^2 + 168*s*t^3 - 96*t^4)*B[t, t]^3)/
      (24*s^2*(s - 4*t)^2*t^2) + ((s^2 + 32*t^2)*I4[t, t, t, t])/
      (8*s*(s - 16*t)*(s - 4*t)*t^3) - ((s - t)*I5a[t, 0, t, 0, t])/
      (s^2*t^2) - ((s^2 + 32*t^2)*I5b[0, t, t, t, t])/
      (4*s*(s - 16*t)*(s - 4*t)*t^2) + ((s^3 - 22*s^2*t - 64*s*t^2 + 832*t^3)*
       I5c[t, t, t, t, t])/(24*s*(s - 16*t)*(s - 4*t)*t^3) - 
     ((s + 4*t)*I6c[t, t, t, 0, t, t])/(8*s*t^2) - I6e[t, t, t, 0, t, t]/
      (4*t^2) + ((s - 2*t)*I7a3[t, t, t, t, t, t, 0])/(2*t) + 
     (2*(s^2 - 3*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^2*t) - 
     ((3*s^3 - 4*s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) - ((7*s^2 - 12*s*t + 12*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) - ((7*s^2 - 12*s*t + 12*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t))
 
I7a7[0, 0, t, t, t, t, t] = 
    -(844*s^7 - 23543*s^6*t + 207234*s^5*t^2 - 846304*s^4*t^3 + 
        2079296*s^3*t^4 - 3863616*s^2*t^5 + 4830720*s*t^6 - 1843200*t^7)/
      (432*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((7*s^3 - 8*s^2*t + 160*s*t^2 - 32*t^3)*Zeta3)/(3*s^2*(s - 4*t)*t^2) - 
     ((667*s^6 - 17126*s^5*t + 141744*s^4*t^2 - 603424*s^3*t^3 + 
        1400960*s^2*t^4 - 1797120*s*t^5 + 786432*t^6)*A[t])/
      (96*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((s^6 - 31*s^5*t + 341*s^4*t^2 - 2308*s^3*t^3 + 5720*s^2*t^4 - 
        8000*s*t^5 + 5120*t^6)*A[t]^2)/(2*s^2*(s - 16*t)*(s - 4*t)^3*t^4) + 
     ((4*s^5 - 149*s^4*t + 1544*s^3*t^2 - 3992*s^2*t^3 + 6656*s*t^4 - 
        4096*t^5)*A[t]^3)/(6*s^2*(s - 16*t)*(s - 4*t)^3*t^4) - 
     ((144*s^7 - 3771*s^6*t + 28570*s^5*t^2 - 80864*s^4*t^3 + 42400*s^3*t^4 - 
        6784*s^2*t^5 + 39424*s*t^6 + 270336*t^7)*B[t, t])/
      (96*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((113*s^6 - 3026*s^5*t + 24320*s^4*t^2 - 74656*s^3*t^3 + 
        172928*s^2*t^4 - 213504*s*t^5 + 24576*t^6)*A[t]*B[t, t])/
      (24*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((107*s^5 - 1696*s^4*t + 4328*s^3*t^2 - 11888*s^2*t^3 + 11840*s*t^4 + 
        3072*t^5)*A[t]^2*B[t, t])/(12*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((12*s^7 - 279*s^6*t + 1318*s^5*t^2 + 2140*s^4*t^3 - 14960*s^3*t^4 + 
        34976*s^2*t^5 - 24320*s*t^6 + 12288*t^7)*B[t, t]^2)/
      (24*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((51*s^6 - 970*s^5*t + 3236*s^4*t^2 - 11104*s^3*t^3 + 21280*s^2*t^4 - 
        38656*s*t^5 + 12288*t^6)*A[t]*B[t, t]^2)/(24*s^2*(s - 16*t)*
       (s - 4*t)^3*t^3) - ((17*s^5 - 88*s^4*t + 284*s^3*t^2 - 456*s^2*t^3 + 
        560*s*t^4 - 192*t^5)*B[t, t]^3)/(12*s^2*(s - 4*t)^3*t^2) - 
     (4*H[0, t, t, t, 0, t])/(s*(s - 4*t)) + ((s^2 + 32*t^2)*I4[t, t, t, t])/
      (4*s*(s - 16*t)*(s - 4*t)*t^3) + ((s - t)*(s^2 - 2*s*t + 4*t^2)*
       I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)*t^3) - 
     ((s^2 + 32*t^2)*I5b[0, t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)*t^2) + 
     ((s - 22*t)*(s^2 + 32*t^2)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)*t^3) - 
     ((s^2 + 16*t^2)*I6c[t, t, t, 0, t, t])/(4*s*(s - 4*t)*t^2) + 
     (4*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)) + 
     ((s^2 - 2*s*t + 4*t^2)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t^2) - 
     ((s^2 + 8*t^2)*I6e[t, t, t, 0, t, t])/(2*s*(s - 4*t)*t^2) + 
     (s*I7a3[t, t, t, t, t, t, 0])/t - 2*I7b4[t, 0, t, t, t, t, 0] - 
     I7c[t, t, t, t, 0, 0, 0]/t - (2*I7d[t, t, 0, t, t, 0, t])/(s - 4*t) + 
     2*I8a[t, 0, t, t, t, t, t, 0] - 
     ((4*s^4 - 19*s^3*t + 54*s^2*t^2 - 52*s*t^3 + 24*t^4)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t^2) - (A[t]*M[t, t, t, t, 0])/t^2 + 
     ((3*s^5 - 5*s^4*t - 76*s^3*t^2 + 252*s^2*t^3 - 544*s*t^4 + 240*t^5)*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t^2) + 
     (4*(2*s^4 - 8*s^3*t + 21*s^2*t^2 - 26*s*t^3 + 12*t^4)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t^2) + 
     (4*(2*s^4 - 8*s^3*t + 21*s^2*t^2 - 26*s*t^3 + 12*t^4)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t)
 
I7a7[t, t, 0, 0, 0, 0, t] = 
    -(47*s^5 - 254*s^4*t - 845*s^3*t^2 + 7324*s^2*t^3 - 13304*s*t^4 + 
        4800*t^5)/(24*s^2*(s - 4*t)^2*t^3) - (2*(5*s - 4*t)*Zeta3)/(s^2*t) - 
     ((6*s^4 - 39*s^3*t + s^2*t^2 + 401*s*t^3 - 384*t^4)*A[t])/
      (s^2*(s - 4*t)^2*t^3) + ((s^4 - 12*s^3*t + 63*s^2*t^2 + 74*s*t^3 - 
        240*t^4)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^4) + 
     ((3*s^3 - 47*s^2*t + 47*s*t^2 + 96*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^4) - ((9*s - 28*t)*B[0, 0])/(s*(s - 4*t)*t) - 
     (2*(s - 12*t)*A[t]*B[0, 0])/(s*(s - 4*t)*t^2) + 
     ((s - 12*t)*A[t]^2*B[0, 0])/(s*(s - 4*t)*t^3) + 
     (2*A[t]*B[0, 0]^2)/(s*t^2) - 
     ((9*s^5 - 33*s^4*t - 311*s^3*t^2 + 1770*s^2*t^3 - 1546*s*t^4 - 792*t^5)*
       B[t, t])/(6*s^2*(s - 4*t)^2*t^3) - 
     (2*(6*s^4 - 41*s^3*t - 84*s^2*t^2 + 350*s*t^3 - 72*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^2*t^3) - ((23*s^3 + 27*s^2*t - 191*s*t^2 - 36*t^3)*
       A[t]^2*B[t, t])/(3*s^2*(s - 4*t)^2*t^3) - 
     (2*(3*s - 20*t)*B[0, 0]*B[t, t])/(s*(s - 4*t)*t) - 
     (2*(s + 4*t)*A[t]*B[0, 0]*B[t, t])/(s*(s - 4*t)*t^2) - 
     ((3*s^5 - 3*s^4*t - 173*s^3*t^2 + 363*s^2*t^3 + 86*s*t^4 - 144*t^5)*
       B[t, t]^2)/(6*s^2*(s - 4*t)^2*t^3) - 
     ((6*s^4 + 13*s^3*t - 57*s^2*t^2 - s*t^3 - 72*t^4)*A[t]*B[t, t]^2)/
      (3*s^2*(s - 4*t)^2*t^3) - ((s + 4*t)*B[0, 0]*B[t, t]^2)/
      (s*(s - 4*t)*t) - ((9*s^4 - 8*s^3*t - 62*s^2*t^2 + 94*s*t^3 - 72*t^4)*
       B[t, t]^3)/(6*s^2*(s - 4*t)^2*t^2) + 
     ((s - t)*(s + 3*t)*I5a[t, 0, t, 0, t])/(s^2*t^3) - 
     (2*I6d[0, 0, 0, t, t, t])/(s*t) + (2*I6d[t, 0, t, 0, t, 0])/(s*t) + 
     ((s - 2*t)*I6e[0, t, t, t, 0, t])/(s*t^2) + (2*I6f[0, 0, 0, 0, t, t])/
      (s*t) + ((s + 4*t)*I6f5[0, 0, 0, 0, t, t])/(s*t) - 
     (2*(2*s^3 - 3*s^2*t - 5*s*t^2 + 9*t^3)*M[t, t, t, t, 0])/(3*s^2*t^2) + 
     ((3*s^4 + 10*s^3*t - 159*s^2*t^2 + 170*s*t^3 + 180*t^4)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t^2) + (4*(2*s^3 - 3*s^2*t - 5*s*t^2 + 9*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)*t^2) + 
     (4*(2*s^3 - 3*s^2*t - 5*s*t^2 + 9*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t)
 
I7b1[t, 0, t, 0, 0, 0, t] = 
    -(141*s^5 - 1879*s^4*t + 9986*s^3*t^2 - 26528*s^2*t^3 + 34640*s*t^4 - 
        16000*t^5)/(24*s^2*(s - 4*t)^3*t^2) - 
     (10*(s^2 - 8*s*t + 8*t^2)*Zeta3)/(3*s^2*(s - 4*t)*t) - 
     ((18*s^4 - 236*s^3*t + 1095*s^2*t^2 - 2094*s*t^3 + 1280*t^4)*A[t])/
      (s^2*(s - 4*t)^3*t^2) + (12*Zeta3*A[t])/(s*(s - 4*t)*t) + 
     ((3*s^2 - 20*s*t + 20*t^2)*(s^2 - 11*s*t + 40*t^2)*A[t]^2)/
      (2*s^2*(s - 4*t)^3*t^3) + ((2*s^3 - 75*s^2*t + 366*s*t^2 - 320*t^3)*
       A[t]^3)/(3*s^2*(s - 4*t)^3*t^3) - ((s^2 + 7*s*t - 32*t^2)*B[0, 0])/
      (s*(s - 4*t)^2*t) + ((s^2 - 6*s*t + 32*t^2)*A[t]*B[0, 0])/
      (s*(s - 4*t)^2*t^2) + ((s - 10*t)*A[t]^2*B[0, 0])/(2*(s - 4*t)^2*t^3) + 
     (A[t]*B[0, 0]^2)/(2*(s - 4*t)*t^2) - 
     ((9*s^5 - 106*s^4*t + 388*s^3*t^2 - 242*s^2*t^3 - 1028*s*t^4 + 880*t^5)*
       B[t, t])/(2*s^2*(s - 4*t)^3*t^2) - 
     ((13*s^4 - 162*s^3*t + 620*s^2*t^2 - 712*s*t^3 + 160*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^3*t^2) - ((s^4 + 30*s^3*t - 182*s^2*t^2 + 116*s*t^3 + 
        80*t^4)*A[t]^2*B[t, t])/(2*s^2*(s - 4*t)^3*t^3) - 
     ((s^2 - 2*s*t - 32*t^2)*B[0, 0]*B[t, t])/(s*(s - 4*t)^2*t) - 
     (6*A[t]*B[0, 0]*B[t, t])/((s - 4*t)^2*t) - 
     ((3*s^5 - 28*s^4*t + 23*s^3*t^2 + 308*s^2*t^3 - 556*s*t^4 + 160*t^5)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^3*t^2) - 
     ((13*s^4 - 76*s^3*t + 118*s^2*t^2 - 188*s*t^3 + 160*t^4)*A[t]*B[t, t]^2)/
      (2*s^2*(s - 4*t)^3*t^2) - (3*B[0, 0]*B[t, t]^2)/(s - 4*t)^2 - 
     ((25*s^4 - 182*s^3*t + 418*s^2*t^2 - 492*s*t^3 + 240*t^4)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^3*t) + ((3*s - 10*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t^2) + I6e[0, 0, 0, 0, t, t]/((s - 4*t)*t) - 
     (2*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t) - 
     ((3*s^3 - 18*s^2*t + 26*s*t^2 - 20*t^3)*M[t, t, t, t, 0])/
      (s^2*(s - 4*t)*t) + ((3*s^4 - 15*s^3*t - 60*s^2*t^2 + 344*s*t^3 - 
        200*t^4)*V[t, t, 0, t])/(s^2*(s - 4*t)^2*t) + 
     (2*(3*s^3 - 18*s^2*t + 26*s*t^2 - 20*t^3)*A[t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)^2*t) + (2*(3*s^3 - 18*s^2*t + 26*s*t^2 - 20*t^3)*B[t, t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)^2)
 
I7b1[t, 0, t, t, t, t, 0] = 
    -(s^4 - 40*s^3*t - 1548*s^2*t^2 + 26892*s*t^3 - 82368*t^4)/
      (72*s*(s - 16*t)*(s - 4*t)^2*t^2) + (7*(s - 8*t)*Zeta3)/
      (3*s*(s - 4*t)*t) + ((91*s^3 - 1534*s^2*t + 9528*s*t^2 - 22272*t^3)*
       A[t])/(32*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((12*s^2 - 149*s*t + 608*t^2)*A[t]^2)/(2*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((31*s - 352*t)*A[t]^3)/(6*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((13*s^3 + 130*s^2*t - 1464*s*t^2 + 256*t^3)*B[t, t])/
      (32*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((17*s^3 - 266*s^2*t + 728*s*t^2 + 1792*t^3)*A[t]*B[t, t])/
      (8*s*(s - 16*t)*(s - 4*t)^2*t^2) + ((29*s^2 - 160*s*t - 256*t^2)*A[t]^2*
       B[t, t])/(4*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((3*s^3 - 58*s^2*t + 332*s*t^2 + 128*t^3)*B[t, t]^2)/
      (8*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((3*s^3 - 26*s^2*t - 180*s*t^2 + 128*t^3)*A[t]*B[t, t]^2)/
      (8*s*(s - 16*t)*(s - 4*t)^2*t^2) + (s*B[t, t]^3)/(6*(s - 4*t)^2*t) - 
     (3*I4[t, t, t, t])/(4*(s - 16*t)*(s - 4*t)*t^2) + 
     ((5*s - 32*t)*I5b[0, t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)*t) - 
     ((s^2 - 18*s*t - 64*t^2)*I5c[t, t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)*
       t^2) - I6c[t, t, t, 0, t, t]/(4*(s - 4*t)*t) + M[t, t, t, t, 0]/(2*t)
 
I7b2[0, t, t, t, t, 0, 0] = (47*s^5 - 460*s^4*t + 1413*s^3*t^2 - 
       1140*s^2*t^3 - 1384*s*t^4 + 1600*t^5)/(48*s^2*(s - 4*t)^2*t^3) + 
     ((s - 4*t)*(s + t)*Zeta3)/(3*s^2*t^2) + 
     ((12*s^4 - 101*s^3*t + 228*s^2*t^2 + 86*s*t^3 - 256*t^4)*A[t])/
      (4*s^2*(s - 4*t)^2*t^3) - ((s^4 - 12*s^3*t + 59*s^2*t^2 - 2*s*t^3 - 
        80*t^4)*A[t]^2)/(4*s^2*(s - 4*t)^2*t^4) - 
     ((3*s^3 - 26*s^2*t + 5*s*t^2 + 32*t^3)*A[t]^3)/(6*s^2*(s - 4*t)^2*t^4) + 
     ((9*s^5 - 72*s^4*t + 104*s^3*t^2 + 340*s^2*t^3 - 150*s*t^4 - 264*t^5)*
       B[t, t])/(12*s^2*(s - 4*t)^2*t^3) + 
     ((12*s^4 - 101*s^3*t + 56*s^2*t^2 + 132*s*t^3 - 48*t^4)*A[t]*B[t, t])/
      (6*s^2*(s - 4*t)^2*t^3) + ((16*s^3 + 8*s^2*t - 33*s*t^2 - 12*t^3)*
       A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^3) + 
     ((3*s^5 - 15*s^4*t - 52*s^3*t^2 + 55*s^2*t^3 + 66*s*t^4 - 48*t^5)*
       B[t, t]^2)/(12*s^2*(s - 4*t)^2*t^3) + 
     ((12*s^4 - 11*s^3*t + 44*s^2*t^2 - 6*s*t^3 - 48*t^4)*A[t]*B[t, t]^2)/
      (12*s^2*(s - 4*t)^2*t^3) + ((8*s^4 - 17*s^3*t + 20*s^2*t^2 + 18*s*t^3 - 
        24*t^4)*B[t, t]^3)/(12*s^2*(s - 4*t)^2*t^2) - 
     ((s - t)*(s + t)*I5a[t, 0, t, 0, t])/(2*s^2*t^3) + 
     I6c2[t, t, t, 0, 0, 0]/(2*t) + ((2*s^3 - 5*s^2*t + 6*t^3)*
       M[t, t, t, t, 0])/(6*s^2*t^2) - 
     ((3*s^4 + 5*s^3*t - 101*s^2*t^2 - 6*s*t^3 + 60*t^4)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t^2) - ((7*s^3 + 2*s^2*t + 12*t^3)*A[t]*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t^2) - ((5*s^3 - 5*s^2*t + 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)*t)
 
I7b2[t, t, 0, 0, 0, t, 0] = 
    -(329*s^6 - 4641*s^5*t + 26632*s^4*t^2 - 78808*s^3*t^3 + 123744*s^2*t^4 - 
        92544*s*t^5 + 25600*t^6)/(48*s^3*(s - 4*t)^3*t^2) - 
     ((11*s^3 - 92*s^2*t + 128*s*t^2 - 64*t^3)*Zeta3)/(3*s^3*(s - 4*t)*t) - 
     ((42*s^5 - 574*s^4*t + 2869*s^3*t^2 - 6468*s^2*t^3 + 6320*s*t^4 - 
        2048*t^5)*A[t])/(2*s^3*(s - 4*t)^3*t^2) + 
     (12*Zeta3*A[t])/(s*(s - 4*t)*t) + 
     ((7*s^5 - 131*s^4*t + 910*s^3*t^2 - 2856*s^2*t^3 + 3488*s*t^4 - 
        1280*t^5)*A[t]^2)/(4*s^3*(s - 4*t)^3*t^3) + 
     ((12*s^4 - 221*s^3*t + 1028*s^2*t^2 - 1328*s*t^3 + 512*t^4)*A[t]^3)/
      (6*s^3*(s - 4*t)^3*t^3) - ((11*s^2 - 52*s*t + 56*t^2)*B[0, 0])/
      (2*s*(s - 4*t)^2*t) - ((s^2 - 16*s*t + 24*t^2)*A[t]*B[0, 0])/
      (s*(s - 4*t)^2*t^2) - (4*(s - t)*A[t]^2*B[0, 0])/(s*(s - 4*t)^2*t^2) + 
     (A[t]*B[0, 0]^2)/(2*(s - 4*t)*t^2) - 
     ((63*s^6 - 843*s^5*t + 3992*s^4*t^2 - 7178*s^3*t^3 + 336*s^2*t^4 + 
        9216*s*t^5 - 4224*t^6)*B[t, t])/(12*s^3*(s - 4*t)^3*t^2) - 
     ((39*s^5 - 508*s^4*t + 2206*s^3*t^2 - 3552*s^2*t^3 + 2112*s*t^4 - 
        384*t^5)*A[t]*B[t, t])/(3*s^3*(s - 4*t)^3*t^2) - 
     ((106*s^4 - 631*s^3*t + 696*s^2*t^2 - 192*t^4)*A[t]^2*B[t, t])/
      (6*s^3*(s - 4*t)^3*t^2) - (3*(s^2 - 8*s*t + 8*t^2)*B[0, 0]*B[t, t])/
      (s*(s - 4*t)^2*t) - ((s^2 + 4*s*t - 8*t^2)*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)^2*t^2) - ((21*s^6 - 234*s^5*t + 617*s^4*t^2 + 
        730*s^3*t^3 - 3576*s^2*t^4 + 3168*s*t^5 - 768*t^6)*B[t, t]^2)/
      (12*s^3*(s - 4*t)^3*t^2) - ((39*s^5 - 274*s^4*t + 643*s^3*t^2 - 
        1092*s^2*t^3 + 1008*s*t^4 - 384*t^5)*A[t]*B[t, t]^2)/
      (6*s^3*(s - 4*t)^3*t^2) - ((s^2 + 4*s*t - 8*t^2)*B[0, 0]*B[t, t]^2)/
      (2*s*(s - 4*t)^2*t) - ((26*s^5 - 218*s^4*t + 639*s^3*t^2 - 
        960*s^2*t^3 + 672*s*t^4 - 192*t^5)*B[t, t]^3)/(6*s^3*(s - 4*t)^3*t) + 
     ((s - t)*(7*s^2 - 28*s*t + 16*t^2)*I5a[t, 0, t, 0, t])/
      (2*s^3*(s - 4*t)*t^2) + I6e[0, 0, 0, 0, t, t]/((s - 4*t)*t) - 
     (2*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t) - 
     ((10*s^4 - 70*s^3*t + 141*s^2*t^2 - 132*s*t^3 + 48*t^4)*
       M[t, t, t, t, 0])/(3*s^3*(s - 4*t)*t) + 
     ((21*s^5 - 145*s^4*t - 110*s^3*t^2 + 2076*s^2*t^3 - 2736*s*t^4 + 
        960*t^5)*V[t, t, 0, t])/(6*s^3*(s - 4*t)^2*t) + 
     (2*(10*s^4 - 70*s^3*t + 141*s^2*t^2 - 132*s*t^3 + 48*t^4)*A[t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)^2*t) + 
     (2*(10*s^4 - 70*s^3*t + 141*s^2*t^2 - 132*s*t^3 + 48*t^4)*B[t, t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)^2)
 
I7b2[t, t, 0, t, t, 0, t] = 
    -(423*s^6 - 10064*s^5*t + 55507*s^4*t^2 - 20540*s^3*t^3 - 
        508080*s^2*t^4 + 1200576*s*t^5 - 691200*t^6)/
      (432*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((s^3 + 16*s^2*t - 64*s*t^2 + 48*t^3)*Zeta3)/(3*s^2*(s - 4*t)*t^2) - 
     ((288*s^5 - 6365*s^4*t + 25426*s^3*t^2 + 45736*s^2*t^3 - 393216*s*t^4 + 
        294912*t^5)*A[t])/(96*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((s^5 - 26*s^4*t + 201*s^3*t^2 - 184*s^2*t^3 - 5200*s*t^4 + 3840*t^5)*
       A[t]^2)/(4*s^2*(s - 16*t)*(s - 4*t)^2*t^4) + 
     ((3*s^4 - 78*s^3*t + 386*s^2*t^2 + 1744*s*t^3 - 1536*t^4)*A[t]^3)/
      (6*s^2*(s - 16*t)*(s - 4*t)^2*t^4) - 
     ((72*s^6 - 1584*s^5*t + 6349*s^4*t^2 + 14546*s^3*t^3 - 100104*s^2*t^4 - 
        12480*s*t^5 + 101376*t^6)*B[t, t])/(96*s^2*(s - 16*t)*(s - 4*t)^2*
       t^3) - ((48*s^5 - 1059*s^4*t + 3398*s^3*t^2 + 19272*s^2*t^3 - 
        31808*s*t^4 + 9216*t^5)*A[t]*B[t, t])/(24*s^2*(s - 16*t)*(s - 4*t)^2*
       t^3) - ((32*s^4 - 383*s^3*t - 3126*s^2*t^2 + 3096*s*t^3 + 1152*t^4)*
       A[t]^2*B[t, t])/(12*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((6*s^6 - 114*s^5*t + 115*s^4*t^2 + 2624*s^3*t^3 + 2328*s^2*t^4 - 
        9312*s*t^5 + 4608*t^6)*B[t, t]^2)/(24*s^2*(s - 16*t)*(s - 4*t)^2*
       t^3) - ((24*s^5 - 355*s^4*t - 386*s^3*t^2 - 1656*s^2*t^3 - 
        2400*s*t^4 + 4608*t^5)*A[t]*B[t, t]^2)/(24*s^2*(s - 16*t)*(s - 4*t)^2*
       t^3) - ((8*s^4 - s^3*t - 24*s^2*t^2 + 102*s*t^3 - 72*t^4)*B[t, t]^3)/
      (12*s^2*(s - 4*t)^2*t^2) + ((s - 64*t)*I4[t, t, t, t])/
      (4*s*(s - 16*t)*(s - 4*t)*t^2) + ((s - t)*(s + 3*t)*I5a[t, 0, t, 0, t])/
      (2*s^2*t^3) + ((s + 32*t)*I5b[0, t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)*
       t) + ((s^2 - 2*s*t + 64*t^2)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)*t^2) - I6c[t, t, t, 0, t, t]/
      (4*(s - 4*t)*t) - I6c2[t, t, t, 0, 0, 0]/(2*t) - 
     ((s^3 + 3*s^2*t - 6*s*t^2 + 9*t^3)*M[t, t, t, t, 0])/(3*s^2*t^2) + 
     ((3*s^4 + 11*s^3*t - 99*s^2*t^2 - 138*s*t^3 + 180*t^4)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t^2) + ((7*s^3 + 6*s^2*t - 24*s*t^2 + 36*t^3)*A[t]*
       V[t, t, 0, t])/(6*s^2*(s - 4*t)*t^2) + 
     ((5*s^3 - 3*s^2*t - 12*s*t^2 + 18*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t)
 
I7b4[0, t, t, t, t, 0, 0] = (47*s^6 - 424*s^5*t + 1517*s^4*t^2 - 
       5464*s^3*t^3 + 19208*s^2*t^4 - 33312*s*t^5 + 19200*t^6)/
      (48*s^2*(s - 4*t)^3*t^3) - ((s^3 + s^2*t - 8*s*t^2 + 48*t^3)*Zeta3)/
      (3*s^2*(s - 4*t)*t^2) + ((12*s^5 - 151*s^4*t + 880*s^3*t^2 - 
        2754*s^2*t^3 + 4904*s*t^4 - 3072*t^5)*A[t])/(4*s^2*(s - 4*t)^3*t^3) - 
     ((s^5 - 20*s^4*t + 195*s^3*t^2 - 630*s^2*t^3 + 1272*s*t^4 - 960*t^5)*
       A[t]^2)/(4*s^2*(s - 4*t)^3*t^4) - 
     ((3*s^4 - 58*s^3*t + 209*s^2*t^2 - 500*s*t^3 + 384*t^4)*A[t]^3)/
      (6*s^2*(s - 4*t)^3*t^4) + ((9*s^6 - 66*s^5*t + 72*s^4*t^2 + 
        492*s^3*t^3 - 1350*s^2*t^4 + 3824*s*t^5 - 3168*t^6)*B[t, t])/
      (12*s^2*(s - 4*t)^3*t^3) + ((12*s^5 - 147*s^4*t + 540*s^3*t^2 - 
        1644*s^2*t^3 + 1984*s*t^4 - 576*t^5)*A[t]*B[t, t])/
      (6*s^2*(s - 4*t)^3*t^3) + ((24*s^4 - 66*s^3*t + 207*s^2*t^2 - 
        56*s*t^3 - 144*t^4)*A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^3*t^3) + 
     ((3*s^6 - 15*s^5*t - 78*s^4*t^2 + 423*s^3*t^3 - 1362*s^2*t^4 + 
        1544*s*t^5 - 576*t^6)*B[t, t]^2)/(12*s^2*(s - 4*t)^3*t^3) + 
     ((12*s^5 - 33*s^4*t + 168*s^3*t^2 - 318*s^2*t^3 + 808*s*t^4 - 576*t^5)*
       A[t]*B[t, t]^2)/(12*s^2*(s - 4*t)^3*t^3) + 
     ((10*s^5 - 61*s^4*t + 248*s^3*t^2 - 494*s^2*t^3 + 640*s*t^4 - 288*t^5)*
       B[t, t]^3)/(12*s^2*(s - 4*t)^3*t^2) - (2*H[0, 0, t, 0, t, t])/
      (s*(s - 4*t)) - ((s - t)*(s^2 - 3*s*t + 12*t^2)*I5a[t, 0, t, 0, t])/
      (2*s^2*(s - 4*t)*t^3) - I6c2[t, t, t, 0, 0, 0]/(2*t) + 
     (2*I6d[t, 0, t, 0, t, 0])/(s*(s - 4*t)) - 
     ((s - 2*t)*(s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t^2) + 
     I7c[t, t, t, t, 0, 0, 0]/(2*t) - I7d[t, t, 0, t, 0, t, 0]/(s - 4*t) + 
     I8a[t, t, t, t, t, 0, 0, 0] + 
     ((6*s^4 - 33*s^3*t + 84*s^2*t^2 - 106*s*t^3 + 72*t^4)*M[t, t, t, t, 0])/
      (6*s^2*(s - 4*t)*t^2) + ((s - 2*t)*A[t]*M[t, t, t, t, 0])/
      ((s - 4*t)*t^2) + (s*B[t, t]*M[t, t, t, t, 0])/(2*(s - 4*t)*t) - 
     ((3*s^5 - 9*s^4*t - 33*s^3*t^2 + 246*s^2*t^3 - 1132*s*t^4 + 720*t^5)*
       V[t, t, 0, t])/(6*s^2*(s - 4*t)^2*t^2) - 
     ((9*s^4 - 54*s^3*t + 192*s^2*t^2 - 212*s*t^3 + 144*t^4)*A[t]*
       V[t, t, 0, t])/(6*s^2*(s - 4*t)^2*t^2) - 
     ((3*s^4 - 15*s^3*t + 72*s^2*t^2 - 106*s*t^3 + 72*t^4)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t)
 
I7b6[t, 0, t, t, t, t, 0] = (421*s^7 - 12611*s^6*t + 135865*s^5*t^2 - 
       848412*s^4*t^3 + 3424008*s^3*t^4 - 7811136*s^2*t^5 + 8257536*s*t^6 - 
       3686400*t^7)/(432*s^3*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((6*s^3 - 71*s^2*t + 36*s*t^2 - 64*t^3)*Zeta3)/(3*s^3*t^2) + 
     ((379*s^6 - 11186*s^5*t + 116584*s^4*t^2 - 613008*s^3*t^3 + 
        1765632*s^2*t^4 - 2691072*s*t^5 + 1572864*t^6)*A[t])/
      (96*s^3*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((s^6 - 34*s^5*t + 439*s^4*t^2 - 3558*s^3*t^3 + 14736*s^2*t^4 - 
        27648*s*t^5 + 20480*t^6)*A[t]^2)/(4*s^3*(s - 16*t)*(s - 4*t)^2*t^4) - 
     ((s^5 - 55*s^4*t + 879*s^3*t^2 - 4960*s^2*t^3 + 9984*s*t^4 - 8192*t^5)*
       A[t]^3)/(6*s^3*(s - 16*t)*(s - 4*t)^2*t^4) + 
     ((72*s^7 - 2043*s^6*t + 19902*s^5*t^2 - 108040*s^4*t^3 + 
        332080*s^3*t^4 - 375744*s^2*t^5 - 436224*s*t^6 + 540672*t^7)*B[t, t])/
      (96*s^3*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((65*s^6 - 2058*s^5*t + 22184*s^4*t^2 - 101776*s^3*t^3 + 
        221376*s^2*t^4 - 202752*s*t^5 + 49152*t^6)*A[t]*B[t, t])/
      (24*s^3*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((75*s^5 - 1556*s^4*t + 8378*s^3*t^2 - 15816*s^2*t^3 + 8448*s*t^4 + 
        6144*t^5)*A[t]^2*B[t, t])/(12*s^3*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((6*s^7 - 153*s^6*t + 1026*s^5*t^2 - 1498*s^4*t^3 - 6260*s^3*t^4 + 
        38112*s^2*t^5 - 67584*s*t^6 + 24576*t^7)*B[t, t]^2)/
      (24*s^3*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((27*s^6 - 600*s^5*t + 3364*s^4*t^2 - 11236*s^3*t^3 + 25824*s^2*t^4 - 
        30720*s*t^5 + 24576*t^6)*A[t]*B[t, t]^2)/(24*s^3*(s - 16*t)*
       (s - 4*t)^2*t^3) + ((9*s^5 - 71*s^4*t + 296*s^3*t^2 - 714*s^2*t^3 + 
        792*s*t^4 - 384*t^5)*B[t, t]^3)/(12*s^3*(s - 4*t)^2*t^2) - 
     ((s^2 - 16*s*t + 96*t^2)*I4[t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)*
       t^3) - ((s - t)*(s^2 - 5*s*t + 16*t^2)*I5a[t, 0, t, 0, t])/
      (2*s^3*t^3) + ((s^2 - 16*s*t + 96*t^2)*I5b[0, t, t, t, t])/
      (2*s*(s - 16*t)*(s - 4*t)*t^2) - 
     ((s^3 - 38*s^2*t + 352*s*t^2 - 576*t^3)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)*t^3) + ((s - 4*t)*I6c[t, t, t, 0, t, t])/
      (4*s*t^2) - I6c2[t, t, t, 0, 0, 0]/(2*t) - I6d[0, t, t, t, t, 0]/
      (s*t) + I6d[t, 0, t, t, 0, t]/(s*t) - ((s - t)*I6e[0, t, t, t, 0, t])/
      (s*t^2) + ((s - 2*t)*I6e[t, t, t, 0, t, t])/(2*s*t^2) - 
     I7b4[t, 0, t, t, t, t, 0] + I7b4[t, t, 0, t, t, 0, t] + 
     ((6*s^4 - 41*s^3*t + 108*s^2*t^2 - 126*s*t^3 + 96*t^4)*M[t, t, t, t, 0])/
      (6*s^3*t^2) - ((3*s^5 - 15*s^4*t - 59*s^3*t^2 + 534*s^2*t^3 - 
        1356*s*t^4 + 960*t^5)*V[t, t, 0, t])/(6*s^3*(s - 4*t)*t^2) - 
     ((9*s^4 - 58*s^3*t + 168*s^2*t^2 - 252*s*t^3 + 192*t^4)*A[t]*
       V[t, t, 0, t])/(6*s^3*(s - 4*t)*t^2) - 
     ((3*s^4 - 23*s^3*t + 84*s^2*t^2 - 126*s*t^3 + 96*t^4)*B[t, t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)*t)
 
I7b6[t, t, 0, 0, 0, t, 0] = 
    -((2*s - 7*t)*(47*s^4 - 395*s^3*t + 1292*s^2*t^2 - 2408*s*t^3 + 
         1600*t^4))/(48*s^2*(s - 4*t)^2*t^3) + ((25*s - 28*t)*Zeta3)/
      (3*s^2*t) - ((12*s^4 - 156*s^3*t + 740*s^2*t^2 - 1437*s*t^3 + 896*t^4)*
       A[t])/(2*s^2*(s - 4*t)^2*t^3) + (6*Zeta3*A[t])/(s*t^2) + 
     ((2*s^4 - 37*s^3*t + 279*s^2*t^2 - 754*s*t^3 + 560*t^4)*A[t]^2)/
      (4*s^2*(s - 4*t)^2*t^4) + ((6*s^3 - 94*s^2*t + 317*s*t^2 - 224*t^3)*
       A[t]^3)/(6*s^2*(s - 4*t)^2*t^4) - 
     ((18*s^5 - 183*s^4*t + 557*s^3*t^2 + 4*s^2*t^3 - 2134*s*t^4 + 1848*t^5)*
       B[t, t])/(12*s^2*(s - 4*t)^2*t^3) - 
     (2*(6*s^4 - 77*s^3*t + 269*s^2*t^2 - 287*s*t^3 + 84*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^2*t^3) - ((2*s - 7*t)*(5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(6*s^2*(s - 4*t)^2*t^3) - 
     ((6*s^5 - 45*s^4*t - 52*s^3*t^2 + 679*s^2*t^3 - 814*s*t^4 + 336*t^5)*
       B[t, t]^2)/(12*s^2*(s - 4*t)^2*t^3) - 
     ((12*s^4 - 52*s^3*t + 100*s^2*t^2 - 283*s*t^3 + 168*t^4)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t^3) - ((9*s^4 - 57*s^3*t + 138*s^2*t^2 - 
        199*s*t^3 + 84*t^4)*B[t, t]^3)/(6*s^2*(s - 4*t)^2*t^2) + 
     ((2*s - 7*t)*(s - t)*I5a[t, 0, t, 0, t])/(2*s^2*t^3) - 
     I6d[0, 0, 0, t, t, t]/(s*t) + I6d[t, 0, t, 0, t, 0]/(s*t) + 
     ((s - t)*I6e[0, t, t, t, 0, t])/(s*t^2) - I7e[0, 0, 0, 0, 0, t, t]/t - 
     ((2*s - 7*t)*(2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^2*t^2) + 
     ((2*s - 7*t)*(3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t^2) + (2*(2*s - 7*t)*(2*s^2 - 4*s*t + 3*t^2)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)*t^2) + 
     (2*(2*s - 7*t)*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t)
 
I7c[0, 0, 0, 0, 0, t, t] = (47*s^5 - 441*s^4*t + 1150*s^3*t^2 + 160*s^2*t^3 - 
       4368*s*t^4 + 3200*t^5)/(6*s^3*(s - 4*t)^2*t) + 
     (2*(21*s^2 - 8*s*t - 32*t^2)*Zeta3)/(3*s^3) + 
     (4*(6*s^4 - 46*s^3*t + 73*s^2*t^2 + 214*s*t^3 - 256*t^4)*A[t])/
      (s^3*(s - 4*t)^2*t) + (6*Zeta3*A[t])/(s*t) - 
     (2*(s + 2*t)*(s^3 - 11*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (s^3*(s - 4*t)^2*t^2) + (4*(2*s^3 + 13*s^2*t + 22*s*t^2 - 64*t^3)*
       A[t]^3)/(3*s^3*(s - 4*t)^2*t^2) - (4*B[0, 0])/s - 
     (4*A[t]*B[0, 0])/(s*t) - (2*A[t]^2*B[0, 0])/(s*t^2) - 
     (2*A[t]*B[0, 0]^2)/(s*t) + (2*(3*s^5 - 18*s^4*t - 18*s^3*t^2 + 
        242*s^2*t^3 - 12*s*t^4 - 176*t^5)*B[t, t])/(s^3*(s - 4*t)^2*t) + 
     (4*(5*s^4 - 40*s^3*t - 4*s^2*t^2 + 104*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (s^3*(s - 4*t)^2*t) + (2*(s + 2*t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*
       A[t]^2*B[t, t])/(s^3*(s - 4*t)^2*t^2) + 
     (2*(s^5 - 3*s^4*t - 33*s^3*t^2 + 28*s^2*t^3 + 60*s*t^4 - 32*t^5)*
       B[t, t]^2)/(s^3*(s - 4*t)^2*t) + 
     (2*(s + 2*t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (s^3*(s - 4*t)^2*t) + (2*(3*s - 4*t)*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(s^3*(s - 4*t)^2) - 
     (4*(s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/(s^3*t) - 
     (2*I6f[0, 0, 0, 0, t, t])/s - ((s + 4*t)*I6f5[0, 0, 0, 0, t, t])/s + 
     (4*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^3 - 
     (4*(s + 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^3*(s - 4*t)) - (8*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^3*(s - 4*t)) - (8*t*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]*V[t, t, 0, t])/(s^3*(s - 4*t))
 
I7c[t, t, t, t, 0, t, t] = 
    -(2*s^4 + 1213*s^3*t - 10278*s^2*t^2 + 51528*s*t^3 - 123552*t^4)/
      (432*s*(s - 4*t)^2*t^2) + (7*(s^2 - 8*s*t + 32*t^2)*Zeta3)/
      (3*s*(s - 4*t)*t) + ((91*s^3 - 922*s^2*t + 5688*s*t^2 - 16704*t^3)*
       A[t])/(96*s*(s - 4*t)^2*t^2) - ((2*s^2 + 13*s*t - 152*t^2)*A[t]^2)/
      (2*s*(s - 4*t)^2*t^2) + ((s - 8*t)*(2*s + 11*t)*A[t]^3)/
      (6*s*(s - 4*t)^2*t^3) - ((73*s^3 - 730*s^2*t + 1992*s*t^2 - 64*t^3)*
       B[t, t])/(32*s*(s - 4*t)^2*t) + 
     ((17*s^3 - 334*s^2*t + 1112*s*t^2 + 1344*t^3)*A[t]*B[t, t])/
      (24*s*(s - 4*t)^2*t^2) + ((9*s^2 - 56*s*t - 64*t^2)*A[t]^2*B[t, t])/
      (4*s*(s - 4*t)^2*t^2) - ((5*s^3 - 26*s^2*t - 28*s*t^2 - 32*t^3)*
       B[t, t]^2)/(8*s*(s - 4*t)^2*t) + ((s^3 - 18*s^2*t - 20*s*t^2 + 32*t^3)*
       A[t]*B[t, t]^2)/(8*s*(s - 4*t)^2*t^2) - (s*(s + 4*t)*B[t, t]^3)/
      (12*(s - 4*t)^2*t) - I4[t, t, t, t]/(4*(s - 4*t)*t^2) + 
     ((s - 8*t)*I5b[0, t, t, t, t])/(2*s*(s - 4*t)*t) - 
     ((s - 24*t)*(s + 2*t)*I5c[t, t, t, t, t])/(12*s*(s - 4*t)*t^2) + 
     (s*I6c[t, t, t, 0, t, t])/(4*(s - 4*t)*t) + I6e[t, t, t, 0, t, t]/
      (2*t) - M[t, t, t, t, 0] - (A[t]*M[t, t, t, t, 0])/t
 
I7c1[t, t, t, t, 0, 0, 0] = 
    -(47*s^4 - 527*s^3*t + 2004*s^2*t^2 - 2984*s*t^3 + 1600*t^4)/
      (24*s^2*(s - 4*t)^3*t) - (2*Zeta3)/(3*s^2) - 
     ((13*s^3 - 122*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (2*s^2*(s - 4*t)^3*t) + ((s^3 - 19*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (2*s^2*(s - 4*t)^3*t^2) - ((s^3 - 9*s^2*t + 27*s*t^2 - 32*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^3*t^3) - ((3*s^4 - 26*s^3*t + 54*s^2*t^2 + 38*s*t^3 - 
        88*t^4)*B[t, t])/(2*s^2*(s - 4*t)^3*t) - 
     ((s - 2*t)*(5*s^2 - 26*s*t + 8*t^2)*A[t]*B[t, t])/(s^2*(s - 4*t)^3*t) - 
     ((3*s^2 - 7*s*t - 4*t^2)*A[t]^2*B[t, t])/(s^2*(s - 4*t)^3*t) - 
     ((s - 2*t)*(s^3 - 3*s^2*t - 15*s*t^2 + 8*t^3)*B[t, t]^2)/
      (2*s^2*(s - 4*t)^3*t) - ((3*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(2*s^2*(s - 4*t)^3*t) - 
     ((7*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s^2*(s - 4*t)^3) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)*t) + 
     I6c2[t, t, t, 0, 0, 0]/(s - 4*t) - 
     (2*(s^2 - s*t + t^2)*M[t, t, t, t, 0])/(s^2*(s - 4*t)) - 
     ((s^3 - 7*s^2*t + 22*s*t^2 - 20*t^3)*V[t, t, 0, t])/(s^2*(s - 4*t)^2) + 
     (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)^2) + 
     (2*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t)^2)
 
I7c1[t, t, t, t, 0, t, t] = 
    -(s^5 - 484*s^4*t + 13436*s^3*t^2 - 138308*s^2*t^3 + 580824*s*t^4 - 
        889728*t^5)/(216*s*(s - 16*t)*(s - 4*t)^3*t^2) + 
     (14*(s - 8*t)*Zeta3)/(3*s*(s - 4*t)^2) + 
     ((91*s^4 - 880*s^3*t - 3700*s^2*t^2 + 42544*s*t^3 - 109056*t^4)*A[t])/
      (96*s*(s - 16*t)*(s - 4*t)^3*t^2) - 
     ((2*s^3 - 77*s^2*t + 230*s*t^2 + 64*t^3)*A[t]^2)/
      (2*s*(s - 16*t)*(s - 4*t)^3*t^2) - 
     ((2*s^3 - 41*s^2*t + 110*s*t^2 - 320*t^3)*A[t]^3)/
      (6*s*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((31*s^4 - 596*s^3*t + 3764*s^2*t^2 - 10768*s*t^3 - 1536*t^4)*B[t, t])/
      (32*s*(s - 16*t)*(s - 4*t)^3*t) + 
     ((17*s^4 - 400*s^3*t + 3828*s^2*t^2 - 12944*s*t^3 + 20992*t^4)*A[t]*
       B[t, t])/(24*s*(s - 16*t)*(s - 4*t)^3*t^2) + 
     ((7*s^3 - 26*s^2*t + 448*s*t^2 - 1536*t^3)*A[t]^2*B[t, t])/
      (4*s*(s - 16*t)*(s - 4*t)^3*t^2) + 
     ((s + 2*t)*(s^3 - 22*s^2*t + 148*s*t^2 + 128*t^3)*B[t, t]^2)/
      (8*s*(s - 16*t)*(s - 4*t)^3*t) + 
     ((s^4 - 20*s^3*t + 168*s^2*t^2 - 600*s*t^3 + 256*t^4)*A[t]*B[t, t]^2)/
      (8*s*(s - 16*t)*(s - 4*t)^3*t^2) + (s*B[t, t]^3)/(3*(s - 4*t)^3) - 
     ((s^2 - 6*s*t + 128*t^2)*I4[t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)^2*
       t^2) - ((s^2 - 38*s*t + 64*t^2)*I5b[0, t, t, t, t])/
      (2*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((s^3 - 40*s^2*t + 332*s*t^2 - 896*t^3)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)^2*t^2) + ((s - 6*t)*I6c[t, t, t, 0, t, t])/
      (4*(s - 4*t)^2*t) - V[t, t, 0, t]/(s - 4*t) - 
     (A[t]*V[t, t, 0, t])/((s - 4*t)*t)
 
I7c6[0, 0, 0, 0, 0, t, t] = 
    -(47*s^5 - 441*s^4*t + 1150*s^3*t^2 + 160*s^2*t^3 - 4368*s*t^4 + 
        3200*t^5)/(24*s^3*(s - 4*t)^2*t^2) - 
     ((15*s^2 - 4*s*t - 16*t^2)*Zeta3)/(3*s^3*t) - 
     ((6*s^4 - 46*s^3*t + 73*s^2*t^2 + 214*s*t^3 - 256*t^4)*A[t])/
      (s^3*(s - 4*t)^2*t^2) + ((s + 2*t)*(s^3 - 11*s^2*t + 78*s*t^2 - 80*t^3)*
       A[t]^2)/(2*s^3*(s - 4*t)^2*t^3) - 
     ((2*s^3 + 13*s^2*t + 22*s*t^2 - 64*t^3)*A[t]^3)/
      (3*s^3*(s - 4*t)^2*t^3) + B[0, 0]/(s*t) + (A[t]*B[0, 0])/(s*t^2) + 
     (A[t]^2*B[0, 0])/(2*s*t^3) + (A[t]*B[0, 0]^2)/(2*s*t^2) - 
     ((3*s^5 - 18*s^4*t - 18*s^3*t^2 + 242*s^2*t^3 - 12*s*t^4 - 176*t^5)*
       B[t, t])/(2*s^3*(s - 4*t)^2*t^2) - 
     ((5*s^4 - 40*s^3*t - 4*s^2*t^2 + 104*s*t^3 - 32*t^4)*A[t]*B[t, t])/
      (s^3*(s - 4*t)^2*t^2) - ((s + 2*t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*
       A[t]^2*B[t, t])/(2*s^3*(s - 4*t)^2*t^3) - 
     ((s^5 - 3*s^4*t - 33*s^3*t^2 + 28*s^2*t^3 + 60*s*t^4 - 32*t^5)*
       B[t, t]^2)/(2*s^3*(s - 4*t)^2*t^2) - 
     ((s + 2*t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (2*s^3*(s - 4*t)^2*t^2) - ((3*s - 4*t)*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*
       B[t, t]^3)/(2*s^3*(s - 4*t)^2*t) + 
     ((s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/(s^3*t^2) + 
     I6f[0, 0, 0, 0, t, t]/(2*s*t) + I6f5[0, 0, 0, 0, t, t]/s - 
     ((s + 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/(s^3*t) + 
     ((s + 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^3*(s - 4*t)*t) + (2*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^3*(s - 4*t)*t) + 
     (2*(s + 2*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^3*(s - 4*t))
 
I7c6[t, t, t, t, 0, t, t] = 
    -(s^4 - 40*s^3*t - 1548*s^2*t^2 + 26892*s*t^3 - 82368*t^4)/
      (72*s*(s - 16*t)*(s - 4*t)^2*t^2) + (7*(s - 8*t)*Zeta3)/
      (3*s*(s - 4*t)*t) + ((91*s^3 - 1534*s^2*t + 9528*s*t^2 - 22272*t^3)*
       A[t])/(32*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((12*s^2 - 149*s*t + 608*t^2)*A[t]^2)/(2*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((31*s - 352*t)*A[t]^3)/(6*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((13*s^3 + 130*s^2*t - 1464*s*t^2 + 256*t^3)*B[t, t])/
      (32*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((17*s^3 - 266*s^2*t + 728*s*t^2 + 1792*t^3)*A[t]*B[t, t])/
      (8*s*(s - 16*t)*(s - 4*t)^2*t^2) + ((29*s^2 - 160*s*t - 256*t^2)*A[t]^2*
       B[t, t])/(4*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((3*s^3 - 58*s^2*t + 332*s*t^2 + 128*t^3)*B[t, t]^2)/
      (8*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((3*s^3 - 26*s^2*t - 180*s*t^2 + 128*t^3)*A[t]*B[t, t]^2)/
      (8*s*(s - 16*t)*(s - 4*t)^2*t^2) + (s*B[t, t]^3)/(6*(s - 4*t)^2*t) - 
     (3*I4[t, t, t, t])/(4*(s - 16*t)*(s - 4*t)*t^2) + 
     ((5*s - 32*t)*I5b[0, t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)*t) - 
     ((s^2 - 18*s*t - 64*t^2)*I5c[t, t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)*
       t^2) - I6c[t, t, t, 0, t, t]/(4*(s - 4*t)*t) + M[t, t, t, t, 0]/(2*t)
 
I7d[0, 0, 0, 0, t, t, t] = (141*s^5 - 1568*s^4*t + 6187*s^3*t^2 - 
       10860*s^2*t^3 + 7784*s*t^4 - 1600*t^5)/(12*s^3*(s - 4*t)^2*t) + 
     (4*(s - 4*t)*(3*s - t)*Zeta3)/(3*s^3) + 
     (2*(3*s - t)*(6*s^3 - 55*s^2*t + 171*s*t^2 - 128*t^3)*A[t])/
      (s^3*(s - 4*t)^2*t) - ((3*s^4 - 33*s^3*t + 241*s^2*t^2 - 318*s*t^3 + 
        80*t^4)*A[t]^2)/(s^3*(s - 4*t)^2*t^2) - 
     (2*(2*s^3 - 78*s^2*t + 123*s*t^2 - 32*t^3)*A[t]^3)/
      (3*s^3*(s - 4*t)^2*t^2) - ((s - t)*B[0, 0])/(s*(s - 4*t)) + 
     ((s + 2*t)*A[t]*B[0, 0])/(s*(s - 4*t)*t) - ((s - t)*A[t]^2*B[0, 0])/
      (s*(s - 4*t)*t^2) + B[0, 0]^2/(4*t) + 
     ((9*s^5 - 83*s^4*t + 220*s^3*t^2 + 52*s^2*t^3 - 302*s*t^4 + 88*t^5)*
       B[t, t])/(s^3*(s - 4*t)^2*t) + 
     ((23*s^4 - 248*s^3*t + 456*s^2*t^2 - 216*s*t^3 + 32*t^4)*A[t]*B[t, t])/
      (s^3*(s - 4*t)^2*t) + ((s^4 + 39*s^3*t - 60*s^2*t^2 - 10*s*t^3 + 8*t^4)*
       A[t]^2*B[t, t])/(s^3*(s - 4*t)^2*t^2) - 
     ((s^2 - 6*s*t - 4*t^2)*B[0, 0]*B[t, t])/(2*s*(s - 4*t)*t) - 
     (2*(s - t)*A[t]*B[0, 0]*B[t, t])/(s*(s - 4*t)*t) + 
     ((13*s^5 - 88*s^4*t - 112*s^3*t^2 + 556*s^2*t^3 - 344*s*t^4 + 64*t^5)*
       B[t, t]^2)/(4*s^3*(s - 4*t)^2*t) + 
     (2*(7*s^4 - 15*s^3*t + 24*s^2*t^2 - 31*s*t^3 + 8*t^4)*A[t]*B[t, t]^2)/
      (s^3*(s - 4*t)^2*t) - ((s - t)*B[0, 0]*B[t, t]^2)/(s*(s - 4*t)) + 
     ((3*s - 4*t)*(3*s - t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (s^3*(s - 4*t)^2) - H[0, 0, t, 0, t, t]/s - 
     (2*(s - t)*(3*s - t)*I5a[t, 0, t, 0, t])/(s^3*t) + 
     I6d[0, 0, 0, t, t, t]/s + (2*(3*s - t)*(s^2 - 2*s*t + 2*t^2)*
       M[t, t, t, t, 0])/s^3 - (2*(3*s - t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*
       V[t, t, 0, t])/(s^3*(s - 4*t)) - (4*(3*s - t)*(s^2 - 2*s*t + 2*t^2)*
       A[t]*V[t, t, 0, t])/(s^3*(s - 4*t)) - 
     (4*(3*s - t)*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^3*(s - 4*t))
 
I7d1[t, t, 0, t, 0, t, 0] = 
    -(47*s^5 - 207*s^4*t - 792*s^3*t^2 + 4440*s^2*t^3 - 6688*s*t^4 + 
        6400*t^5)/(24*s^2*(s - 4*t)^3*t^2) + (16*(s + 2*t)*Zeta3)/
      (3*s^2*(s - 4*t)) - ((6*s^4 - 33*s^3*t - 35*s^2*t^2 + 564*s*t^3 - 
        512*t^4)*A[t])/(s^2*(s - 4*t)^3*t^2) + 
     ((s^4 - 11*s^3*t + 54*s^2*t^2 + 280*s*t^3 - 320*t^4)*A[t]^2)/
      (2*s^2*(s - 4*t)^3*t^3) + ((3*s^3 - 29*s^2*t - 116*s*t^2 + 128*t^3)*
       A[t]^3)/(3*s^2*(s - 4*t)^3*t^3) - 
     ((9*s^5 - 24*s^4*t - 266*s^3*t^2 + 986*s^2*t^3 + 1024*s*t^4 - 1056*t^5)*
       B[t, t])/(6*s^2*(s - 4*t)^3*t^2) - 
     (4*(3*s^4 - 16*s^3*t - 89*s^2*t^2 + 128*s*t^3 - 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3*t^2) - ((5*s - 4*t)*(4*s + 3*t)*(s + 4*t)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^3*t^2) - 
     ((3*s^5 - 143*s^3*t^2 - 94*s^2*t^3 + 424*s*t^4 - 192*t^5)*B[t, t]^2)/
      (6*s^2*(s - 4*t)^3*t^2) - ((6*s^4 + 19*s^3*t - s^2*t^2 + 100*s*t^3 - 
        96*t^4)*A[t]*B[t, t]^2)/(3*s^2*(s - 4*t)^3*t^2) - 
     ((9*s^4 + 6*s^3*t - 54*s^2*t^2 + 176*s*t^3 - 96*t^4)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^3*t) + (2*H[0, 0, t, 0, t, t])/(s*(s - 4*t)) + 
     ((s - t)*(s + 4*t)*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)*t^2) - 
     (2*I6d[t, 0, t, 0, t, 0])/(s*(s - 4*t)) + 
     ((s + 2*t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) + 
     I7d[t, t, 0, t, 0, t, 0]/(s - 4*t) - 
     (2*(s + 4*t)*(2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t) + ((s + 4*t)*(3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t) + 
     (4*(s + 4*t)*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2*t) + (4*(s + 4*t)*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
I7d1[t, t, 0, t, t, 0, t] = (421*s^6 - 10698*s^5*t + 74412*s^4*t^2 - 
       149224*s^3*t^3 - 148368*s^2*t^4 + 746880*s*t^5 - 460800*t^6)/
      (216*s^2*(s - 16*t)*(s - 4*t)^3*t^2) + 
     (2*(7*s^2 + 32*s*t - 8*t^2)*Zeta3)/(3*s^2*(s - 4*t)*t) + 
     ((379*s^5 - 7326*s^4*t + 27984*s^3*t^2 + 14336*s^2*t^3 - 252672*s*t^4 + 
        196608*t^5)*A[t])/(48*s^2*(s - 16*t)*(s - 4*t)^3*t^2) - 
     ((s^5 - 25*s^4*t + 134*s^3*t^2 - 732*s^2*t^3 - 1440*s*t^4 + 2560*t^5)*
       A[t]^2)/(2*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((s^4 - 50*s^3*t + 454*s^2*t^2 + 640*s*t^3 - 1024*t^4)*A[t]^3)/
      (3*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((72*s^6 - 1707*s^5*t + 9986*s^4*t^2 - 8416*s^3*t^3 - 82304*s^2*t^4 + 
        77440*s*t^5 + 67584*t^6)*B[t, t])/(48*s^2*(s - 16*t)*(s - 4*t)^3*
       t^2) + ((65*s^5 - 1386*s^4*t + 5600*s^3*t^2 + 18752*s^2*t^3 - 
        47232*s*t^4 + 6144*t^5)*A[t]*B[t, t])/(12*s^2*(s - 16*t)*(s - 4*t)^3*
       t^2) + ((67*s^4 - 602*s^3*t - 2572*s^2*t^2 + 3728*s*t^3 + 768*t^4)*
       A[t]^2*B[t, t])/(6*s^2*(s - 16*t)*(s - 4*t)^3*t^2) + 
     ((6*s^6 - 123*s^5*t + 308*s^4*t^2 + 2156*s^3*t^3 + 664*s^2*t^4 - 
        3008*s*t^5 + 3072*t^6)*B[t, t]^2)/(12*s^2*(s - 16*t)*(s - 4*t)^3*
       t^2) + ((27*s^5 - 398*s^4*t - 320*s^3*t^2 + 56*s^2*t^3 - 6592*s*t^4 + 
        3072*t^5)*A[t]*B[t, t]^2)/(12*s^2*(s - 16*t)*(s - 4*t)^3*t^2) + 
     ((4*s^4 - 3*s^3*t - s^2*t^2 + 46*s*t^3 - 24*t^4)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^3*t) + (2*H[0, t, t, t, 0, t])/(s*(s - 4*t)) - 
     ((s + 8*t)*I4[t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)*t^2) - 
     ((s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)*t^2) + 
     ((s + 8*t)*I5b[0, t, t, t, t])/(s*(s - 16*t)*(s - 4*t)*t) - 
     ((s - 22*t)*(s + 8*t)*I5c[t, t, t, t, t])/(6*s*(s - 16*t)*(s - 4*t)*
       t^2) + ((s + 4*t)*I6c[t, t, t, 0, t, t])/(2*s*(s - 4*t)*t) - 
     (2*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)) - 
     ((s + 2*t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) + 
     ((s + 2*t)*I6e[t, t, t, 0, t, t])/(s*(s - 4*t)*t) + 
     I7d[t, t, 0, t, t, 0, t]/(s - 4*t) + 
     (2*(2*s^3 + s^2*t - 7*s*t^2 + 6*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t) - ((3*s^4 + 7*s^3*t - 76*s^2*t^2 - 152*s*t^3 + 
        120*t^4)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t) - 
     (4*(2*s^3 + s^2*t - 7*s*t^2 + 6*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2*t) - (4*(2*s^3 + s^2*t - 7*s*t^2 + 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
I7d2[t, t, 0, t, 0, t, 0] = 
    -(47*s^5 - 532*s^4*t + 2304*s^3*t^2 - 5252*s^2*t^3 + 6656*s*t^4 - 
        3200*t^5)/(6*s^2*(s - 4*t)^3*t^2) + (2*(s^2 + 16*s*t - 32*t^2)*Zeta3)/
      (3*s^2*(s - 4*t)*t) - ((43*s^4 - 506*s^3*t + 2228*s^2*t^2 - 
        3776*s*t^3 + 2048*t^4)*A[t])/(2*s^2*(s - 4*t)^3*t^2) + 
     ((2*s^4 - 33*s^3*t + 242*s^2*t^2 - 496*s*t^3 + 320*t^4)*A[t]^2)/
      (s^2*(s - 4*t)^3*t^3) - ((s^4 - 21*s^3*t + 186*s^2*t^2 - 384*s*t^3 + 
        256*t^4)*A[t]^3)/(3*s^2*(s - 4*t)^3*t^4) - 
     ((36*s^5 - 369*s^4*t + 1140*s^3*t^2 - 88*s^2*t^3 - 2800*s*t^4 + 
        2112*t^5)*B[t, t])/(6*s^2*(s - 4*t)^3*t^2) - 
     ((51*s^4 - 564*s^3*t + 1480*s^2*t^2 - 1472*s*t^3 + 384*t^4)*A[t]*
       B[t, t])/(3*s^2*(s - 4*t)^3*t^2) - 
     ((69*s^3 - 140*s^2*t + 40*s*t^2 + 96*t^3)*A[t]^2*B[t, t])/
      (3*s^2*(s - 4*t)^3*t^2) - ((12*s^5 - 81*s^4*t - 114*s^3*t^2 + 
        860*s^2*t^3 - 1120*s*t^4 + 384*t^5)*B[t, t]^2)/
      (6*s^2*(s - 4*t)^3*t^2) - ((45*s^4 - 150*s^3*t + 388*s^2*t^2 - 
        608*s*t^3 + 384*t^4)*A[t]*B[t, t]^2)/(6*s^2*(s - 4*t)^3*t^2) - 
     ((33*s^4 - 172*s^3*t + 416*s^2*t^2 - 464*s*t^3 + 192*t^4)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^3*t) + ((s - 2*t)*H[0, 0, t, 0, t, t])/
      (s*(s - 4*t)*t) + (4*(s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t^2) - I6c2[t, t, t, 0, 0, 0]/t - 
     ((s - 2*t)*I6d[t, 0, t, 0, t, 0])/(s*(s - 4*t)*t) + 
     (2*(s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) + 
     ((s - 3*t)*I7d[t, t, 0, t, 0, t, 0])/((s - 4*t)*t) - 
     ((s - 2*t)*(15*s^2 - 28*s*t + 24*t^2)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t) + ((s - 2*t)*(15*s^3 - 18*s^2*t - 304*s*t^2 + 
        240*t^3)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t) - 
     ((3*s^4 - 54*s^3*t + 164*s^2*t^2 - 160*s*t^3 + 96*t^4)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t^2) + 
     (2*(s - 2*t)*(15*s^2 - 28*s*t + 24*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2)
 
I7d2[t, t, 0, t, t, 0, t] = 
    -(3*s^6 - 3890*s^5*t + 54604*s^4*t^2 - 280748*s^3*t^3 + 648960*s^2*t^4 - 
        599424*s*t^5 + 115200*t^6)/(864*s^2*(s - 4*t)^3*t^3) + 
     (2*(39*s^2 - 72*s*t + 8*t^2)*Zeta3)/(3*s^2*(s - 4*t)*t) + 
     ((273*s^5 + 3934*s^4*t - 57848*s^3*t^2 + 240160*s^2*t^3 - 334464*s*t^4 + 
        98304*t^5)*A[t])/(384*s^2*(s - 4*t)^3*t^3) - 
     ((18*s^4 - 163*s^3*t + 1040*s^2*t^2 - 1888*s*t^3 + 640*t^4)*A[t]^2)/
      (8*s^2*(s - 4*t)^3*t^3) + ((14*s^4 - 121*s^3*t + 824*s^2*t^2 - 
        1408*s*t^3 + 512*t^4)*A[t]^3)/(24*s^2*(s - 4*t)^3*t^4) + 
     ((1239*s^5 - 15090*s^4*t + 64344*s^3*t^2 - 79456*s^2*t^3 - 9088*s*t^4 + 
        33792*t^5)*B[t, t])/(384*s^2*(s - 4*t)^3*t^2) + 
     ((51*s^5 + 458*s^4*t - 9816*s^3*t^2 + 26336*s^2*t^3 - 22656*s*t^4 + 
        3072*t^5)*A[t]*B[t, t])/(96*s^2*(s - 4*t)^3*t^3) + 
     ((63*s^4 + 408*s^3*t - 848*s^2*t^2 + 544*s*t^3 + 384*t^4)*A[t]^2*
       B[t, t])/(48*s^2*(s - 4*t)^3*t^3) + 
     ((105*s^5 - 798*s^4*t - 252*s^3*t^2 + 2912*s^2*t^3 - 3328*s*t^4 + 
        1536*t^5)*B[t, t]^2)/(96*s^2*(s - 4*t)^3*t^2) + 
     ((9*s^5 + 402*s^4*t - 1212*s^3*t^2 + 3904*s^2*t^3 - 5120*s*t^4 + 
        1536*t^5)*A[t]*B[t, t]^2)/(96*s^2*(s - 4*t)^3*t^3) + 
     ((17*s^4 - 68*s^3*t + 160*s^2*t^2 - 164*s*t^3 + 48*t^4)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^3*t) + ((s - 2*t)*H[0, t, t, t, 0, t])/
      (s*(s - 4*t)*t) - ((3*s + 4*t)*I4[t, t, t, t])/(16*s*(s - 4*t)*t^3) - 
     (2*(s - t)^2*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)*t^2) - 
     (3*I5b[0, t, t, t, t])/(8*s*t^2) - ((3*s + 10*t)*I5c[t, t, t, t, t])/
      (48*s*t^3) + ((3*s - 4*t)*(s + 8*t)*I6c[t, t, t, 0, t, t])/
      (16*s*(s - 4*t)*t^2) + I6c2[t, t, t, 0, 0, 0]/t - 
     ((s - 2*t)*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)*t) - 
     (2*(s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) + 
     (2*(s - t)*I6e[t, t, t, 0, t, t])/(s*(s - 4*t)*t) + 
     ((s - 3*t)*I7d[t, t, 0, t, t, 0, t])/((s - 4*t)*t) + 
     ((9*s^3 - 28*s^2*t + 32*s*t^2 - 12*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t) - (2*(6*s^4 - 24*s^3*t - 53*s^2*t^2 + 166*s*t^3 - 
        60*t^4)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t) + 
     ((3*s^4 - 42*s^3*t + 104*s^2*t^2 - 64*s*t^3 + 24*t^4)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t^2) - 
     (2*(9*s^3 - 28*s^2*t + 32*s*t^2 - 12*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2)
 
I7d3[0, 0, t, t, 0, 0, t] = (141*s^4 - 1517*s^3*t + 5676*s^2*t^2 - 
       8952*s*t^3 + 4800*t^4)/(48*s^2*(s - 4*t)^2*t^2) + 
     ((s - 4*t)*Zeta3)/(s^2*t) + ((53*s^3 - 497*s^2*t + 1539*s*t^2 - 
        1152*t^3)*A[t])/(6*s^2*(s - 4*t)^2*t^2) - 
     ((8*s^3 - 107*s^2*t + 702*s*t^2 - 720*t^3)*A[t]^2)/
      (12*s^2*(s - 4*t)^2*t^3) - ((5*s^2 - 81*s*t + 96*t^2)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) + ((s + 8*t)*B[0, 0])/(12*s*t^2) + 
     (2*A[t]*B[0, 0])/(3*s*t^2) + B[0, 0]^2/(12*t^2) + 
     ((26*s^4 - 243*s^3*t + 642*s^2*t^2 + 150*s*t^3 - 792*t^4)*B[t, t])/
      (12*s^2*(s - 4*t)^2*t^2) + (2*(8*s^3 - 80*s^2*t + 127*s*t^2 - 36*t^3)*
       A[t]*B[t, t])/(3*s^2*(s - 4*t)^2*t^2) + 
     ((55*s^2 - 63*s*t - 36*t^2)*A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^2) - 
     ((s - 4*t)*B[0, 0]*B[t, t])/(6*s*t^2) + 
     ((10*s^4 - 71*s^3*t - 29*s^2*t^2 + 278*s*t^3 - 144*t^4)*B[t, t]^2)/
      (12*s^2*(s - 4*t)^2*t^2) + ((2*s - 3*t)*(9*s^2 - 5*s*t + 24*t^2)*A[t]*
       B[t, t]^2)/(6*s^2*(s - 4*t)^2*t^2) + 
     ((3*s - 4*t)*(4*s^2 - 9*s*t + 9*t^2)*B[t, t]^3)/(6*s^2*(s - 4*t)^2*t) - 
     (3*(s - t)*I5a[t, 0, t, 0, t])/(2*s^2*t^2) + 
     ((4*s^2 - 9*s*t + 9*t^2)*M[t, t, t, t, 0])/(3*s^2*t) - 
     ((8*s^3 - 11*s^2*t - 166*s*t^2 + 180*t^3)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t) - (2*(4*s^2 - 9*s*t + 9*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) - (2*(4*s^2 - 9*s*t + 9*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t))
 
I7d3[t, t, t, 0, 0, t, t] = (5*s^6 - 2408*s^5*t + 71014*s^4*t^2 - 
       668476*s^3*t^3 + 2326464*s^2*t^4 - 2667648*s*t^5 + 460800*t^6)/
      (864*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((29*s^2 - 64*s*t + 16*t^2)*Zeta3)/(3*s^2*(s - 4*t)*t) - 
     ((455*s^5 - 9194*s^4*t + 14080*s^3*t^2 + 228512*s^2*t^3 - 768000*s*t^4 + 
        393216*t^5)*A[t])/(384*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((16*s^4 - 323*s^3*t + 1544*s^2*t^2 - 2528*s*t^3 + 2560*t^4)*A[t]^2)/
      (8*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((14*s^4 - 299*s^3*t + 1232*s^2*t^2 - 1216*s*t^3 + 2048*t^4)*A[t]^3)/
      (24*s^2*(s - 16*t)*(s - 4*t)^2*t^4) - 
     ((187*s^5 - 4918*s^4*t + 34160*s^3*t^2 - 67936*s^2*t^3 - 25344*s*t^4 + 
        45056*t^5)*B[t, t])/(128*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((85*s^5 - 2366*s^4*t + 17712*s^3*t^2 - 36832*s^2*t^3 - 4864*s*t^4 + 
        12288*t^5)*A[t]*B[t, t])/(96*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((35*s^3 - 688*s^2*t + 520*s*t^2 - 128*t^3)*A[t]^2*B[t, t])/
      (16*s^2*(s - 16*t)*(s - 4*t)*t^3) - 
     ((13*s^5 - 290*s^4*t + 1268*s^3*t^2 + 256*s^2*t^3 - 4480*s*t^4 + 
        2048*t^5)*B[t, t]^2)/(32*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((5*s^5 - 98*s^4*t + 236*s^3*t^2 + 192*s^2*t^3 - 1408*s*t^4 + 2048*t^5)*
       A[t]*B[t, t]^2)/(32*s^2*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((7*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/
      (12*s^2*(s - 4*t)^2*t) + ((5*s^2 - 108*s*t + 256*t^2)*I4[t, t, t, t])/
      (16*s*(s - 16*t)*(s - 4*t)*t^3) + ((s - t)*I5a[t, 0, t, 0, t])/
      (2*s^2*t^2) + ((5*s^2 - 76*s*t + 128*t^2)*I5b[0, t, t, t, t])/
      (8*s*(s - 16*t)*(s - 4*t)*t^2) + 
     ((5*s^3 - 182*s^2*t + 1816*s*t^2 - 1792*t^3)*I5c[t, t, t, t, t])/
      (48*s*(s - 16*t)*(s - 4*t)*t^3) - ((5*s - 12*t)*I6c[t, t, t, 0, t, t])/
      (16*(s - 4*t)*t^2) - I6c2[t, t, t, 0, 0, 0]/(2*t) - 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/(2*s^2*t) + 
     ((4*s^3 - 13*s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (2*s^2*(s - 4*t)*t) - ((s^3 - 6*s^2*t + 4*s*t^2 - 4*t^3)*A[t]*
       V[t, t, 0, t])/(2*s^2*(s - 4*t)*t^2) + 
     ((s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I7d3[t, t, t, 0, t, 0, 0] = (47*s^4 - 455*s^3*t + 1716*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(48*s^2*(s - 4*t)^2*t^2) + ((s - 4*t)*Zeta3)/(3*s^2*t) + 
     ((7*s^3 - 98*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (4*s^2*(s - 4*t)^2*t^2) - ((s^3 - 19*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (4*s^2*(s - 4*t)^2*t^3) + ((s^3 - 9*s^2*t + 27*s*t^2 - 32*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^4) + ((3*s^4 - 32*s^3*t + 78*s^2*t^2 + 38*s*t^3 - 
        88*t^4)*B[t, t])/(4*s^2*(s - 4*t)^2*t^2) + 
     ((s - 2*t)*(5*s^2 - 26*s*t + 8*t^2)*A[t]*B[t, t])/
      (2*s^2*(s - 4*t)^2*t^2) + ((3*s^2 - 7*s*t - 4*t^2)*A[t]^2*B[t, t])/
      (2*s^2*(s - 4*t)^2*t^2) + ((s - 2*t)*(s^3 - 3*s^2*t - 15*s*t^2 + 8*t^3)*
       B[t, t]^2)/(4*s^2*(s - 4*t)^2*t^2) + 
     ((3*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (4*s^2*(s - 4*t)^2*t^2) + ((7*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*
       B[t, t]^3)/(12*s^2*(s - 4*t)^2*t) - ((s - t)*I5a[t, 0, t, 0, t])/
      (2*s^2*t^2) + I6c2[t, t, t, 0, 0, 0]/(2*t) + 
     ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/(2*s^2*t) - 
     ((2*s^3 - 5*s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (2*s^2*(s - 4*t)*t) + ((s^3 - 6*s^2*t + 4*s*t^2 - 4*t^3)*A[t]*
       V[t, t, 0, t])/(2*s^2*(s - 4*t)*t^2) - 
     ((s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t))
 
I7d7[0, 0, 0, 0, t, t, t] = -s/(6*(s - 4*t)^2*t) + 
     ((s + 2*t)*A[t])/(3*(s - 4*t)^2*t^2) - ((s + 8*t)*A[t]^2)/
      (6*(s - 4*t)^2*t^3) + (2*A[t]^3)/(3*(s - 4*t)^2*t^3) - 
     ((s^2 + 7*s*t - 32*t^2)*B[0, 0])/(6*s*(s - 4*t)*t^2) - 
     ((s - 16*t)*A[t]*B[0, 0])/(3*s*(s - 4*t)*t^2) - 
     (A[t]^2*B[0, 0])/(2*(s - 4*t)*t^3) + B[0, 0]^2/(12*t^2) + 
     ((s^3 + 3*s^2*t - 60*s*t^2 + 192*t^3)*B[t, t])/(6*s*(s - 4*t)^2*t^2) + 
     ((s^2 - 28*s*t + 32*t^2)*A[t]*B[t, t])/(3*s*(s - 4*t)^2*t^2) + 
     ((3*s + 4*t)*A[t]^2*B[t, t])/(6*(s - 4*t)^2*t^3) - 
     ((s^2 - 2*s*t - 32*t^2)*B[0, 0]*B[t, t])/(6*s*(s - 4*t)*t^2) - 
     (A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t^2) + 
     ((s^3 - 2*s^2*t - 80*s*t^2 + 128*t^3)*B[t, t]^2)/
      (12*s*(s - 4*t)^2*t^2) + ((3*s - 2*t)*A[t]*B[t, t]^2)/
      (3*(s - 4*t)^2*t^2) - (B[0, 0]*B[t, t]^2)/(2*(s - 4*t)*t) + 
     ((3*s - 4*t)*B[t, t]^3)/(6*(s - 4*t)^2*t) + M[t, t, t, t, 0]/(3*t) - 
     ((s^2 + 2*s*t - 32*t^2)*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (2*A[t]*V[t, t, 0, t])/(3*(s - 4*t)*t) - (2*B[t, t]*V[t, t, 0, t])/
      (3*(s - 4*t))
 
I7d7[t, t, 0, t, t, 0, t] = 
    -(7*s^6 - 4234*s^5*t + 121388*s^4*t^2 - 1114364*s^3*t^3 + 
        3796272*s^2*t^4 - 4346880*s*t^5 + 921600*t^6)/
      (864*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     (2*(15*s^2 - 36*s*t + 16*t^2)*Zeta3)/(3*s^2*(s - 4*t)*t) + 
     ((637*s^5 - 10798*s^4*t - 6592*s^3*t^2 + 419488*s^2*t^3 - 
        1268736*s*t^4 + 786432*t^5)*A[t])/(384*s^2*(s - 16*t)*(s - 4*t)^2*
       t^3) - ((22*s^4 - 499*s^3*t + 2172*s^2*t^2 - 2624*s*t^3 + 5120*t^4)*
       A[t]^2)/(8*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((14*s^4 - 317*s^3*t + 1572*s^2*t^2 - 1024*s*t^3 + 4096*t^4)*A[t]^3)/
      (24*s^2*(s - 16*t)*(s - 4*t)^2*t^4) + 
     ((345*s^5 - 8530*s^4*t + 56208*s^3*t^2 - 110048*s^2*t^3 - 51712*s*t^4 + 
        90112*t^5)*B[t, t])/(128*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((119*s^5 - 3130*s^4*t + 22992*s^3*t^2 - 40928*s^2*t^3 - 31232*s*t^4 + 
        24576*t^5)*A[t]*B[t, t])/(96*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((49*s^4 - 972*s^3*t + 4368*s^2*t^2 - 3392*s*t^3 + 1024*t^4)*A[t]^2*
       B[t, t])/(16*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((23*s^5 - 510*s^4*t + 2276*s^3*t^2 + 1232*s^2*t^3 - 9472*s*t^4 + 
        4096*t^5)*B[t, t]^2)/(32*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((7*s^5 - 126*s^4*t + 212*s^3*t^2 + 1104*s^2*t^3 - 3328*s*t^4 + 
        4096*t^5)*A[t]*B[t, t]^2)/(32*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((7*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^2*t) - ((7*s^2 - 132*s*t + 512*t^2)*I4[t, t, t, t])/
      (16*s*(s - 16*t)*(s - 4*t)*t^3) - ((s - t)*I5a[t, 0, t, 0, t])/
      (s^2*t^2) - ((7*s^2 - 132*s*t + 128*t^2)*I5b[0, t, t, t, t])/
      (8*s*(s - 16*t)*(s - 4*t)*t^2) - 
     ((7*s^3 - 274*s^2*t + 2696*s*t^2 - 2816*t^3)*I5c[t, t, t, t, t])/
      (48*s*(s - 16*t)*(s - 4*t)*t^3) + ((7*s - 20*t)*I6c[t, t, t, 0, t, t])/
      (16*(s - 4*t)*t^2) + ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/(s^2*t) - 
     ((2*s^3 - 5*s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)*t) - (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)*t) - (2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^2*(s - 4*t))
 
I7e[0, 0, t, t, t, t, t] = 
    -(2*s^5 + 4589*s^4*t - 46990*s^3*t^2 + 163848*s^2*t^3 - 235200*s*t^4 + 
        115200*t^5)/(432*s^2*(s - 4*t)^2*t^2) + 
     ((7*s^2 - 64*s*t + 32*t^2)*Zeta3)/(3*s^2*t) + 
     ((91*s^4 - 3590*s^3*t + 27952*s^2*t^2 - 78240*s*t^3 + 49152*t^4)*A[t])/
      (96*s^2*(s - 4*t)^2*t^2) + ((2*s^3 - 37*s^2*t + 316*s*t^2 - 320*t^3)*
       A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + 
     ((2*s^3 - 9*s^2*t - 180*s*t^2 + 256*t^3)*A[t]^3)/
      (6*s^2*(s - 4*t)^2*t^3) - ((265*s^4 - 2558*s^3*t + 7136*s^2*t^2 - 
        608*s*t^3 - 5632*t^4)*B[t, t])/(32*s^2*(s - 4*t)^2*t) + 
     ((17*s^4 - 786*s^3*t + 6144*s^2*t^2 - 9632*s*t^3 + 1536*t^4)*A[t]*
       B[t, t])/(24*s^2*(s - 4*t)^2*t^2) + 
     ((9*s^3 - 196*s^2*t + 304*s*t^2 + 64*t^3)*A[t]^2*B[t, t])/
      (4*s^2*(s - 4*t)^2*t^2) - ((21*s^4 - 134*s^3*t - 148*s^2*t^2 + 
        656*s*t^3 - 256*t^4)*B[t, t]^2)/(8*s^2*(s - 4*t)^2*t) + 
     ((s^4 - 86*s^3*t + 180*s^2*t^2 - 272*s*t^3 + 256*t^4)*A[t]*B[t, t]^2)/
      (8*s^2*(s - 4*t)^2*t^2) - ((s^4 + 64*s^3*t - 224*s^2*t^2 + 336*s*t^3 - 
        192*t^4)*B[t, t]^3)/(12*s^2*(s - 4*t)^2*t) - 
     I4[t, t, t, t]/(4*s*t^2) + (4*(s - t)*I5a[t, 0, t, 0, t])/(s^2*t) + 
     I5b[0, t, t, t, t]/(2*s*t) - ((s - 22*t)*I5c[t, t, t, t, t])/
      (12*s*t^2) + ((s - 8*t)*I6c[t, t, t, 0, t, t])/(4*s*t) + 
     I6e[t, t, t, 0, t, t]/(2*t) - M[0, t, 0, t, t] - 
     (A[t]*M[0, t, 0, t, t])/t - (4*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/
      s^2 + (4*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) + (8*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)) + (8*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^2*(s - 4*t))
 
I7e[t, t, t, t, 0, 0, t] = 
    -(47*s^4 - 395*s^3*t + 1012*s^2*t^2 - 1288*s*t^3 + 1600*t^4)/
      (24*s*(s - 4*t)^2*t^2) + (8*Zeta3)/(3*s) - 
     ((6*s^3 - 57*s^2*t + 183*s*t^2 - 128*t^3)*A[t])/(s*(s - 4*t)^2*t^2) + 
     ((s^3 - 15*s^2*t + 102*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^3) + 
     ((3*s^2 - 39*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^3) - 
     ((9*s^4 - 60*s^3*t + 16*s^2*t^2 + 538*s*t^3 - 264*t^4)*B[t, t])/
      (6*s*(s - 4*t)^2*t^2) - (4*(3*s^3 - 28*s^2*t + 29*s*t^2 - 12*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) - ((5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) - 
     ((3*s^4 - 12*s^3*t - 83*s^2*t^2 + 154*s*t^3 - 48*t^4)*B[t, t]^2)/
      (6*s*(s - 4*t)^2*t^2) - ((6*s^3 - 5*s^2*t + 25*s*t^2 - 24*t^3)*A[t]*
       B[t, t]^2)/(3*s*(s - 4*t)^2*t^2) - 
     ((9*s^3 - 28*s^2*t + 50*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s*t^2) + I6e[0, t, t, t, 0, t]/t - 
     ((4*s - 3*t)*(s - 2*t)*M[t, t, t, t, 0])/(3*s*t) - 
     (A[t]*M[t, t, t, t, 0])/t + ((3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*
       V[t, t, 0, t])/(3*s*(s - 4*t)*t) + 
     (4*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) + 
     (4*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
I7e1[t, t, t, t, 0, 0, t] = 
    -(2*s^7 - 487*s^6*t + 7326*s^5*t^2 + 2896*s^4*t^3 - 403712*s^3*t^4 + 
        1748544*s^2*t^5 - 2987520*s*t^6 + 1843200*t^7)/
      (864*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((7*s^3 + 128*s*t^2 - 32*t^3)*Zeta3)/(6*s^2*(s - 4*t)*t^2) + 
     ((91*s^6 - 134*s^5*t - 22704*s^4*t^2 + 121952*s^3*t^3 - 6016*s^2*t^4 - 
        1010688*s*t^5 + 786432*t^6)*A[t])/(192*s^2*(s - 16*t)*(s - 4*t)^3*
       t^3) - ((4*s^5 - 137*s^4*t + 1012*s^3*t^2 - 3176*s^2*t^3 - 
        2880*s*t^4 + 5120*t^5)*A[t]^2)/(4*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((2*s^5 - 61*s^4*t + 704*s^3*t^2 - 3048*s^2*t^3 - 2560*s*t^4 + 4096*t^5)*
       A[t]^3)/(12*s^2*(s - 16*t)*(s - 4*t)^3*t^4) + 
     ((69*s^6 - 102*s^5*t - 23104*s^4*t^2 + 206240*s^3*t^3 - 654464*s^2*t^4 + 
        309760*s*t^5 + 270336*t^6)*B[t, t])/(192*s^2*(s - 16*t)*(s - 4*t)^3*
       t^2) + ((17*s^6 - 210*s^5*t - 576*s^4*t^2 - 288*s^3*t^3 + 
        112000*s^2*t^4 - 188928*s*t^5 + 24576*t^6)*A[t]*B[t, t])/
      (48*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((27*s^5 - 116*s^4*t - 344*s^3*t^2 - 14128*s^2*t^3 + 14912*s*t^4 + 
        3072*t^5)*A[t]^2*B[t, t])/(24*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((9*s^6 - 78*s^5*t - 2044*s^4*t^2 + 18800*s^3*t^3 - 8288*s^2*t^4 - 
        12032*s*t^5 + 12288*t^6)*B[t, t]^2)/(48*s^2*(s - 16*t)*(s - 4*t)^3*
       t^2) + ((3*s^6 + 30*s^5*t - 836*s^4*t^2 - 4352*s^3*t^3 + 
        4640*s^2*t^4 - 26368*s*t^5 + 12288*t^6)*A[t]*B[t, t]^2)/
      (48*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((s^5 - 40*s^4*t + 40*s^3*t^2 + 8*s^2*t^3 - 368*s*t^4 + 192*t^5)*
       B[t, t]^3)/(24*s^2*(s - 4*t)^3*t^2) + (2*H[0, t, t, t, 0, t])/
      (s*(s - 4*t)) - ((s^2 + 32*t^2)*I4[t, t, t, t])/
      (8*s*(s - 16*t)*(s - 4*t)*t^3) - ((s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t^2) + ((s^2 + 32*t^2)*I5b[0, t, t, t, t])/
      (4*s*(s - 16*t)*(s - 4*t)*t^2) - ((s - 22*t)*(s^2 + 32*t^2)*
       I5c[t, t, t, t, t])/(24*s*(s - 16*t)*(s - 4*t)*t^3) + 
     ((s^2 + 16*t^2)*I6c[t, t, t, 0, t, t])/(8*s*(s - 4*t)*t^2) - 
     (2*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)) - 
     ((s + 2*t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) + 
     ((s^2 + 8*t^2)*I6e[t, t, t, 0, t, t])/(4*s*(s - 4*t)*t^2) - 
     (s*I7a3[t, t, t, t, t, t, 0])/(2*t) + I7b4[t, 0, t, t, t, t, 0] + 
     I7d[t, t, 0, t, t, 0, t]/(s - 4*t) - I8a[t, 0, t, t, t, t, t, 0] + 
     (2*(2*s^3 + s^2*t - 7*s*t^2 + 6*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t) - ((3*s^4 + 4*s^3*t - 64*s^2*t^2 - 152*s*t^3 + 
        120*t^4)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t) - 
     ((11*s^3 - 8*s^2*t - 28*s*t^2 + 24*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2*t) - (4*(2*s^3 + s^2*t - 7*s*t^2 + 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
I7e2[t, t, t, t, 0, 0, t] = (47*s^5 - 460*s^4*t + 1507*s^3*t^2 - 
       2076*s^2*t^3 + 1384*s*t^4 - 1600*t^5)/(48*s^2*(s - 4*t)^2*t^3) + 
     ((s^2 + 3*s*t + 4*t^2)*Zeta3)/(3*s^2*t^2) + 
     ((12*s^4 - 101*s^3*t + 256*s^2*t^2 - 86*s*t^3 + 256*t^4)*A[t])/
      (4*s^2*(s - 4*t)^2*t^3) - ((s^4 - 12*s^3*t + 65*s^2*t^2 + 2*s*t^3 + 
        80*t^4)*A[t]^2)/(4*s^2*(s - 4*t)^2*t^4) - 
     ((3*s^3 - 28*s^2*t - 5*s*t^2 - 32*t^3)*A[t]^3)/(6*s^2*(s - 4*t)^2*t^4) + 
     ((9*s^5 - 72*s^4*t + 122*s^3*t^2 + 216*s^2*t^3 + 150*s*t^4 + 264*t^5)*
       B[t, t])/(12*s^2*(s - 4*t)^2*t^3) + 
     ((12*s^4 - 101*s^3*t + 60*s^2*t^2 - 132*s*t^3 + 48*t^4)*A[t]*B[t, t])/
      (6*s^2*(s - 4*t)^2*t^3) + ((16*s^3 + 18*s^2*t + 33*s*t^2 + 12*t^3)*
       A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^3) + 
     ((3*s^5 - 15*s^4*t - 46*s^3*t^2 + 9*s^2*t^3 - 66*s*t^4 + 48*t^5)*
       B[t, t]^2)/(12*s^2*(s - 4*t)^2*t^3) + 
     ((12*s^4 - 11*s^3*t + 84*s^2*t^2 + 6*s*t^3 + 48*t^4)*A[t]*B[t, t]^2)/
      (12*s^2*(s - 4*t)^2*t^3) + ((8*s^4 - 17*s^3*t + 36*s^2*t^2 - 18*s*t^3 + 
        24*t^4)*B[t, t]^3)/(12*s^2*(s - 4*t)^2*t^2) - 
     ((s^2 + t^2)*I5a[t, 0, t, 0, t])/(2*s^2*t^3) + 
     I6c2[t, t, t, 0, 0, 0]/(2*t) + ((2*s^3 - 3*s^2*t - 6*t^3)*
       M[t, t, t, t, 0])/(6*s^2*t^2) - 
     ((3*s^4 + 5*s^3*t - 93*s^2*t^2 + 6*s*t^3 - 60*t^4)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t^2) - ((7*s^3 - 12*t^3)*A[t]*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t^2) - ((5*s^3 - 9*s^2*t - 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)*t)
 
I7e3[0, 0, t, t, t, 0, 0] = (47*s^4 - 519*s^3*t + 1908*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(12*s^3*(s - 4*t)^2*t) + (4*(s - 4*t)*Zeta3)/(3*s^3) + 
     (2*(7*s^3 - 55*s^2*t + 171*s*t^2 - 128*t^3)*A[t])/(s^3*(s - 4*t)^2*t) - 
     ((2*s^3 - 7*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(s^3*(s - 4*t)^2*t^2) + 
     (2*(3*s^2 + 27*s*t - 32*t^2)*A[t]^3)/(3*s^3*(s - 4*t)^2*t^2) - 
     ((s - 3*t)*B[0, 0])/(s*(s - 4*t)*t) + (2*A[t]*B[0, 0])/(s*(s - 4*t)*t) - 
     (A[t]^2*B[0, 0])/(s*(s - 4*t)*t^2) - ((s - 2*t)*B[0, 0]^2)/
      (2*s*(s - 4*t)*t) + (A[t]*B[0, 0]^2)/(s*(s - 4*t)*t) + 
     ((4*s^4 - 33*s^3*t + 82*s^2*t^2 + 38*s*t^3 - 88*t^4)*B[t, t])/
      (s^3*(s - 4*t)^2*t) + (4*(s^3 - 20*s^2*t + 30*s*t^2 - 8*t^3)*A[t]*
       B[t, t])/(s^3*(s - 4*t)^2*t) + (2*(s^3 + 7*s^2*t - 7*s*t^2 - 4*t^3)*
       A[t]^2*B[t, t])/(s^3*(s - 4*t)^2*t^2) + (2*B[0, 0]*B[t, t])/
      (s*(s - 4*t)) - (2*A[t]*B[0, 0]*B[t, t])/(s*(s - 4*t)*t) + 
     (B[0, 0]^2*B[t, t])/(s*(s - 4*t)) + 
     ((3*s^4 - 24*s^3*t - 10*s^2*t^2 + 76*s*t^3 - 32*t^4)*B[t, t]^2)/
      (2*s^3*(s - 4*t)^2*t) + ((7*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*
       B[t, t]^2)/(s^3*(s - 4*t)^2*t) - (B[0, 0]*B[t, t]^2)/(s*(s - 4*t)) + 
     ((11*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/
      (3*s^3*(s - 4*t)^2) - (2*(s - t)*I5a[t, 0, t, 0, t])/(s^3*t) + 
     I6e1[t, t, t, 0, 0, 0]/s + (2*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/
      s^3 - (2*(2*s^3 - 5*s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^3*(s - 4*t)) - (4*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/
      (s^3*(s - 4*t)) - (4*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^3*(s - 4*t))
 
I7e3[0, 0, t, t, t, t, t] = 
    -(212*s^6 - 4696*s^5*t + 17309*s^4*t^2 + 69510*s^3*t^3 - 468624*s^2*t^4 + 
        772992*s*t^5 - 460800*t^6)/(108*s^3*(s - 16*t)*(s - 4*t)^2*t^2) - 
     (2*(s^3 + 10*s^2*t - 16*s*t^2 + 64*t^3)*Zeta3)/(3*s^3*(s - 4*t)*t) - 
     ((485*s^5 - 13162*s^4*t + 63944*s^3*t^2 + 82560*s^2*t^3 - 903168*s*t^4 + 
        786432*t^5)*A[t])/(96*s^3*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^5 - 33*s^4*t + 435*s^3*t^2 - 1080*s^2*t^3 - 4032*s*t^4 + 5120*t^5)*
       A[t]^2)/(2*s^3*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((10*s^4 - 217*s^3*t + 904*s^2*t^2 + 2688*s*t^3 - 4096*t^4)*A[t]^3)/
      (6*s^3*(s - 16*t)*(s - 4*t)^2*t^3) + ((s - 2*t)*B[0, 0])/
      (s*(s - 4*t)*t) + (A[t]*B[0, 0])/(s*t^2) - (2*A[t]^2*B[0, 0])/
      (s*(s - 4*t)*t^2) - ((144*s^6 - 2829*s^5*t + 2918*s^4*t^2 + 
        95480*s^3*t^3 - 311296*s^2*t^4 - 66048*s*t^5 + 270336*t^6)*B[t, t])/
      (96*s^3*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((103*s^5 - 2398*s^4*t + 7016*s^3*t^2 + 40192*s^2*t^3 - 87552*s*t^4 + 
        24576*t^5)*A[t]*B[t, t])/(24*s^3*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((5*s^4 + 548*s^3*t + 4160*s^2*t^2 - 5952*s*t^3 - 3072*t^4)*A[t]^2*
       B[t, t])/(12*s^3*(s - 16*t)*(s - 4*t)^2*t^2) - 
     (2*B[0, 0]*B[t, t])/(s*(s - 4*t)) - (2*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)*t) - ((12*s^6 - 207*s^5*t - 274*s^4*t^2 + 7820*s^3*t^3 - 
        544*s^2*t^4 - 26880*s*t^5 + 12288*t^6)*B[t, t]^2)/
      (24*s^3*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((45*s^5 - 686*s^4*t - 1220*s^3*t^2 + 2656*s^2*t^3 - 8448*s*t^4 + 
        12288*t^5)*A[t]*B[t, t]^2)/(24*s^3*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((4*s^4 + s^3*t - 35*s^2*t^2 + 72*s*t^3 - 48*t^4)*B[t, t]^3)/
      (3*s^3*(s - 4*t)^2*t) - ((s + 32*t)*I4[t, t, t, t])/
      (4*s*(s - 16*t)*(s - 4*t)*t^2) + ((s - t)*(s + 4*t)*I5a[t, 0, t, 0, t])/
      (s^3*t^2) + (3*I5b[0, t, t, t, t])/(2*(s - 16*t)*(s - 4*t)*t) - 
     ((s^2 - 26*s*t - 128*t^2)*I5c[t, t, t, t, t])/(12*s*(s - 16*t)*(s - 4*t)*
       t^2) + ((s - 8*t)*I6c[t, t, t, 0, t, t])/(4*s*(s - 4*t)*t) - 
     (2*(s^3 + 5*s^2*t - 9*s*t^2 + 12*t^3)*M[t, t, t, t, 0])/(3*s^3*t) + 
     ((3*s^4 + 5*s^3*t - 62*s^2*t^2 - 204*s*t^3 + 240*t^4)*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)*t) + (2*(5*s^3 - 2*s^2*t - 18*s*t^2 + 24*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)*t) + 
     ((7*s^3 + 8*s^2*t - 36*s*t^2 + 48*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t))
 
I7e3[t, t, t, t, 0, 0, t] = 
    -(47*s^5 - 648*s^4*t + 3441*s^3*t^2 - 8788*s^2*t^3 + 10552*s*t^4 - 
        4800*t^5)/(48*s^2*(s - 4*t)^2*t^3) - ((s - 4*t)*(s - 3*t)*Zeta3)/
      (3*s^2*t^2) - ((12*s^4 - 149*s^3*t + 688*s^2*t^2 - 1282*s*t^3 + 
        768*t^4)*A[t])/(4*s^2*(s - 4*t)^2*t^3) + 
     ((s^4 - 16*s^3*t + 123*s^2*t^2 - 314*s*t^3 + 240*t^4)*A[t]^2)/
      (4*s^2*(s - 4*t)^2*t^4) + ((3*s^3 - 40*s^2*t + 113*s*t^2 - 96*t^3)*
       A[t]^3)/(6*s^2*(s - 4*t)^2*t^4) - 
     ((9*s^5 - 108*s^4*t + 428*s^3*t^2 - 424*s^2*t^3 - 606*s*t^4 + 792*t^5)*
       B[t, t])/(12*s^2*(s - 4*t)^2*t^3) - 
     ((s - 2*t)*(12*s^3 - 125*s^2*t + 258*s*t^2 - 72*t^3)*A[t]*B[t, t])/
      (6*s^2*(s - 4*t)^2*t^3) - ((16*s^3 - 62*s^2*t + 51*s*t^2 + 36*t^3)*
       A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^2*t^3) - 
     ((s - 2*t)*(3*s^4 - 21*s^3*t - 22*s^2*t^2 + 159*s*t^3 - 72*t^4)*
       B[t, t]^2)/(12*s^2*(s - 4*t)^2*t^3) - 
     ((12*s^4 - 59*s^3*t + 124*s^2*t^2 - 174*s*t^3 + 144*t^4)*A[t]*B[t, t]^2)/
      (12*s^2*(s - 4*t)^2*t^3) - ((8*s^4 - 49*s^3*t + 124*s^2*t^2 - 
        150*s*t^3 + 72*t^4)*B[t, t]^3)/(12*s^2*(s - 4*t)^2*t^2) + 
     ((s - 3*t)*(s - t)*I5a[t, 0, t, 0, t])/(2*s^2*t^3) - 
     I6c2[t, t, t, 0, 0, 0]/(2*t) - ((2*s^3 - 13*s^2*t + 24*s*t^2 - 18*t^3)*
       M[t, t, t, t, 0])/(6*s^2*t^2) + 
     ((3*s^4 - 7*s^3*t - 79*s^2*t^2 + 258*s*t^3 - 180*t^4)*V[t, t, 0, t])/
      (6*s^2*(s - 4*t)*t^2) + ((7*s^3 - 32*s^2*t + 48*s*t^2 - 36*t^3)*A[t]*
       V[t, t, 0, t])/(6*s^2*(s - 4*t)*t^2) + 
     ((5*s^3 - 19*s^2*t + 24*s*t^2 - 18*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t)
 
I7e4[0, 0, t, t, t, 0, 0] = (47*s^4 - 567*s^3*t + 2132*s^2*t^2 - 2984*s*t^3 + 
       1600*t^4)/(24*s^3*(s - 4*t)^2*t) + (2*(s - 4*t)*Zeta3)/(3*s^3) + 
     ((19*s^3 - 138*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/
      (2*s^3*(s - 4*t)^2*t) - ((3*s^3 - 19*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/
      (2*s^3*(s - 4*t)^2*t^2) - ((s^2 - 27*s*t + 32*t^2)*A[t]^3)/
      (3*s^3*(s - 4*t)^2*t^2) + B[0, 0]/(s*t) + (A[t]*B[0, 0])/(s*t^2) - 
     ((s - 2*t)*B[0, 0]^2)/(2*s*(s - 4*t)*t) + (A[t]*B[0, 0]^2)/
      (s*(s - 4*t)*t) + ((3*s^4 - 6*s^3*t - 14*s^2*t^2 + 114*s*t^3 - 264*t^4)*
       B[t, t])/(6*s^3*(s - 4*t)^2*t) - 
     ((3*s^4 - 27*s^3*t + 124*s^2*t^2 - 180*s*t^3 + 48*t^4)*A[t]*B[t, t])/
      (3*s^3*(s - 4*t)^2*t^2) + ((17*s^2 - 21*s*t - 12*t^2)*A[t]^2*B[t, t])/
      (3*s^3*(s - 4*t)^2*t) + (B[0, 0]*B[t, t])/(s*t) + 
     (B[0, 0]^2*B[t, t])/(s*(s - 4*t)) - 
     ((3*s^3 + 35*s^2*t - 114*s*t^2 + 48*t^3)*B[t, t]^2)/
      (6*s^3*(s - 4*t)^2) + ((9*s^3 - 22*s^2*t + 42*s*t^2 - 48*t^3)*A[t]*
       B[t, t]^2)/(6*s^3*(s - 4*t)^2*t) + 
     ((5*s^3 - 22*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s^3*(s - 4*t)^2) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^3*t) - I6c2[t, t, t, 0, 0, 0]/s + 
     ((s^2 - 6*s*t + 6*t^2)*M[t, t, t, t, 0])/(3*s^3) + 
     ((3*s^3 - 25*s^2*t + 66*s*t^2 - 60*t^3)*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)) - (2*(s^2 - 6*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)) - (2*t*(s^2 - 6*s*t + 6*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t))
 
I7e4[0, 0, t, t, t, t, t] = (s^3 - 478*s^2*t + 6696*s*t^2 - 19956*t^3)/
      (216*s*(s - 4*t)^2*t^2) - (28*Zeta3)/(3*s*(s - 4*t)) - 
     ((91*s^2 - 622*s*t - 72*t^2)*A[t])/(96*s*(s - 4*t)^2*t^2) - 
     (25*A[t]^2)/(2*s*(s - 4*t)^2*t) + (9*A[t]^3)/(2*s*(s - 4*t)^2*t^2) + 
     ((s - 2*t)*B[0, 0])/(s*(s - 4*t)*t) + (A[t]*B[0, 0])/(s*t^2) - 
     (2*A[t]^2*B[0, 0])/(s*(s - 4*t)*t^2) - 
     ((63*s^2 - 538*s*t + 792*t^2)*B[t, t])/(32*s*(s - 4*t)^2*t) - 
     ((41*s^2 - 394*s*t + 1496*t^2)*A[t]*B[t, t])/(24*s*(s - 4*t)^2*t^2) + 
     ((s + 48*t)*A[t]^2*B[t, t])/(4*s*(s - 4*t)^2*t^2) - 
     (2*B[0, 0]*B[t, t])/(s*(s - 4*t)) - (2*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)*t) - ((s^2 - 6*s*t + 100*t^2)*B[t, t]^2)/
      (8*s*(s - 4*t)^2*t) - ((s^2 - 38*s*t + 36*t^2)*A[t]*B[t, t]^2)/
      (8*s*(s - 4*t)^2*t^2) + B[t, t]^3/(s - 4*t)^2 + 
     I4[t, t, t, t]/(4*s*(s - 4*t)*t^2) + I5b[0, t, t, t, t]/
      (2*s*(s - 4*t)*t) + ((s - 34*t)*I5c[t, t, t, t, t])/
      (12*s*(s - 4*t)*t^2) - I6c[t, t, t, 0, t, t]/(4*(s - 4*t)*t) + 
     V[t, t, 0, t]/s + (A[t]*V[t, t, 0, t])/(s*t)
 
I7e4[t, t, t, t, 0, 0, t] = 
    -(47*s^4 - 507*s^3*t + 1900*s^2*t^2 - 2984*s*t^3 + 1600*t^4)/
      (24*s^2*(s - 4*t)^2*t^2) - (2*(s - 4*t)*Zeta3)/(3*s^2*t) - 
     ((6*s^3 - 56*s^2*t + 171*s*t^2 - 128*t^3)*A[t])/(s^2*(s - 4*t)^2*t^2) + 
     ((s^3 - 13*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^3) + 
     ((2*s^2 - 27*s*t + 32*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^3) - 
     ((9*s^4 - 81*s^3*t + 188*s^2*t^2 + 114*s*t^3 - 264*t^4)*B[t, t])/
      (6*s^2*(s - 4*t)^2*t^2) - (2*(6*s^3 - 55*s^2*t + 90*s*t^2 - 24*t^3)*
       A[t]*B[t, t])/(3*s^2*(s - 4*t)^2*t^2) - 
     ((16*s^2 - 21*s*t - 12*t^2)*A[t]^2*B[t, t])/(3*s^2*(s - 4*t)^2*t^2) - 
     ((3*s^4 - 18*s^3*t - 31*s^2*t^2 + 114*s*t^3 - 48*t^4)*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t^2) - ((6*s^3 - 13*s^2*t + 21*s*t^2 - 24*t^3)*A[t]*
       B[t, t]^2)/(3*s^2*(s - 4*t)^2*t^2) - 
     ((s - t)*(4*s^2 - 9*s*t + 12*t^2)*B[t, t]^3)/(3*s^2*(s - 4*t)^2*t) + 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t^2) - 
     (2*(s^2 - 3*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^2*t) + 
     ((3*s^3 - 4*s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) + ((7*s^2 - 12*s*t + 12*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)*t) + (2*(5*s^2 - 6*s*t + 6*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t))
 
I7e5[0, 0, t, t, t, 0, 0] = (47*s^5 - 648*s^4*t + 3481*s^3*t^2 - 
       8932*s^2*t^3 + 10552*s*t^4 - 4800*t^5)/(24*s^3*(s - 4*t)^2*t^2) + 
     (2*(s - 4*t)*(s - 3*t)*Zeta3)/(3*s^3*t) + 
     ((12*s^4 - 153*s^3*t + 700*s^2*t^2 - 1282*s*t^3 + 768*t^4)*A[t])/
      (2*s^3*(s - 4*t)^2*t^2) - ((s - 3*t)*(s^3 - 11*s^2*t + 78*s*t^2 - 
        80*t^3)*A[t]^2)/(2*s^3*(s - 4*t)^2*t^3) + 
     ((s^3 + 22*s^2*t - 113*s*t^2 + 96*t^3)*A[t]^3)/(3*s^3*(s - 4*t)^2*t^3) - 
     ((s - 2*t)*B[0, 0])/(2*s*(s - 4*t)*t) + (2*A[t]*B[0, 0])/
      (s*(s - 4*t)*t) - ((s - 2*t)*A[t]^2*B[0, 0])/(2*s*(s - 4*t)*t^3) + 
     B[0, 0]^2/(2*s*t) + (A[t]*B[0, 0]^2)/(2*s*t^2) + 
     ((9*s^5 - 105*s^4*t + 398*s^3*t^2 - 364*s^2*t^3 - 606*s*t^4 + 792*t^5)*
       B[t, t])/(6*s^3*(s - 4*t)^2*t^2) + 
     ((12*s^4 - 155*s^3*t + 544*s^2*t^2 - 588*s*t^3 + 144*t^4)*A[t]*B[t, t])/
      (3*s^3*(s - 4*t)^2*t^2) + ((3*s^4 + 26*s^3*t - 160*s^2*t^2 + 
        102*s*t^3 + 72*t^4)*A[t]^2*B[t, t])/(6*s^3*(s - 4*t)^2*t^3) + 
     (2*B[0, 0]*B[t, t])/(s*(s - 4*t)) - ((s - 2*t)*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)*t^2) + (B[0, 0]^2*B[t, t])/(2*s*t) + 
     ((3*s^5 - 30*s^4*t + 44*s^3*t^2 + 179*s^2*t^3 - 390*s*t^4 + 144*t^5)*
       B[t, t]^2)/(6*s^3*(s - 4*t)^2*t^2) + 
     ((15*s^4 - 77*s^3*t + 124*s^2*t^2 - 174*s*t^3 + 144*t^4)*A[t]*B[t, t]^2)/
      (6*s^3*(s - 4*t)^2*t^2) - ((s - 2*t)*B[0, 0]*B[t, t]^2)/
      (2*s*(s - 4*t)*t) + ((8*s^4 - 53*s^3*t + 124*s^2*t^2 - 150*s*t^3 + 
        72*t^4)*B[t, t]^3)/(6*s^3*(s - 4*t)^2*t) - 
     ((s - 3*t)*(s - t)*I5a[t, 0, t, 0, t])/(s^3*t^2) + 
     I6c2[t, t, t, 0, 0, 0]/s - I6e1[t, t, t, 0, 0, 0]/s + 
     ((2*s^3 - 13*s^2*t + 24*s*t^2 - 18*t^3)*M[t, t, t, t, 0])/(3*s^3*t) - 
     ((3*s^4 - 10*s^3*t - 61*s^2*t^2 + 258*s*t^3 - 180*t^4)*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)*t) - (2*(2*s^3 - 13*s^2*t + 24*s*t^2 - 18*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)*t) - 
     (2*(2*s^3 - 13*s^2*t + 24*s*t^2 - 18*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t))
 
I7e5[0, 0, t, t, t, t, t] = 
    -(425*s^6 - 14278*s^5*t + 162434*s^4*t^2 - 826152*s^3*t^3 + 
        1946976*s^2*t^4 - 2006784*s*t^5 + 921600*t^6)/
      (216*s^3*(s - 16*t)*(s - 4*t)^2*t^2) - (16*(s^2 - s*t + 2*t^2)*Zeta3)/
      (3*s^3*t) - ((197*s^5 - 7222*s^4*t + 72536*s^3*t^2 - 322944*s^2*t^3 + 
        648192*s*t^4 - 393216*t^5)*A[t])/(48*s^3*(s - 16*t)*(s - 4*t)^2*
       t^2) + ((s^5 - 27*s^4*t + 396*s^3*t^2 - 2616*s^2*t^3 + 6592*s*t^4 - 
        5120*t^5)*A[t]^2)/(2*s^3*(s - 16*t)*(s - 4*t)^2*t^3) + 
     (2*(2*s^4 - 55*s^3*t + 474*s^2*t^2 - 1184*s*t^3 + 1024*t^4)*A[t]^3)/
      (3*s^3*(s - 16*t)*(s - 4*t)^2*t^3) - B[0, 0]/(s*t) - 
     (2*A[t]*B[0, 0])/(s*t^2) - (A[t]^2*B[0, 0])/(s*t^3) - 
     ((72*s^6 - 2301*s^5*t + 23810*s^4*t^2 - 102040*s^3*t^3 + 
        142784*s^2*t^4 + 100608*s*t^5 - 135168*t^6)*B[t, t])/
      (48*s^3*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((7*s^4 - 534*s^3*t + 5600*s^2*t^2 - 11712*s*t^3 + 3072*t^4)*A[t]*
       B[t, t])/(12*s^3*(s - 16*t)*(s - 4*t)*t^2) + 
     ((6*s^5 - 127*s^4*t + 1106*s^3*t^2 - 2992*s^2*t^3 + 2208*s*t^4 + 
        1536*t^5)*A[t]^2*B[t, t])/(6*s^3*(s - 16*t)*(s - 4*t)^2*t^3) - 
     (B[0, 0]*B[t, t])/(s*t) - (A[t]*B[0, 0]*B[t, t])/(s*t^2) - 
     ((6*s^6 - 177*s^5*t + 1508*s^4*t^2 - 3424*s^3*t^3 - 4816*s^2*t^4 + 
        16512*s*t^5 - 6144*t^6)*B[t, t]^2)/(12*s^3*(s - 16*t)*(s - 4*t)^2*
       t^2) - ((9*s^5 - 218*s^4*t + 1096*s^3*t^2 - 3344*s^2*t^3 + 
        7296*s*t^4 - 6144*t^5)*A[t]*B[t, t]^2)/(12*s^3*(s - 16*t)*(s - 4*t)^2*
       t^2) - ((7*s^3 - 28*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/
      (6*s^3*(s - 4*t)*t) - ((s + 8*t)*I4[t, t, t, t])/
      (2*s*(s - 16*t)*(s - 4*t)*t^2) + ((s - 4*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^3*t^2) + ((s + 8*t)*I5b[0, t, t, t, t])/(s*(s - 16*t)*(s - 4*t)*t) - 
     ((s^2 - 38*s*t + 208*t^2)*I5c[t, t, t, t, t])/(6*s*(s - 16*t)*(s - 4*t)*
       t^2) - I6c[t, t, t, 0, t, t]/(2*s*t) - 
     (2*(s - 4*t)*(2*s^2 - 3*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^3*t) + 
     ((3*s^3 - 2*s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s^3*t) - 
     ((s^2 + 12*s*t - 12*t^2)*A[t]*V[t, t, 0, t])/(3*s^3*t) + 
     ((5*s^2 - 12*s*t + 12*t^2)*B[t, t]*V[t, t, 0, t])/(3*s^3)
 
I7e6[0, 0, 0, 0, 0, t, t] = (47*s^5 - 489*s^4*t + 2162*s^3*t^2 - 
       5488*s^2*t^3 + 7568*s*t^4 - 3200*t^5)/(48*s^2*(s - 4*t)^3*t^2) - 
     (2*(3*s^2 - 6*s*t - 4*t^2)*Zeta3)/(3*s^2*(s - 4*t)*t) + 
     ((6*s^4 - 80*s^3*t + 321*s^2*t^2 - 470*s*t^3 + 256*t^4)*A[t])/
      (2*s^2*(s - 4*t)^3*t^2) - (6*Zeta3*A[t])/(s*(s - 4*t)*t) - 
     ((s^4 - 27*s^3*t + 132*s^2*t^2 - 236*s*t^3 + 160*t^4)*A[t]^2)/
      (4*s^2*(s - 4*t)^3*t^3) - ((2*s^3 - 21*s^2*t + 86*s*t^2 - 64*t^3)*
       A[t]^3)/(6*s^2*(s - 4*t)^3*t^3) + ((7*s - 22*t)*B[0, 0])/
      (4*(s - 4*t)^2*t) - (3*A[t]*B[0, 0])/((s - 4*t)^2*t) + 
     (3*A[t]^2*B[0, 0])/(2*(s - 4*t)^2*t^2) - (A[t]*B[0, 0]^2)/
      (4*(s - 4*t)*t^2) + ((9*s^5 - 99*s^4*t + 296*s^3*t^2 - 122*s^2*t^3 - 
        492*s*t^4 + 528*t^5)*B[t, t])/(12*s^2*(s - 4*t)^3*t^2) + 
     ((6*s^4 - 49*s^3*t + 166*s^2*t^2 - 204*s*t^3 + 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3*t^2) + ((7*s^3 - 55*s^2*t + 30*s*t^2 + 24*t^3)*
       A[t]^2*B[t, t])/(6*s^2*(s - 4*t)^3*t^2) + ((s - 7*t)*B[0, 0]*B[t, t])/
      ((s - 4*t)^2*t) + ((s + 2*t)*A[t]*B[0, 0]*B[t, t])/
      (2*(s - 4*t)^2*t^2) + ((3*s^5 - 30*s^4*t + 95*s^3*t^2 + 16*s^2*t^3 - 
        276*s*t^4 + 96*t^5)*B[t, t]^2)/(12*s^2*(s - 4*t)^3*t^2) + 
     ((9*s^4 - 68*s^3*t + 110*s^2*t^2 - 132*s*t^3 + 96*t^4)*A[t]*B[t, t]^2)/
      (12*s^2*(s - 4*t)^3*t^2) + ((s + 2*t)*B[0, 0]*B[t, t]^2)/
      (4*(s - 4*t)^2*t) + ((3*s - 4*t)*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*
       B[t, t]^3)/(6*s^2*(s - 4*t)^3*t) - 
     ((s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/(2*s^2*(s - 4*t)*t^2) - 
     I6e[0, 0, 0, 0, t, t]/(2*(s - 4*t)*t) + I7e[0, 0, 0, 0, 0, t, t]/
      (s - 4*t) + ((s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t) - ((3*s^4 - 25*s^3*t + 16*s^2*t^2 + 192*s*t^3 - 
        120*t^4)*V[t, t, 0, t])/(6*s^2*(s - 4*t)^2*t) - 
     (2*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2*t) - (2*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
I7e6[0, 0, t, t, t, t, t] = (419*s^5 - 11221*s^4*t + 92108*s^3*t^2 - 
       319272*s^2*t^3 + 484800*s*t^4 - 230400*t^5)/(216*s^2*(s - 16*t)*
       (s - 4*t)^2*t^2) + (8*(2*s - t)*Zeta3)/(3*s^2*t) + 
     ((235*s^4 - 5210*s^3*t + 33256*s^2*t^2 - 81312*s*t^3 + 49152*t^4)*A[t])/
      (24*s^2*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((s^4 - 34*s^3*t + 286*s^2*t^2 - 1344*s*t^3 + 1280*t^4)*A[t]^2)/
      (2*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((s^3 + 38*s^2*t - 784*s*t^2 + 1024*t^3)*A[t]^3)/
      (6*s^2*(s - 16*t)*(s - 4*t)^2*t^3) + 
     ((12*s^5 - 303*s^4*t + 2182*s^3*t^2 - 5544*s^2*t^3 + 256*s*t^4 + 
        5632*t^5)*B[t, t])/(8*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((41*s^4 - 966*s^3*t + 6264*s^2*t^2 - 9728*s*t^3 + 1536*t^4)*A[t]*
       B[t, t])/(6*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((16*s^3 - 203*s^2*t + 300*s*t^2 + 64*t^3)*A[t]^2*B[t, t])/
      (s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^5 - 22*s^4*t + 86*s^3*t^2 + 246*s^2*t^3 - 672*s*t^4 + 256*t^5)*
       B[t, t]^2)/(2*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((5*s^4 - 87*s^3*t + 174*s^2*t^2 - 288*s*t^3 + 256*t^4)*A[t]*B[t, t]^2)/
      (2*s^2*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((17*s^3 - 56*s^2*t + 84*s*t^2 - 48*t^3)*B[t, t]^3)/
      (12*s^2*(s - 4*t)^2*t) - I4[t, t, t, t]/(s*(s - 16*t)*t^2) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t^2) + (2*I5b[0, t, t, t, t])/
      (s*(s - 16*t)*t) - ((s - 22*t)*I5c[t, t, t, t, t])/
      (3*s*(s - 16*t)*t^2) + I6c[t, t, t, 0, t, t]/(2*s*t) + 
     M[0, t, 0, t, t]/(2*t) + ((s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/
      (s^2*t) - ((s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)*t) - (2*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)*t) - (2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^2*(s - 4*t))
 
I7e6[t, t, t, t, 0, t, 0] = (2*s^7 - 487*s^6*t + 7326*s^5*t^2 + 
       3760*s^4*t^3 - 420992*s^3*t^4 + 1803840*s^2*t^5 - 2987520*s*t^6 + 
       1843200*t^7)/(864*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((7*s^3 + 128*s*t^2 - 32*t^3)*Zeta3)/(6*s^2*(s - 4*t)*t^2) - 
     ((91*s^6 - 134*s^5*t - 22128*s^4*t^2 + 110432*s^3*t^3 + 30848*s^2*t^4 - 
        1010688*s*t^5 + 786432*t^6)*A[t])/(192*s^2*(s - 16*t)*(s - 4*t)^3*
       t^3) + ((4*s^5 - 125*s^4*t + 772*s^3*t^2 - 2408*s^2*t^3 - 2880*s*t^4 + 
        5120*t^5)*A[t]^2)/(4*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((2*s^5 - 49*s^4*t + 464*s^3*t^2 - 2280*s^2*t^3 - 2560*s*t^4 + 4096*t^5)*
       A[t]^3)/(12*s^2*(s - 16*t)*(s - 4*t)^3*t^4) - 
     ((69*s^6 - 102*s^5*t - 22912*s^4*t^2 + 202400*s^3*t^3 - 642176*s^2*t^4 + 
        309760*s*t^5 + 270336*t^6)*B[t, t])/(192*s^2*(s - 16*t)*(s - 4*t)^3*
       t^2) - ((17*s^6 - 210*s^5*t - 672*s^4*t^2 + 1632*s^3*t^3 + 
        105856*s^2*t^4 - 188928*s*t^5 + 24576*t^6)*A[t]*B[t, t])/
      (48*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((27*s^5 - 92*s^4*t - 824*s^3*t^2 - 12592*s^2*t^3 + 14912*s*t^4 + 
        3072*t^5)*A[t]^2*B[t, t])/(24*s^2*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((9*s^6 - 78*s^5*t - 2044*s^4*t^2 + 18800*s^3*t^3 - 8288*s^2*t^4 - 
        12032*s*t^5 + 12288*t^6)*B[t, t]^2)/(48*s^2*(s - 16*t)*(s - 4*t)^3*
       t^2) - ((3*s^6 + 30*s^5*t - 836*s^4*t^2 - 4352*s^3*t^3 + 
        4640*s^2*t^4 - 26368*s*t^5 + 12288*t^6)*A[t]*B[t, t]^2)/
      (48*s^2*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((s^5 - 40*s^4*t + 40*s^3*t^2 + 8*s^2*t^3 - 368*s*t^4 + 192*t^5)*
       B[t, t]^3)/(24*s^2*(s - 4*t)^3*t^2) - (2*H[0, t, t, t, 0, t])/
      (s*(s - 4*t)) + ((s^2 + 32*t^2)*I4[t, t, t, t])/
      (8*s*(s - 16*t)*(s - 4*t)*t^3) + ((s - t)*(s + 2*t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t^2) - ((s^2 + 32*t^2)*I5b[0, t, t, t, t])/
      (4*s*(s - 16*t)*(s - 4*t)*t^2) + ((s - 22*t)*(s^2 + 32*t^2)*
       I5c[t, t, t, t, t])/(24*s*(s - 16*t)*(s - 4*t)*t^3) - 
     ((s^2 + 16*t^2)*I6c[t, t, t, 0, t, t])/(8*s*(s - 4*t)*t^2) + 
     (2*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)) + 
     ((s + 2*t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) - 
     ((s^2 + 8*t^2)*I6e[t, t, t, 0, t, t])/(4*s*(s - 4*t)*t^2) + 
     (s*I7a3[t, t, t, t, t, t, 0])/(2*t) - I7b4[t, 0, t, t, t, t, 0] - 
     I7d[t, t, 0, t, t, 0, t]/(s - 4*t) + I8a[t, 0, t, t, t, t, t, 0] - 
     (2*(2*s^3 + s^2*t - 7*s*t^2 + 6*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t) + ((3*s^4 + 7*s^3*t - 76*s^2*t^2 - 152*s*t^3 + 
        120*t^4)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t) + 
     (4*(2*s^3 + s^2*t - 7*s*t^2 + 6*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2*t) + (4*(2*s^3 + s^2*t - 7*s*t^2 + 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
I8a[0, t, 0, 0, 0, t, t, 0] = (47*s^6 - 855*s^5*t + 6096*s^4*t^2 - 
       20860*s^3*t^3 + 34928*s^2*t^4 - 24736*s*t^5 + 6400*t^6)/
      (24*s^4*(s - 4*t)^2*t^2) - ((5*s^3 + 32*s^2*t - 72*s*t^2 + 32*t^3)*
       Zeta3)/(3*s^4*t) + ((6*s^5 - 109*s^4*t + 652*s^3*t^2 - 1712*s^2*t^3 + 
        1708*s*t^4 - 512*t^5)*A[t])/(s^4*(s - 4*t)^2*t^2) - 
     ((s^5 - 25*s^4*t + 172*s^3*t^2 - 708*s^2*t^3 + 952*s*t^4 - 320*t^5)*
       A[t]^2)/(2*s^4*(s - 4*t)^2*t^3) - 
     ((s^4 - 20*s^3*t + 216*s^2*t^2 - 364*s*t^3 + 128*t^4)*A[t]^3)/
      (3*s^4*(s - 4*t)^2*t^3) + (2*(s^2 - 3*s*t - t^2)*B[0, 0])/
      (s^2*(s - 4*t)*t) - (2*(s + 2*t)*A[t]*B[0, 0])/(s^2*(s - 4*t)*t) + 
     (2*(s - t)*A[t]^2*B[0, 0])/(s^2*(s - 4*t)*t^2) + 
     ((9*s^6 - 168*s^5*t + 989*s^4*t^2 - 2122*s^3*t^3 - 16*s^2*t^4 + 
        2568*s*t^5 - 1056*t^6)*B[t, t])/(6*s^4*(s - 4*t)^2*t^2) + 
     (2*(6*s^5 - 97*s^4*t + 596*s^3*t^2 - 1072*s^2*t^3 + 552*s*t^4 - 96*t^5)*
       A[t]*B[t, t])/(3*s^4*(s - 4*t)^2*t^2) + 
     ((10*s^4 - 185*s^3*t + 304*s^2*t^2 + 12*s*t^3 - 48*t^4)*A[t]^2*B[t, t])/
      (3*s^4*(s - 4*t)^2*t^2) + ((s^2 - 6*s*t - 4*t^2)*B[0, 0]*B[t, t])/
      (s^2*(s - 4*t)*t) + (4*(s - t)*A[t]*B[0, 0]*B[t, t])/
      (s^2*(s - 4*t)*t) + ((3*s^6 - 51*s^5*t + 221*s^4*t^2 + 176*s^3*t^3 - 
        1252*s^2*t^4 + 840*s*t^5 - 192*t^6)*B[t, t]^2)/
      (6*s^4*(s - 4*t)^2*t^2) + ((6*s^5 - 79*s^4*t + 170*s^3*t^2 - 
        208*s^2*t^3 + 276*s*t^4 - 96*t^5)*A[t]*B[t, t]^2)/
      (3*s^4*(s - 4*t)^2*t^2) + (2*(s - t)*B[0, 0]*B[t, t]^2)/
      (s^2*(s - 4*t)) + ((7*s^5 - 103*s^4*t + 326*s^3*t^2 - 464*s^2*t^3 + 
        360*s*t^4 - 96*t^5)*B[t, t]^3)/(6*s^4*(s - 4*t)^2*t) + 
     H[0, 0, t, 0, t, t]/s^2 - ((s - t)*(s^2 - 8*s*t + 4*t^2)*
       I5a[t, 0, t, 0, t])/(s^4*t^2) - (2*I6d[0, 0, 0, t, t, t])/s^2 + 
     I6d[t, 0, t, 0, t, 0]/s^2 - I6e[0, 0, 0, 0, t, t]/(s*t) + 
     ((s - t)*I6e[0, t, t, t, 0, t])/(s^2*t) + I6f[0, 0, 0, 0, t, t]/
      (2*s*t) + (2*(s^4 - 14*s^3*t + 31*s^2*t^2 - 36*s*t^3 + 12*t^4)*
       M[t, t, t, t, 0])/(3*s^4*t) - 
     ((3*s^5 - 37*s^4*t + 26*s^3*t^2 + 536*s^2*t^3 - 744*s*t^4 + 240*t^5)*
       V[t, t, 0, t])/(3*s^4*(s - 4*t)*t) - 
     (4*(s^4 - 14*s^3*t + 31*s^2*t^2 - 36*s*t^3 + 12*t^4)*A[t]*V[t, t, 0, t])/
      (3*s^4*(s - 4*t)*t) - (4*(s^4 - 14*s^3*t + 31*s^2*t^2 - 36*s*t^3 + 
        12*t^4)*B[t, t]*V[t, t, 0, t])/(3*s^4*(s - 4*t))


==> anc/Ievensdds <==
(* This file contains the results for s d/ds of each of the renormalized
   epsilon-finite master integrals for self-energy and vacuum diagrams
   up to three-loop order, for the cases with topologies corresponding to
   the "even-threshold" scalar integrals:
     I8a[t, t, t, t, t, 0, 0, 0],
     I8b[t, t, t, t, t, 0, 0, t],
     I8c[t, t, t, t, t, 0, 0, t],
     I8a[t, 0, t, t, t, t, t, 0],
     I8b[t, 0, t, t, t, t, t, 0],
     I8b[0, 0, t, t, 0, 0, t, 0],
     I8a[0, t, 0, 0, 0, t, t, 0],
   and their descendants obtained by removing one or more internal lines.
   Here t is an internal propagator squared mass, and s = -p^2 for
   metric signature -+++ (or Euclidean) external momentum p. The integrals
   in this file are called "even threshold" integrals because the possible
   thresholds are at s = 0, 4t, and 16t. The results also depend on the
   constant Zeta3 = 1.20205690315959..., which comes from 
   M[0, 0, 0, 0, 0] = -6 Zeta3/s.

   The list of master integrals is given in the companion ancillary file
   Ieven.

   This file can be read into Mathematica.

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper)
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson, 
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson, 
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)
 
sdds[A, {t}] = 0
 
sdds[B, {0, 0}] = -1
 
sdds[B, {t, t}] = -((s - 2*t)/(s - 4*t)) + (2*A[t])/(s - 4*t) + 
     (2*t*B[t, t])/(s - 4*t)
 
sdds[V, {t, t, 0, t}] = -1/(2*(s - 4*t)) + A[t]^2/(2*(s - 4*t)*t^2) + 
     (4*t*B[t, t])/(s - 4*t)^2 - (4*A[t]*B[t, t])/(s - 4*t)^2 - 
     ((s + 4*t)*B[t, t]^2)/(2*(s - 4*t)^2) + (2*t*V[t, t, 0, t])/(s - 4*t)

sdds[M, {0, t, 0, t, t}] = -(B[0, 0]/(s - 4*t)) + 
     (A[t]*B[0, 0])/((s - 4*t)*t) + B[t, t]/(s - 4*t) - 
     (A[t]*B[t, t])/((s - 4*t)*t) + (B[0, 0]*B[t, t])/(s - 4*t) - 
     B[t, t]^2/(s - 4*t) - M[0, t, 0, t, t]
 
sdds[M, {t, t, t, t, 0}] = (4*t)/(s - 4*t)^2 - (8*A[t])/(s - 4*t)^2 + 
     (4*A[t]^2)/((s - 4*t)^2*t) - (4*t*B[t, t])/(s - 4*t)^2 + 
     (4*A[t]*B[t, t])/(s - 4*t)^2 - M[t, t, t, t, 0] + 
     (4*t*V[t, t, 0, t])/(s - 4*t)
 
sdds[H, {0, 0, t, 0, t, t}] = 0
 
sdds[H, {0, t, t, t, 0, t}] = 0
 
sdds[I4, {t, t, t, t}] = -(9*s^4 + 80*s^3*t - 2294*s^2*t^2 + 18504*s*t^3 - 
        39552*t^4)/(108*(s - 16*t)*(s - 4*t)) - 
     ((27*s^3 - 250*s^2*t + 544*s*t^2 - 192*t^3)*A[t])/
      (6*(s - 16*t)*(s - 4*t)) - (2*s*(5*s - 26*t)*A[t]^2)/
      ((s - 16*t)*(s - 4*t)) - (4*(s + 32*t)*A[t]^3)/
      (3*(s - 16*t)*(s - 4*t)) - (2*(s - t)*t*(s^2 - 4*s*t - 16*t^2)*B[t, t])/
      ((s - 16*t)*(s - 4*t)) - (2*(3*s^2 - 14*s*t + 80*t^2)*A[t]*B[t, t])/
      (3*(s - 16*t)) - (8*(2*s^2 - 9*s*t + 16*t^2)*A[t]^2*B[t, t])/
      ((s - 16*t)*(s - 4*t)) - (4*s*(s - t)*t^2*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)) - (4*s*(s - t)*t*A[t]*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)) + (2*s*I4[t, t, t, t])/(s - 16*t) - 
     (4*s*t*I5b[0, t, t, t, t])/(s - 16*t) - 
     (16*(s - 4*t)*t*I5c[t, t, t, t, t])/(3*(s - 16*t))
 
sdds[I5a, {t, 0, t, 0, t}] = (11*s^4 - 112*s^3*t + 304*s^2*t^2 - 16*s*t^3 - 
       640*t^4)/(24*(s - 4*t)^2*(s - t)) + (8*t^2*Zeta3)/(3*(s - t)) - 
     ((s^3 - 18*s^2*t + 86*s*t^2 - 144*t^3)*A[t])/((s - 4*t)^2*(s - t)) - 
     ((s^3 - 6*s^2*t + 4*s*t^2 + 64*t^3)*A[t]^2)/(2*(s - 4*t)^2*(s - t)*t) - 
     ((s^2 - 2*s*t - 32*t^2)*A[t]^3)/(3*(s - 4*t)^2*(s - t)*t) + 
     ((s^4 - 10*s^3*t + 46*s^2*t^2 - 116*s*t^3 + 176*t^4)*B[t, t])/
      (2*(s - 4*t)^2*(s - t)) - (2*(s^3 - 8*s^2*t + 28*s*t^2 - 16*t^3)*A[t]*
       B[t, t])/((s - 4*t)^2*(s - t)) + ((s^2 + 2*s*t + 8*t^2)*A[t]^2*
       B[t, t])/((s - 4*t)^2*(s - t)) + 
     ((s^4 - 11*s^3*t + 36*s^2*t^2 - 60*s*t^3 + 32*t^4)*B[t, t]^2)/
      (2*(s - 4*t)^2*(s - t)) + (t*(5*s^2 - 14*s*t + 16*t^2)*A[t]*B[t, t]^2)/
      ((s - 4*t)^2*(s - t)) + ((3*s - 4*t)*(s - 2*t)*t^2*B[t, t]^3)/
      ((s - 4*t)^2*(s - t)) - (t*I5a[t, 0, t, 0, t])/(s - t) + 
     (2*(s - 2*t)*t^2*M[t, t, t, t, 0])/(s - t) - 
     (t*(s^3 - 8*s^2*t + 24*s*t^2 - 40*t^3)*V[t, t, 0, t])/
      ((s - 4*t)*(s - t)) - (4*(s - 2*t)*t^2*A[t]*V[t, t, 0, t])/
      ((s - 4*t)*(s - t)) - (4*(s - 2*t)*t^3*B[t, t]*V[t, t, 0, t])/
      ((s - 4*t)*(s - t))
 
sdds[I5b, {0, t, t, t, t}] = -(34*s^3 - 2653*s^2*t + 29628*s*t^2 - 80832*t^3)/
      (108*(s - 16*t)*(s - 4*t)) + ((35*s - 68*t)*(5*s - 24*t)*A[t])/
      (12*(s - 16*t)*(s - 4*t)) + ((s^2 + 18*s*t - 112*t^2)*A[t]^2)/
      ((s - 16*t)*(s - 4*t)*t) - (2*(s - 40*t)*A[t]^3)/
      (3*(s - 16*t)*(s - 4*t)*t) + (t*(31*s^2 - 164*s*t - 32*t^2)*B[t, t])/
      (4*(s - 16*t)*(s - 4*t)) + ((35*s - 248*t)*A[t]*B[t, t])/
      (3*(s - 16*t)) + ((s^2 + 40*s*t - 128*t^2)*A[t]^2*B[t, t])/
      ((s - 16*t)*(s - 4*t)*t) + (t*(s^2 - 2*s*t + 16*t^2)*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)) + ((s^2 - 2*s*t + 16*t^2)*A[t]*B[t, t]^2)/
      ((s - 16*t)*(s - 4*t)) - (8*I4[t, t, t, t])/(s - 16*t) + 
     (s*I5b[0, t, t, t, t])/(s - 16*t) - (2*(s - 40*t)*I5c[t, t, t, t, t])/
      (3*(s - 16*t))
 
sdds[I5c, {t, t, t, t, t}] = (7*s^4 + 8*s^3*t - 1683*s^2*t^2 + 17124*s*t^3 - 
       41280*t^4)/(36*(s - 16*t)*(s - 4*t)^2) + 
     ((5*s^3 - 24*s^2*t - 46*s*t^2 + 176*t^3)*A[t])/
      ((s - 16*t)*(s - 4*t)^2) + ((17*s^2 - 118*s*t + 128*t^2)*A[t]^2)/
      ((s - 16*t)*(s - 4*t)^2) - (2*(s^2 - 21*s*t + 32*t^2)*A[t]^3)/
      ((s - 16*t)*(s - 4*t)^2*t) + (3*(s - t)*t*(s^2 - 4*s*t - 16*t^2)*
       B[t, t])/((s - 16*t)*(s - 4*t)^2) + 
     ((3*s^2 - 14*s*t + 80*t^2)*A[t]*B[t, t])/((s - 16*t)*(s - 4*t)) + 
     (12*(2*s^2 - 9*s*t + 16*t^2)*A[t]^2*B[t, t])/((s - 16*t)*(s - 4*t)^2) + 
     (6*s*(s - t)*t^2*B[t, t]^2)/((s - 16*t)*(s - 4*t)^2) + 
     (6*s*(s - t)*t*A[t]*B[t, t]^2)/((s - 16*t)*(s - 4*t)^2) - 
     (3*s*I4[t, t, t, t])/((s - 16*t)*(s - 4*t)) + (6*s*t*I5b[0, t, t, t, t])/
      ((s - 16*t)*(s - 4*t)) + (2*(5*s - 32*t)*t*I5c[t, t, t, t, t])/
      ((s - 16*t)*(s - 4*t))
 
sdds[I6c, {t, t, t, 0, t, t}] = 
    -(5*s^3 + 2746*s^2*t - 44520*s*t^2 + 135552*t^3)/
      (72*(s - 16*t)*(s - 4*t)^2) + (56*t*Zeta3)/(3*(s - 4*t)) - 
     ((59*s^2 - 24*s*t - 944*t^2)*A[t])/(4*(s - 16*t)*(s - 4*t)^2) - 
     ((5*s^2 - 44*s*t + 72*t^2)*A[t]^2)/((s - 16*t)*(s - 4*t)^2*t) + 
     (2*(s^2 - 20*s*t + 28*t^2)*A[t]^3)/(3*(s - 16*t)*(s - 4*t)^2*t^2) - 
     (t*(45*s^2 - 224*s*t - 16*t^2)*B[t, t])/(4*(s - 16*t)*(s - 4*t)^2) - 
     (3*(7*s - 60*t)*A[t]*B[t, t])/((s - 16*t)*(s - 4*t)) - 
     ((s^2 + 72*s*t - 256*t^2)*A[t]^2*B[t, t])/((s - 16*t)*(s - 4*t)^2*t) - 
     (2*t*(s^2 - 6*s*t + 20*t^2)*B[t, t]^2)/((s - 16*t)*(s - 4*t)^2) - 
     (2*(s^2 - 6*s*t + 20*t^2)*A[t]*B[t, t]^2)/((s - 16*t)*(s - 4*t)^2) + 
     (12*I4[t, t, t, t])/((s - 16*t)*(s - 4*t)) - (2*I5b[0, t, t, t, t])/
      (s - 16*t) + (2*(s - 28*t)*I5c[t, t, t, t, t])/((s - 16*t)*(s - 4*t)) + 
     (2*t*I6c[t, t, t, 0, t, t])/(s - 4*t)
 
sdds[I6c2, {t, t, t, 0, 0, 0}] = 
    (37*s^4 - 359*s^3*t + 1460*s^2*t^2 - 2984*s*t^3 + 1600*t^4)/
      (12*s^2*(s - 4*t)^3) + (4*t*Zeta3)/(3*s^2) - 
     ((s^4 - 15*s^3*t + 106*s^2*t^2 - 342*s*t^3 + 256*t^4)*A[t])/
      (s^2*(s - 4*t)^3*t) + ((s^4 - 12*s^3*t + 46*s^2*t^2 - 156*s*t^3 + 
        160*t^4)*A[t]^2)/(2*s^2*(s - 4*t)^3*t^2) - 
     ((s^4 - 10*s^3*t + 28*s^2*t^2 - 108*s*t^3 + 128*t^4)*A[t]^3)/
      (6*s^2*(s - 4*t)^3*t^3) + ((9*s^4 - 100*s^3*t + 260*s^2*t^2 + 
        228*s*t^3 - 528*t^4)*B[t, t])/(6*s^2*(s - 4*t)^3) + 
     (2*(5*s^3 - 76*s^2*t + 180*s*t^2 - 48*t^3)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3) + ((s^3 + 22*s^2*t - 42*s*t^2 - 24*t^3)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^3*t) + 
     ((3*s^4 - 22*s^3*t - 22*s^2*t^2 + 228*s*t^3 - 96*t^4)*B[t, t]^2)/
      (6*s^2*(s - 4*t)^3) + ((5*s^3 - 22*s^2*t + 42*s*t^2 - 48*t^3)*A[t]*
       B[t, t]^2)/(3*s^2*(s - 4*t)^3) - 
     ((s^4 - 10*s^3*t + 44*s^2*t^2 - 84*s*t^3 + 48*t^4)*B[t, t]^3)/
      (6*s^2*(s - 4*t)^3) - (2*(s - t)*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*t*I6c2[t, t, t, 0, 0, 0])/(s - 4*t) - 
     ((s^3 - 2*s^2*t + 12*s*t^2 - 12*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)) - (2*t*(4*s^3 + s^2*t - 66*s*t^2 + 60*t^3)*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2) + 
     (2*(s^3 - 2*s^2*t + 12*s*t^2 - 12*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) + (2*t*(s^3 - 2*s^2*t + 12*s*t^2 - 12*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
sdds[I6d, {0, 0, 0, t, t, t}] = (141*s^5 - 1615*s^4*t + 6698*s^3*t^2 - 
       12768*s^2*t^3 + 10768*s*t^4 - 3200*t^5)/(24*s^2*(s - 4*t)^2*t) + 
     (2*(s - 4*t)*(3*s - 2*t)*Zeta3)/(3*s^2) + 
     ((3*s - 2*t)*(6*s^3 - 55*s^2*t + 171*s*t^2 - 128*t^3)*A[t])/
      (s^2*(s - 4*t)^2*t) - ((3*s^4 - 33*s^3*t + 248*s^2*t^2 - 396*s*t^3 + 
        160*t^4)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) - 
     ((s^3 - 75*s^2*t + 150*s*t^2 - 64*t^3)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^2) - 
     ((s - 2*t)*B[0, 0])/(2*(s - 4*t)) + (2*A[t]*B[0, 0])/(s - 4*t) - 
     ((s - 2*t)*A[t]^2*B[0, 0])/(2*(s - 4*t)*t^2) + 
     ((9*s^5 - 86*s^4*t + 246*s^3*t^2 - 10*s^2*t^3 - 340*s*t^4 + 176*t^5)*
       B[t, t])/(2*s^2*(s - 4*t)^2*t) + 
     (4*(3*s^4 - 33*s^3*t + 69*s^2*t^2 - 42*s*t^3 + 8*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2*t) + ((s^4 + 40*s^3*t - 78*s^2*t^2 + 4*s*t^3 + 16*t^4)*
       A[t]^2*B[t, t])/(2*s^2*(s - 4*t)^2*t^2) + (2*t*B[0, 0]*B[t, t])/
      (s - 4*t) - ((s - 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t) + 
     ((3*s^5 - 20*s^4*t - 33*s^3*t^2 + 164*s^2*t^3 - 124*s*t^4 + 32*t^5)*
       B[t, t]^2)/(2*s^2*(s - 4*t)^2*t) + 
     ((7*s^4 - 17*s^3*t + 27*s^2*t^2 - 38*s*t^3 + 16*t^4)*A[t]*B[t, t]^2)/
      (s^2*(s - 4*t)^2*t) - ((s - 2*t)*B[0, 0]*B[t, t]^2)/(2*(s - 4*t)) + 
     ((3*s - 4*t)*(3*s - 2*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (2*s^2*(s - 4*t)^2) - ((3*s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*t) + ((3*s - 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/s^2 - 
     ((3*s - 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)) - (2*(3*s - 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)) - 
     (2*(3*s - 2*t)*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^2*(s - 4*t))
 
sdds[I6d, {0, t, t, t, t, 0}] = 
    -(47*s^4 - 493*s^3*t + 1844*s^2*t^2 - 2984*s*t^3 + 1600*t^4)/
      (3*s^2*(s - 4*t)^2) - (16*(s - 4*t)*t*Zeta3)/(3*s^2) - 
     (2*(19*s^3 - 204*s^2*t + 684*s*t^2 - 512*t^3)*A[t])/(s^2*(s - 4*t)^2) - 
     (2*(s^3 + 14*s^2*t - 156*s*t^2 + 160*t^3)*A[t]^2)/(s^2*(s - 4*t)^2*t) + 
     (2*(s^3 + 4*s^2*t - 108*s*t^2 + 128*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t^2) - (2*(18*s^4 - 171*s^3*t + 416*s^2*t^2 + 
        228*s*t^3 - 528*t^4)*B[t, t])/(3*s^2*(s - 4*t)^2) - 
     (8*(15*s^3 - 124*s^2*t + 180*s*t^2 - 48*t^3)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^2) + (2*(3*s^3 - 80*s^2*t + 84*s*t^2 + 48*t^3)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^2*t) - 
     (2*(6*s^4 - 33*s^3*t - 70*s^2*t^2 + 228*s*t^3 - 96*t^4)*B[t, t]^2)/
      (3*s^2*(s - 4*t)^2) - (2*(21*s^3 - 44*s^2*t + 84*s*t^2 - 96*t^3)*A[t]*
       B[t, t]^2)/(3*s^2*(s - 4*t)^2) - 
     (2*(3*s - 4*t)*t*(5*s^2 - 12*s*t + 12*t^2)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^2) + (8*(s - t)*I5a[t, 0, t, 0, t])/s^2 + 
     ((3*s^3 - 32*s^2*t + 48*s*t^2 - 48*t^3)*M[t, t, t, t, 0])/(3*s^2) + 
     (4*t*(3*s^3 + 8*s^2*t - 132*s*t^2 + 120*t^3)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)) + (8*t*(5*s^2 - 12*s*t + 12*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)) + (8*t^2*(5*s^2 - 12*s*t + 12*t^2)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t))
 
sdds[I6d, {t, 0, t, 0, t, 0}] = 
    (47*s^4 - 451*s^3*t + 1432*s^2*t^2 - 2072*s*t^3 + 1600*t^4)/
      (12*s*(s - 4*t)^2*t) - (4*(s + 4*t)*Zeta3)/(3*s) + 
     ((12*s^3 - 109*s^2*t + 346*s*t^2 - 256*t^3)*A[t])/(s*(s - 4*t)^2*t) - 
     ((s^3 - 12*s^2*t + 90*s*t^2 - 80*t^3)*A[t]^2)/(s*(s - 4*t)^2*t^2) - 
     ((5*s^2 - 74*s*t + 64*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^2) + 
     ((18*s^4 - 141*s^3*t + 224*s^2*t^2 + 644*s*t^3 - 528*t^4)*B[t, t])/
      (6*s*(s - 4*t)^2*t) + (4*(6*s^3 - 59*s^2*t + 70*s*t^2 - 24*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t) + (2*(5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(3*s*(s - 4*t)^2*t) + ((3*s^2 + 9*s*t - 8*t^2)*
       (s^2 - 8*s*t + 6*t^2)*B[t, t]^2)/(3*s*(s - 4*t)^2*t) + 
     ((12*s^3 - 13*s^2*t + 62*s*t^2 - 48*t^3)*A[t]*B[t, t]^2)/
      (3*s*(s - 4*t)^2*t) + ((17*s^3 - 52*s^2*t + 100*s*t^2 - 48*t^3)*
       B[t, t]^3)/(6*s*(s - 4*t)^2) - (2*(s - t)*I5a[t, 0, t, 0, t])/(s*t) - 
     I6e[0, t, t, t, 0, t] + (4*(2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/
      (3*s) - (2*(3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s*(s - 4*t)) - (8*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)) - (8*t*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
sdds[I6d, {t, 0, t, t, 0, t}] = 
    -(415*s^5 - 11111*s^4*t + 93460*s^3*t^2 - 325416*s^2*t^3 + 488640*s*t^4 - 
        230400*t^5)/(216*s*(s - 16*t)*(s - 4*t)^2*t) - 
     (4*(9*s - 2*t)*Zeta3)/(3*s) - 
     ((163*s^4 - 3326*s^3*t + 19300*s^2*t^2 - 43872*s*t^3 + 24576*t^4)*A[t])/
      (12*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((s^4 - 37*s^3*t + 254*s^2*t^2 - 1360*s*t^3 + 1280*t^4)*A[t]^2)/
      (2*s*(s - 16*t)*(s - 4*t)^2*t^2) - ((43*s^2 - 576*s*t + 512*t^2)*
       A[t]^3)/(3*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((18*s^5 - 459*s^4*t + 3598*s^3*t^2 - 11196*s^2*t^3 + 5456*s*t^4 + 
        8448*t^5)*B[t, t])/(12*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((29*s^4 - 662*s^3*t + 4260*s^2*t^2 - 6288*s*t^3 + 768*t^4)*A[t]*
       B[t, t])/(3*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((73*s^3 - 789*s^2*t + 836*s*t^2 + 192*t^3)*A[t]^2*B[t, t])/
      (3*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((3*s^5 - 66*s^4*t + 263*s^3*t^2 + 738*s^2*t^3 - 1136*s*t^4 + 768*t^5)*
       B[t, t]^2)/(6*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((9*s^4 - 154*s^3*t + 357*s^2*t^2 - 1016*s*t^3 + 384*t^4)*A[t]*
       B[t, t]^2)/(3*s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((9*s^3 - 26*s^2*t + 58*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2) + 
     (2*I4[t, t, t, t])/((s - 16*t)*t) + ((s - t)*I5a[t, 0, t, 0, t])/(s*t) - 
     (4*I5b[0, t, t, t, t])/(s - 16*t) + (2*(s - 22*t)*I5c[t, t, t, t, t])/
      (3*(s - 16*t)*t) - I6c[t, t, t, 0, t, t] + I6e[0, t, t, t, 0, t] - 
     I6e[t, t, t, 0, t, t] - ((5*s^2 - 10*s*t + 6*t^2)*M[t, t, t, t, 0])/
      (3*s) + ((3*s^3 + 5*s^2*t - 106*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s*(s - 4*t)) + (2*(5*s^2 - 10*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)) + (2*t*(5*s^2 - 10*s*t + 6*t^2)*B[t, t]*V[t, t, 0, t])/
      (3*s*(s - 4*t))
 
sdds[I6e, {0, 0, 0, 0, t, t}] = 
    -(68*s^5 - 741*s^4*t + 3170*s^3*t^2 - 6832*s^2*t^3 + 7568*s*t^4 - 
        3200*t^5)/(6*s^2*(s - 4*t)^3) + (4*t*(3*s^2 + 12*s*t - 16*t^2)*Zeta3)/
      (3*s^2*(s - 4*t)) - (4*(6*s^4 - 80*s^3*t + 321*s^2*t^2 - 470*s*t^3 + 
        256*t^4)*A[t])/(s^2*(s - 4*t)^3) + (12*Zeta3*A[t])/(s - 4*t) + 
     (2*(s^4 - 27*s^3*t + 132*s^2*t^2 - 236*s*t^3 + 160*t^4)*A[t]^2)/
      (s^2*(s - 4*t)^3*t) + (4*(2*s^3 - 21*s^2*t + 86*s*t^2 - 64*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^3*t) - (2*(s - 3*t)*(s + 2*t)*B[0, 0])/(s - 4*t)^2 + 
     (24*t*A[t]*B[0, 0])/(s - 4*t)^2 - (12*A[t]^2*B[0, 0])/(s - 4*t)^2 - 
     B[0, 0]^2/2 + (2*A[t]*B[0, 0]^2)/(s - 4*t) - 
     (2*(9*s^5 - 99*s^4*t + 296*s^3*t^2 - 122*s^2*t^3 - 492*s*t^4 + 528*t^5)*
       B[t, t])/(3*s^2*(s - 4*t)^3) - 
     (8*(6*s^4 - 49*s^3*t + 166*s^2*t^2 - 204*s*t^3 + 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3) - (4*(7*s^3 - 55*s^2*t + 30*s*t^2 + 24*t^3)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^3) - (8*(s - 7*t)*t*B[0, 0]*B[t, t])/
      (s - 4*t)^2 - (4*(s + 2*t)*A[t]*B[0, 0]*B[t, t])/(s - 4*t)^2 - 
     (2*(3*s^5 - 30*s^4*t + 95*s^3*t^2 + 16*s^2*t^3 - 276*s*t^4 + 96*t^5)*
       B[t, t]^2)/(3*s^2*(s - 4*t)^3) - 
     (2*(9*s^4 - 68*s^3*t + 110*s^2*t^2 - 132*s*t^3 + 96*t^4)*A[t]*B[t, t]^2)/
      (3*s^2*(s - 4*t)^3) - (2*t*(s + 2*t)*B[0, 0]*B[t, t]^2)/(s - 4*t)^2 - 
     (4*(3*s - 4*t)*t*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^3) + (4*(s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)) + (4*t*I6e[0, 0, 0, 0, t, t])/(s - 4*t) - 
     (2*s*t*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t) - 
     (8*t*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)) + (4*t*(3*s^4 - 25*s^3*t + 16*s^2*t^2 + 192*s*t^3 - 
        120*t^4)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2) + 
     (16*t*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) + (16*t^2*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
sdds[I6e, {0, t, t, t, 0, t}] = (47*s^3 - 432*s^2*t + 1152*s*t^2 - 896*t^3)/
      (24*(s - 4*t)^2*t) + (6*(s^2 - 8*s*t + 20*t^2)*A[t])/((s - 4*t)^2*t) - 
     ((s^2 - 14*s*t + 88*t^2)*A[t]^2)/(2*(s - 4*t)^2*t^2) - 
     ((s - 12*t)*A[t]^3)/((s - 4*t)^2*t^2) + 
     ((9*s^3 - 63*s^2*t + 52*s*t^2 + 408*t^3)*B[t, t])/(6*(s - 4*t)^2*t) + 
     (2*s*(6*s - 47*t)*A[t]*B[t, t])/(3*(s - 4*t)^2*t) + 
     ((17*s + 24*t)*A[t]^2*B[t, t])/(3*(s - 4*t)^2*t) + 
     ((3*s^3 - 12*s^2*t - 68*s*t^2 + 48*t^3)*B[t, t]^2)/(6*(s - 4*t)^2*t) + 
     (2*(3*s^2 - s*t + 12*t^2)*A[t]*B[t, t]^2)/(3*(s - 4*t)^2*t) + 
     ((9*s^2 - 20*s*t + 24*t^2)*B[t, t]^3)/(6*(s - 4*t)^2) - 
     I5a[t, 0, t, 0, t]/t - I6e[0, t, t, t, 0, t] + 
     (2*(2*s - 3*t)*M[t, t, t, t, 0])/3 - 
     ((3*s^2 - 2*s*t - 60*t^2)*V[t, t, 0, t])/(3*(s - 4*t)) - 
     (4*(2*s - 3*t)*A[t]*V[t, t, 0, t])/(3*(s - 4*t)) - 
     (4*(2*s - 3*t)*t*B[t, t]*V[t, t, 0, t])/(3*(s - 4*t))
 
sdds[I6e, {t, t, t, 0, t, t}] = 
    (2*s^4 + 5*s^3*t - 3022*s^2*t^2 + 10992*s*t^3 + 6144*t^4)/
      (216*(s - 16*t)*(s - 4*t)^2*t) - (14*Zeta3)/3 - 
     ((91*s^3 - 986*s^2*t + 2488*s*t^2 + 5184*t^3)*A[t])/
      (48*(s - 16*t)*(s - 4*t)^2*t) + ((s^2 - 89*s*t + 520*t^2)*A[t]^2)/
      ((s - 16*t)*(s - 4*t)^2*t) - ((2*s^2 - 55*s*t + 440*t^2)*A[t]^3)/
      (3*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((25*s^3 - 826*s^2*t + 5576*s*t^2 - 11840*t^3)*B[t, t])/
      (16*(s - 16*t)*(s - 4*t)^2) - 
     ((17*s^3 - 342*s^2*t + 3288*s*t^2 - 12224*t^3)*A[t]*B[t, t])/
      (12*(s - 16*t)*(s - 4*t)^2*t) - ((11*s^2 - 64*s*t + 512*t^2)*A[t]^2*
       B[t, t])/(2*(s - 16*t)*(s - 4*t)^2*t) + 
     ((3*s^3 - 74*s^2*t + 316*s*t^2 + 160*t^3)*B[t, t]^2)/
      (4*(s - 16*t)*(s - 4*t)^2) - ((s^3 - 30*s^2*t + 324*s*t^2 - 160*t^3)*
       A[t]*B[t, t]^2)/(4*(s - 16*t)*(s - 4*t)^2*t) + 
     (s*(s + 2*t)*B[t, t]^3)/(6*(s - 4*t)^2) + ((s + 8*t)*I4[t, t, t, t])/
      (2*(s - 16*t)*(s - 4*t)*t) - ((s + 8*t)*I5b[0, t, t, t, t])/
      ((s - 16*t)*(s - 4*t)) + ((s^2 - 38*s*t + 208*t^2)*I5c[t, t, t, t, t])/
      (6*(s - 16*t)*(s - 4*t)*t) - I6c[t, t, t, 0, t, t]/2 - 
     I6e[t, t, t, 0, t, t]
 
sdds[I6e1, {t, t, t, 0, 0, 0}] = 
    -(41*s^4 - 475*s^3*t + 1860*s^2*t^2 - 2984*s*t^3 + 1600*t^4)/
      (6*s^2*(s - 4*t)^3) - (8*t*Zeta3)/(3*s^2) - 
     (2*(s^4 + 7*s^3*t - 106*s^2*t^2 + 342*s*t^3 - 256*t^4)*A[t])/
      (s^2*(s - 4*t)^3*t) + ((s^4 - 2*s^3*t - 22*s^2*t^2 + 156*s*t^3 - 
        160*t^4)*A[t]^2)/(s^2*(s - 4*t)^3*t^2) - 
     (2*(s^3 - 6*s^2*t + 54*s*t^2 - 64*t^3)*A[t]^3)/(3*s^2*(s - 4*t)^3*t^2) + 
     ((s + 4*t)*B[0, 0])/(2*(s - 4*t)^2) - ((3*s - 4*t)*A[t]*B[0, 0])/
      ((s - 4*t)^2*t) + ((s + 4*t)*A[t]^2*B[0, 0])/(2*(s - 4*t)^2*t^2) - 
     ((7*s^4 - 56*s^3*t + 124*s^2*t^2 + 76*s*t^3 - 176*t^4)*B[t, t])/
      (s^2*(s - 4*t)^3) + ((3*s^4 - 32*s^3*t + 176*s^2*t^2 - 240*s*t^3 + 
        64*t^4)*A[t]*B[t, t])/(s^2*(s - 4*t)^3*t) - 
     (2*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*B[t, t])/
      (s^2*(s - 4*t)^3*t) - ((3*s - 4*t)*B[0, 0]*B[t, t])/(s - 4*t)^2 + 
     ((s + 4*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)^2*t) + 
     (2*(7*s - 8*t)*(3*s - 2*t)*t^2*B[t, t]^2)/(s^2*(s - 4*t)^3) - 
     (2*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (s^2*(s - 4*t)^3) + ((s + 4*t)*B[0, 0]*B[t, t]^2)/(2*(s - 4*t)^2) - 
     (2*(3*s - 4*t)*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/(s^2*(s - 4*t)^3) + 
     (4*(s - t)*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)) + 
     (2*t*I6e1[t, t, t, 0, 0, 0])/(s - 4*t) + (s*M[0, t, 0, t, t])/
      (s - 4*t) - (4*t*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/
      (s^2*(s - 4*t)) + ((s^4 - 4*s^3*t + 12*s^2*t^2 - 88*s*t^3 + 80*t^4)*
       V[t, t, 0, t])/(s^2*(s - 4*t)^2) + 
     (8*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/(s^2*(s - 4*t)^2) + 
     (8*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/(s^2*(s - 4*t)^2)
 
sdds[I6f, {0, 0, 0, 0, t, t}] = -1 - 2*B[0, 0] - B[0, 0]^2 + 
     2*t*I6f5[0, 0, 0, 0, t, t]
 
sdds[I6f5, {0, 0, 0, 0, t, t}] = 
    (47*s^5 - 629*s^4*t + 3098*s^3*t^2 - 7088*s^2*t^3 + 7568*s*t^4 - 
       3200*t^5)/(12*s^2*(s - 4*t)^2*t*(s + 4*t)) + 
     (4*(3*s^2 - 6*s*t + 8*t^2)*Zeta3)/(3*s^2*(s + 4*t)) + 
     (2*(6*s^4 - 64*s^3*t + 269*s^2*t^2 - 470*s*t^3 + 256*t^4)*A[t])/
      (s^2*(s - 4*t)^2*t*(s + 4*t)) - 
     ((s - t)*(s^3 - 8*s^2*t + 76*s*t^2 - 160*t^3)*A[t]^2)/
      (s^2*(s - 4*t)^2*t^2*(s + 4*t)) + (2*(25*s^2 - 86*s*t + 64*t^2)*A[t]^3)/
      (3*s^2*(s - 4*t)^2*t*(s + 4*t)) + (2*B[0, 0])/(s + 4*t) + 
     (2*A[t]*B[0, 0])/(t*(s + 4*t)) - (A[t]^2*B[0, 0])/(t^2*(s + 4*t)) + 
     (2*B[0, 0]^2)/(s + 4*t) - (A[t]*B[0, 0]^2)/(t*(s + 4*t)) + 
     ((3*s^5 - 34*s^4*t + 134*s^3*t^2 - 134*s^2*t^3 - 164*s*t^4 + 176*t^5)*
       B[t, t])/(s^2*(s - 4*t)^2*t*(s + 4*t)) + 
     (2*(3*s^4 - 44*s^3*t + 140*s^2*t^2 - 136*s*t^3 + 32*t^4)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^2*t*(s + 4*t)) + 
     ((s - 2*t)*(s^3 + 10*s^2*t - 14*s*t^2 - 8*t^3)*A[t]^2*B[t, t])/
      (s^2*(s - 4*t)^2*t^2*(s + 4*t)) + 
     ((s^5 - 9*s^4*t + 3*s^3*t^2 + 64*s^2*t^3 - 92*s*t^4 + 32*t^5)*B[t, t]^2)/
      (s^2*(s - 4*t)^2*t*(s + 4*t)) + 
     ((s - 2*t)*(5*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (s^2*(s - 4*t)^2*t*(s + 4*t)) + 
     ((3*s - 4*t)*(s - 2*t)*(s^2 - 2*s*t + 2*t^2)*B[t, t]^3)/
      (s^2*(s - 4*t)^2*(s + 4*t)) - (2*(s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*t*(s + 4*t)) - I6f[0, 0, 0, 0, t, t]/(s + 4*t) - 
     ((s + 6*t)*I6f5[0, 0, 0, 0, t, t])/(s + 4*t) + 
     (2*(s - 2*t)*(s^2 - 2*s*t + 2*t^2)*M[t, t, t, t, 0])/(s^2*(s + 4*t)) - 
     (2*(s - 2*t)*(s^3 - s^2*t - 22*s*t^2 + 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)*(s + 4*t)) - (4*(s - 2*t)*(s^2 - 2*s*t + 2*t^2)*A[t]*
       V[t, t, 0, t])/(s^2*(s - 4*t)*(s + 4*t)) - 
     (4*(s - 2*t)*t*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)*(s + 4*t))
 
sdds[I7a, {0, 0, t, t, t, t, t}] = 
    (47*s^4 - 395*s^3*t + 1012*s^2*t^2 - 1288*s*t^3 + 1600*t^4)/
      (24*s*(s - 4*t)^2*t^2) - (8*Zeta3)/(3*s) + 
     ((6*s^3 - 57*s^2*t + 183*s*t^2 - 128*t^3)*A[t])/(s*(s - 4*t)^2*t^2) - 
     ((s^3 - 15*s^2*t + 102*s*t^2 - 80*t^3)*A[t]^2)/(2*s*(s - 4*t)^2*t^3) - 
     ((3*s^2 - 39*s*t + 32*t^2)*A[t]^3)/(3*s*(s - 4*t)^2*t^3) + 
     ((9*s^4 - 60*s^3*t + 16*s^2*t^2 + 538*s*t^3 - 264*t^4)*B[t, t])/
      (6*s*(s - 4*t)^2*t^2) + (4*(3*s^3 - 28*s^2*t + 29*s*t^2 - 12*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) + ((5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(3*s*(s - 4*t)^2*t^2) + 
     ((3*s^4 - 12*s^3*t - 83*s^2*t^2 + 154*s*t^3 - 48*t^4)*B[t, t]^2)/
      (6*s*(s - 4*t)^2*t^2) + ((6*s^3 - 5*s^2*t + 25*s*t^2 - 24*t^3)*A[t]*
       B[t, t]^2)/(3*s*(s - 4*t)^2*t^2) + 
     ((9*s^3 - 28*s^2*t + 50*s*t^2 - 24*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^2*t) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(s*t^2) - I6e[0, t, t, t, 0, t]/t - 
     I7a[0, 0, t, t, t, t, t] + ((4*s^3 - 27*s^2*t + 38*s*t^2 - 24*t^3)*
       M[t, t, t, t, 0])/(3*s*(s - 4*t)*t) + (s*A[t]*M[t, t, t, t, 0])/
      ((s - 4*t)*t) + (s*B[t, t]*M[t, t, t, t, 0])/(s - 4*t) - 
     ((3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (4*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/(3*s*(s - 4*t)*t) - 
     (4*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s*(s - 4*t))
 
sdds[I7a, {0, t, 0, t, 0, t, 0}] = 
    -(47*s^5 - 489*s^4*t + 2162*s^3*t^2 - 5488*s^2*t^3 + 7568*s*t^4 - 
        3200*t^5)/(24*s^2*(s - 4*t)^3*t) + ((3*s^2 + 12*s*t - 16*t^2)*Zeta3)/
      (3*s^2*(s - 4*t)) - ((6*s^4 - 80*s^3*t + 321*s^2*t^2 - 470*s*t^3 + 
        256*t^4)*A[t])/(s^2*(s - 4*t)^3*t) + (3*Zeta3*A[t])/((s - 4*t)*t) + 
     ((s^4 - 27*s^3*t + 132*s^2*t^2 - 236*s*t^3 + 160*t^4)*A[t]^2)/
      (2*s^2*(s - 4*t)^3*t^2) + ((2*s^3 - 21*s^2*t + 86*s*t^2 - 64*t^3)*
       A[t]^3)/(3*s^2*(s - 4*t)^3*t^2) - ((7*s - 22*t)*B[0, 0])/
      (2*(s - 4*t)^2) + (6*A[t]*B[0, 0])/(s - 4*t)^2 - 
     (3*A[t]^2*B[0, 0])/((s - 4*t)^2*t) + (A[t]*B[0, 0]^2)/(2*(s - 4*t)*t) - 
     ((9*s^5 - 99*s^4*t + 296*s^3*t^2 - 122*s^2*t^3 - 492*s*t^4 + 528*t^5)*
       B[t, t])/(6*s^2*(s - 4*t)^3*t) - 
     (2*(6*s^4 - 49*s^3*t + 166*s^2*t^2 - 204*s*t^3 + 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3*t) - ((7*s^3 - 55*s^2*t + 30*s*t^2 + 24*t^3)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^3*t) - (2*(s - 7*t)*B[0, 0]*B[t, t])/
      (s - 4*t)^2 - ((s + 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)^2*t) - 
     ((3*s^5 - 30*s^4*t + 95*s^3*t^2 + 16*s^2*t^3 - 276*s*t^4 + 96*t^5)*
       B[t, t]^2)/(6*s^2*(s - 4*t)^3*t) - 
     ((9*s^4 - 68*s^3*t + 110*s^2*t^2 - 132*s*t^3 + 96*t^4)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^3*t) - ((s + 2*t)*B[0, 0]*B[t, t]^2)/(2*(s - 4*t)^2) - 
     ((3*s - 4*t)*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^3) + ((s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t) + I6e[0, 0, 0, 0, t, t]/(s - 4*t) - 
     I7a[0, t, 0, t, 0, t, 0] + (s*I7a3[t, 0, t, 0, t, 0, 0])/2 - 
     (s*I7e[0, 0, 0, 0, 0, t, t])/(2*(s - 4*t)) - I7e[0, 0, t, t, t, 0, 0]/
      2 + (B[0, 0]*M[0, t, 0, t, t])/2 - (2*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*
       M[t, t, t, t, 0])/(3*s^2*(s - 4*t)) + 
     ((3*s^4 - 25*s^3*t + 16*s^2*t^2 + 192*s*t^3 - 120*t^4)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) + (4*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2) + 
     (4*t*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2)
 
sdds[I7a, {t, t, 0, 0, 0, 0, t}] = 
    -(47*s^6 - 301*s^5*t - 414*s^4*t^2 + 6380*s^3*t^3 - 15648*s^2*t^4 + 
        15136*s*t^5 - 6400*t^6)/(24*s^3*(s - 4*t)^2*t^2) - 
     (4*(3*s^2 - 6*s*t + 8*t^2)*Zeta3)/(3*s^3) - 
     ((6*s^5 - 45*s^4*t + 47*s^3*t^2 + 426*s^2*t^3 - 940*s*t^4 + 512*t^5)*
       A[t])/(s^3*(s - 4*t)^2*t^2) + 
     ((s^5 - 13*s^4*t + 84*s^3*t^2 + 56*s^2*t^3 - 472*s*t^4 + 320*t^5)*
       A[t]^2)/(2*s^3*(s - 4*t)^2*t^3) + 
     ((3*s^4 - 47*s^3*t + 30*s^2*t^2 + 172*s*t^3 - 128*t^4)*A[t]^3)/
      (3*s^3*(s - 4*t)^2*t^3) + ((s - 2*t)*B[0, 0])/(s*(s - 4*t)) - 
     (4*A[t]*B[0, 0])/(s*(s - 4*t)) + ((s - 2*t)*A[t]^2*B[0, 0])/
      (s*(s - 4*t)*t^2) - ((9*s^6 - 42*s^5*t - 218*s^4*t^2 + 1566*s^3*t^3 - 
        1612*s^2*t^4 - 984*s*t^5 + 1056*t^6)*B[t, t])/
      (6*s^3*(s - 4*t)^2*t^2) - (4*(3*s^5 - 22*s^4*t - 51*s^3*t^2 + 
        262*s^2*t^3 - 204*s*t^4 + 48*t^5)*A[t]*B[t, t])/
      (3*s^3*(s - 4*t)^2*t^2) - ((23*s^4 + 39*s^3*t - 242*s^2*t^2 + 
        60*s*t^3 + 48*t^4)*A[t]^2*B[t, t])/(3*s^3*(s - 4*t)^2*t^2) - 
     (4*t*B[0, 0]*B[t, t])/(s*(s - 4*t)) + (2*(s - 2*t)*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)*t) - ((3*s^6 - 6*s^5*t - 143*s^4*t^2 + 204*s^3*t^3 + 
        464*s^2*t^4 - 552*s*t^5 + 192*t^6)*B[t, t]^2)/
      (6*s^3*(s - 4*t)^2*t^2) - ((6*s^5 + 13*s^4*t - 51*s^3*t^2 + 
        14*s^2*t^3 - 132*s*t^4 + 96*t^5)*A[t]*B[t, t]^2)/
      (3*s^3*(s - 4*t)^2*t^2) + ((s - 2*t)*B[0, 0]*B[t, t]^2)/(s*(s - 4*t)) - 
     ((9*s^5 - 8*s^4*t - 62*s^3*t^2 + 148*s^2*t^3 - 216*s*t^4 + 96*t^5)*
       B[t, t]^3)/(6*s^3*(s - 4*t)^2*t) + 
     ((s - t)*(s^2 + 2*s*t - 4*t^2)*I5a[t, 0, t, 0, t])/(s^3*t^2) - 
     (2*I6d[0, 0, 0, t, t, t])/s + (2*I6d[t, 0, t, 0, t, 0])/s + 
     ((s - 2*t)*I6e[0, t, t, t, 0, t])/(s*t) + I6f5[0, 0, 0, 0, t, t] - 
     I7a[t, t, 0, 0, 0, 0, t] - (2*(s - t)*(2*s^3 - s^2*t - 6*s*t^2 + 12*t^3)*
       M[t, t, t, t, 0])/(3*s^3*t) + 
     ((3*s^5 + 7*s^4*t - 120*s^3*t^2 + 20*s^2*t^3 + 384*s*t^4 - 240*t^5)*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)*t) + 
     (4*(s - t)*(2*s^3 - s^2*t - 6*s*t^2 + 12*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)*t) + (4*(s - t)*(2*s^3 - s^2*t - 6*s*t^2 + 12*t^3)*
       B[t, t]*V[t, t, 0, t])/(3*s^3*(s - 4*t))
 
sdds[I7a, {t, t, t, t, t, t, 0}] = 
    (2*s^3 + 1213*s^2*t - 25794*s*t^2 + 75648*t^3)/(432*(s - 16*t)*(s - 4*t)*
       t^2) - (7*Zeta3)/(3*t) - ((91*s^2 - 922*s*t - 1656*t^2)*A[t])/
      (96*(s - 16*t)*(s - 4*t)*t^2) + ((2*s - 59*t)*A[t]^2)/
      (2*(s - 16*t)*(s - 4*t)*t^2) - ((2*s - 29*t)*A[t]^3)/
      (6*(s - 16*t)*(s - 4*t)*t^3) + ((73*s^2 - 1658*s*t + 6520*t^2)*B[t, t])/
      (32*(s - 16*t)*(s - 4*t)*t) - ((17*s^2 - 334*s*t + 1928*t^2)*A[t]*
       B[t, t])/(24*(s - 16*t)*(s - 4*t)*t^2) - 
     (3*(3*s - 16*t)*A[t]^2*B[t, t])/(4*(s - 16*t)*(s - 4*t)*t^2) + 
     ((5*s^2 - 98*s*t + 228*t^2)*B[t, t]^2)/(8*(s - 16*t)*(s - 4*t)*t) - 
     ((s^2 - 18*s*t + 92*t^2)*A[t]*B[t, t]^2)/(8*(s - 16*t)*(s - 4*t)*t^2) + 
     (s*B[t, t]^3)/(12*(s - 4*t)*t) + I4[t, t, t, t]/(4*(s - 16*t)*t^2) - 
     I5b[0, t, t, t, t]/(2*(s - 16*t)*t) + ((s - 22*t)*I5c[t, t, t, t, t])/
      (12*(s - 16*t)*t^2) - I6c[t, t, t, 0, t, t]/(4*t) - 
     I6e[t, t, t, 0, t, t]/(2*t) - I7a[t, t, t, t, t, t, 0] + 
     s*I7a3[t, t, t, t, t, t, 0]
 
sdds[I7a3, {t, 0, t, 0, t, 0, 0}] = 
    (47*s^6 - 301*s^5*t - 730*s^4*t^2 + 11024*s^3*t^3 - 36176*s^2*t^4 + 
       50944*s*t^5 - 25600*t^6)/(12*s^2*(s - 4*t)^5*t) + 
     (4*(3*s^3 - 20*s^2*t - 24*s*t^2 + 64*t^3)*Zeta3)/(3*s^2*(s - 4*t)^3) + 
     (2*(6*s^5 - 46*s^4*t - 67*s^3*t^2 + 1222*s^2*t^3 - 2992*s*t^4 + 
        2048*t^5)*A[t])/(s^2*(s - 4*t)^5*t) - (24*Zeta3*A[t])/(s - 4*t)^3 - 
     ((s^5 - 11*s^4*t - 8*s^3*t^2 + 380*s^2*t^3 - 1408*s*t^4 + 1280*t^5)*
       A[t]^2)/(s^2*(s - 4*t)^5*t^2) + 
     (2*(9*s^3 + 38*s^2*t - 496*s*t^2 + 512*t^3)*A[t]^3)/
      (3*s^2*(s - 4*t)^5*t) + ((7*s^2 - 26*s*t + 16*t^2)*B[0, 0])/
      (s - 4*t)^4 - (4*(s + 8*t)*A[t]*B[0, 0])/(s - 4*t)^4 + 
     (2*(s + 8*t)*A[t]^2*B[0, 0])/((s - 4*t)^4*t) + 
     (2*B[0, 0]^2)/(s - 4*t)^2 - (s*A[t]*B[0, 0]^2)/((s - 4*t)^3*t) + 
     ((9*s^6 - 63*s^5*t - 124*s^4*t^2 + 1646*s^3*t^3 - 2692*s^2*t^4 - 
        2352*s*t^5 + 4224*t^6)*B[t, t])/(3*s^2*(s - 4*t)^5*t) + 
     (4*(6*s^5 - 43*s^4*t - 58*s^3*t^2 + 956*s^2*t^3 - 1488*s*t^4 + 384*t^5)*
       A[t]*B[t, t])/(3*s^2*(s - 4*t)^5*t) + 
     (2*(19*s^4 - 35*s^3*t - 326*s^2*t^2 + 312*s*t^3 + 192*t^4)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^5*t) + (12*(s - 8*t)*t*B[0, 0]*B[t, t])/
      (s - 4*t)^4 + (2*(s^2 - 2*s*t + 16*t^2)*A[t]*B[0, 0]*B[t, t])/
      ((s - 4*t)^4*t) + ((3*s^6 - 12*s^5*t - 133*s^4*t^2 + 644*s^3*t^3 + 
        164*s^2*t^4 - 1920*s*t^5 + 768*t^6)*B[t, t]^2)/
      (3*s^2*(s - 4*t)^5*t) + ((s + 8*t)*(9*s^4 - 56*s^3*t + 86*s^2*t^2 - 
        108*s*t^3 + 96*t^4)*A[t]*B[t, t]^2)/(3*s^2*(s - 4*t)^5*t) + 
     ((s^2 - 2*s*t + 16*t^2)*B[0, 0]*B[t, t]^2)/(s - 4*t)^4 + 
     (2*(3*s - 4*t)*(s^4 + s^3*t - 35*s^2*t^2 + 54*s*t^3 - 48*t^4)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^5) - (2*(s - t)*(s^2 + 2*s*t - 16*t^2)*
       I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)^3*t) - (2*s*I6e[0, 0, 0, 0, t, t])/
      (s - 4*t)^3 - (2*(s - 3*t)*I7a3[t, 0, t, 0, t, 0, 0])/(s - 4*t) + 
     (4*s*t*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t)^3 + 
     M[0, t, 0, t, t]/(s - 4*t) + (4*(s^4 + s^3*t - 35*s^2*t^2 + 54*s*t^3 - 
        48*t^4)*M[t, t, t, t, 0])/(3*s^2*(s - 4*t)^3) - 
     (2*(3*s^5 - s^4*t - 148*s^3*t^2 + 200*s^2*t^3 + 1176*s*t^4 - 960*t^5)*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^4) - 
     (8*(s^4 + s^3*t - 35*s^2*t^2 + 54*s*t^3 - 48*t^4)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^4) - (8*t*(s^4 + s^3*t - 35*s^2*t^2 + 54*s*t^3 - 
        48*t^4)*B[t, t]*V[t, t, 0, t])/(3*s^2*(s - 4*t)^4)
 
sdds[I7a3, {t, t, t, t, t, t, 0}] = 
    (419*s^6 - 16359*s^5*t + 253284*s^4*t^2 - 1669880*s^3*t^3 + 
       5152800*s^2*t^4 - 7079424*s*t^5 + 3686400*t^6)/
      (108*s^2*(s - 16*t)^2*(s - 4*t)^3*t) + 
     (2*(9*s^2 + 12*s*t + 32*t^2)*Zeta3)/(3*s^2*(s - 4*t)^2) + 
     ((235*s^5 - 3204*s^4*t + 49932*s^3*t^2 - 387376*s^2*t^3 + 
        1105920*s*t^4 - 786432*t^5)*A[t])/(12*s^2*(s - 16*t)^2*(s - 4*t)^3*
       t) - ((s^5 - 41*s^4*t - 78*s^3*t^2 - 4008*s^2*t^3 + 32256*s*t^4 - 
        20480*t^5)*A[t]^2)/(s^2*(s - 16*t)^2*(s - 4*t)^3*t^2) + 
     (2*(2*s^4 + 17*s^3*t - 996*s^2*t^2 + 12544*s*t^3 - 8192*t^4)*A[t]^3)/
      (3*s^2*(s - 16*t)^2*(s - 4*t)^3*t^2) + 
     ((36*s^6 - 1395*s^5*t + 20528*s^4*t^2 - 105028*s^3*t^3 + 
        119312*s^2*t^4 + 288768*s*t^5 - 270336*t^6)*B[t, t])/
      (12*s^2*(s - 16*t)^2*(s - 4*t)^3*t) + 
     ((41*s^5 - 756*s^4*t + 9668*s^3*t^2 - 46800*s^2*t^3 + 32768*s*t^4 - 
        24576*t^5)*A[t]*B[t, t])/(3*s^2*(s - 16*t)^2*(s - 4*t)^3*t) + 
     (2*(70*s^4 + 361*s^3*t + 2068*s^2*t^2 + 2688*s*t^3 - 3072*t^4)*A[t]^2*
       B[t, t])/(3*s^2*(s - 16*t)^2*(s - 4*t)^3*t) + 
     ((3*s^6 - 117*s^5*t + 1439*s^4*t^2 - 3622*s^3*t^3 - 13288*s^2*t^4 + 
        27648*s*t^5 - 12288*t^6)*B[t, t]^2)/(3*s^2*(s - 16*t)^2*(s - 4*t)^3*
       t) + ((15*s^5 - 452*s^4*t + 4594*s^3*t^2 - 3560*s^2*t^3 + 9216*s*t^4 - 
        12288*t^5)*A[t]*B[t, t]^2)/(3*s^2*(s - 16*t)^2*(s - 4*t)^3*t) + 
     ((9*s^3 - 22*s^2*t + 42*s*t^2 - 24*t^3)*B[t, t]^3)/(3*s^2*(s - 4*t)^3) - 
     (2*(s^2 + 70*s*t + 64*t^2)*I4[t, t, t, t])/(s*(s - 16*t)^2*(s - 4*t)^2*
       t) - (2*(s - t)*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)*t) + 
     (12*(s + 14*t)*I5b[0, t, t, t, t])/((s - 16*t)^2*(s - 4*t)^2) - 
     (2*(s^3 - 36*s^2*t - 300*s*t^2 + 1280*t^3)*I5c[t, t, t, t, t])/
      (3*s*(s - 16*t)^2*(s - 4*t)^2*t) + (4*t*I6c[t, t, t, 0, t, t])/
      (s*(s - 4*t)^2) - (2*(s - 3*t)*I7a3[t, t, t, t, t, t, 0])/(s - 4*t) + 
     (4*(s^2 - 3*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^2*(s - 4*t)) - 
     (2*(3*s^3 - 7*s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) - (4*(5*s^2 - 6*s*t + 6*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) - (4*t*(5*s^2 - 6*s*t + 6*t^2)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
sdds[I7b, {0, t, t, t, t, 0, 0}] = 
    (47*s^6 - 536*s^5*t + 2385*s^4*t^2 - 6128*s^3*t^3 + 11192*s^2*t^4 - 
       13088*s*t^5 + 6400*t^6)/(12*s^2*(s - 4*t)^3*t^2) - 
     (16*(s^2 - 2*s*t + 4*t^2)*Zeta3)/(3*s^2*(s - 4*t)) + 
     (2*(6*s^5 - 75*s^4*t + 378*s^3*t^2 - 895*s^2*t^3 + 1076*s*t^4 - 512*t^5)*
       A[t])/(s^2*(s - 4*t)^3*t^2) - 
     ((s^5 - 18*s^4*t + 151*s^3*t^2 - 434*s^2*t^3 + 600*s*t^4 - 320*t^5)*
       A[t]^2)/(s^2*(s - 4*t)^3*t^3) - 
     (2*(3*s^4 - 48*s^3*t + 159*s^2*t^2 - 244*s*t^3 + 128*t^4)*A[t]^3)/
      (3*s^2*(s - 4*t)^3*t^3) + ((9*s^6 - 87*s^5*t + 232*s^4*t^2 + 
        208*s^3*t^3 - 1430*s^2*t^4 + 2080*s*t^5 - 1056*t^6)*B[t, t])/
      (3*s^2*(s - 4*t)^3*t^2) + (8*(3*s^5 - 37*s^4*t + 125*s^3*t^2 - 
        217*s^2*t^3 + 176*s*t^4 - 48*t^5)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3*t^2) + (2*(5*s - 4*t)*(4*s + 3*t)*
       (s^2 - 3*s*t + 4*t^2)*A[t]^2*B[t, t])/(3*s^2*(s - 4*t)^3*t^2) + 
     ((3*s^6 - 21*s^5*t - 35*s^4*t^2 + 343*s^3*t^3 - 758*s^2*t^4 + 
        616*s*t^5 - 192*t^6)*B[t, t]^2)/(3*s^2*(s - 4*t)^3*t^2) + 
     (2*(6*s^5 - 23*s^4*t + 64*s^3*t^2 - 125*s^2*t^3 + 196*s*t^4 - 96*t^5)*
       A[t]*B[t, t]^2)/(3*s^2*(s - 4*t)^3*t^2) + 
     ((9*s^5 - 55*s^4*t + 168*s^3*t^2 - 278*s^2*t^3 + 272*s*t^4 - 96*t^5)*
       B[t, t]^3)/(3*s^2*(s - 4*t)^3*t) - (4*t*H[0, 0, t, 0, t, t])/
      (s*(s - 4*t)) - (2*(s - t)*(s^2 - 3*s*t + 4*t^2)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t^2) + (4*t*I6d[t, 0, t, 0, t, 0])/(s*(s - 4*t)) - 
     (2*(s - 2*t)*(s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) - 
     I7b[0, t, t, t, t, 0, 0] + I7c[t, t, t, t, 0, 0, 0] - 
     (2*t*I7d[t, t, 0, t, 0, t, 0])/(s - 4*t) + 
     2*t*I8a[t, t, t, t, t, 0, 0, 0] + 
     (2*(4*s^4 - 23*s^3*t + 52*s^2*t^2 - 50*s*t^3 + 24*t^4)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)*t) + (2*(s - 2*t)*A[t]*M[t, t, t, t, 0])/
      ((s - 4*t)*t) + (s*B[t, t]*M[t, t, t, t, 0])/(s - 4*t) - 
     (2*(s^2 - 3*s*t + 4*t^2)*(3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2*t) - 
     (8*(2*s^2 - 4*s*t + 3*t^2)*(s^2 - 3*s*t + 4*t^2)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2*t) - (8*(2*s^2 - 4*s*t + 3*t^2)*
       (s^2 - 3*s*t + 4*t^2)*B[t, t]*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
sdds[I7b, {t, 0, t, 0, 0, 0, t}] = 
    -(47*s^7 - 442*s^6*t + 713*s^5*t^2 + 5674*s^4*t^3 - 28184*s^3*t^4 + 
        50800*s^2*t^5 - 39872*s*t^6 + 12800*t^7)/(24*s^3*(s - 4*t)^3*t^2) + 
     (4*(s^3 + 11*s^2*t - 24*s*t^2 + 16*t^3)*Zeta3)/(3*s^3*(s - 4*t)) - 
     ((6*s^6 - 63*s^5*t + 159*s^4*t^2 + 331*s^3*t^3 - 2006*s^2*t^4 + 
        2648*s*t^5 - 1024*t^6)*A[t])/(s^3*(s - 4*t)^3*t^2) + 
     (6*Zeta3*A[t])/((s - 4*t)*t) + 
     ((s^6 - 16*s^5*t + 95*s^4*t^2 - 120*s^3*t^3 - 660*s^2*t^4 + 1424*s*t^5 - 
        640*t^6)*A[t]^2)/(2*s^3*(s - 4*t)^3*t^3) + 
     ((3*s^5 - 51*s^4*t + 161*s^3*t^2 + 134*s^2*t^3 - 536*s*t^4 + 256*t^5)*
       A[t]^3)/(3*s^3*(s - 4*t)^3*t^3) - ((13*s^2 - 38*s*t - 8*t^2)*B[0, 0])/
      (2*s*(s - 4*t)^2) + (2*(5*s + 4*t)*A[t]*B[0, 0])/(s*(s - 4*t)^2) + 
     ((s^2 - 18*s*t + 8*t^2)*A[t]^2*B[0, 0])/(2*s*(s - 4*t)^2*t^2) + 
     (A[t]*B[0, 0]^2)/((s - 4*t)*t) - 
     ((9*s^7 - 69*s^6*t - 95*s^5*t^2 + 2048*s^4*t^3 - 5390*s^3*t^4 + 
        2276*s^2*t^5 + 3552*s*t^6 - 2112*t^7)*B[t, t])/
      (6*s^3*(s - 4*t)^3*t^2) - (4*(3*s^6 - 31*s^5*t + 40*s^4*t^2 + 
        335*s^3*t^3 - 806*s^2*t^4 + 480*s*t^5 - 96*t^6)*A[t]*B[t, t])/
      (3*s^3*(s - 4*t)^3*t^2) - ((43*s^5 - 106*s^4*t - 626*s^3*t^2 + 
        1196*s^2*t^3 - 96*s*t^4 - 192*t^5)*A[t]^2*B[t, t])/
      (6*s^3*(s - 4*t)^3*t^2) - (2*(2*s^2 - 13*s*t - 4*t^2)*B[0, 0]*B[t, t])/
      (s*(s - 4*t)^2) - ((s^2 + 10*s*t - 8*t^2)*A[t]*B[0, 0]*B[t, t])/
      (s*(s - 4*t)^2*t) - ((3*s^7 - 15*s^6*t - 137*s^5*t^2 + 821*s^4*t^3 - 
        476*s^3*t^4 - 1660*s^2*t^5 + 1392*s*t^6 - 384*t^7)*B[t, t]^2)/
      (6*s^3*(s - 4*t)^3*t^2) - ((6*s^6 - 11*s^5*t - 97*s^4*t^2 + 
        157*s^3*t^3 - 178*s^2*t^4 + 408*s*t^5 - 192*t^6)*A[t]*B[t, t]^2)/
      (3*s^3*(s - 4*t)^3*t^2) - ((s^2 + 10*s*t - 8*t^2)*B[0, 0]*B[t, t]^2)/
      (2*s*(s - 4*t)^2) - ((9*s^6 - 42*s^5*t - 34*s^4*t^2 + 306*s^3*t^3 - 
        572*s^2*t^4 + 576*s*t^5 - 192*t^6)*B[t, t]^3)/(6*s^3*(s - 4*t)^3*t) + 
     ((s - t)*(s^3 - s^2*t - 10*s*t^2 + 8*t^3)*I5a[t, 0, t, 0, t])/
      (s^3*(s - 4*t)*t^2) - I6d[0, 0, 0, t, t, t]/s + 
     I6d[t, 0, t, 0, t, 0]/s + (2*I6e[0, 0, 0, 0, t, t])/(s - 4*t) + 
     ((s - t)*I6e[0, t, t, t, 0, t])/(s*t) - I7b[t, 0, t, 0, 0, 0, t] - 
     (s*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t) - 
     ((4*s^5 - 19*s^4*t - 2*s^3*t^2 + 62*s^2*t^3 - 108*s*t^4 + 48*t^5)*
       M[t, t, t, t, 0])/(3*s^3*(s - 4*t)*t) + 
     ((3*s^6 - 2*s^5*t - 169*s^4*t^2 + 484*s^3*t^3 + 416*s^2*t^4 - 
        1128*s*t^5 + 480*t^6)*V[t, t, 0, t])/(3*s^3*(s - 4*t)^2*t) + 
     (2*(4*s^5 - 19*s^4*t - 2*s^3*t^2 + 62*s^2*t^3 - 108*s*t^4 + 48*t^5)*A[t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)^2*t) + 
     (2*(4*s^5 - 19*s^4*t - 2*s^3*t^2 + 62*s^2*t^3 - 108*s*t^4 + 48*t^5)*
       B[t, t]*V[t, t, 0, t])/(3*s^3*(s - 4*t)^2)
 
sdds[I7b, {t, 0, t, t, t, t, 0}] = 
    -(2*s^7 + 2553*s^6*t - 80598*s^5*t^2 + 818584*s^4*t^3 - 3770736*s^3*t^4 + 
        8517504*s^2*t^5 - 8948736*s*t^6 + 3686400*t^7)/
      (432*s^3*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((5*s^4 - 104*s^3*t + 328*s^2*t^2 - 256*s*t^3 + 256*t^4)*Zeta3)/
      (3*s^3*(s - 4*t)*t) + ((91*s^6 - 4548*s^5*t + 86556*s^4*t^2 - 
        630160*s^3*t^3 + 2092032*s^2*t^4 - 2985984*s*t^5 + 1572864*t^6)*A[t])/
      (96*s^3*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((4*s^5 - 107*s^4*t + 1538*s^3*t^2 - 9360*s^2*t^3 + 15744*s*t^4 - 
        10240*t^5)*A[t]^2)/(2*s^3*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((2*s^5 - 23*s^4*t - 462*s^3*t^2 + 6352*s^2*t^3 - 11520*s*t^4 + 
        8192*t^5)*A[t]^3)/(6*s^3*(s - 16*t)*(s - 4*t)^2*t^3) - 
     ((459*s^6 - 13592*s^5*t + 122196*s^4*t^2 - 427792*s^3*t^3 + 
        362496*s^2*t^4 + 537600*s*t^5 - 540672*t^6)*B[t, t])/
      (96*s^3*(s - 16*t)*(s - 4*t)^2*t) + 
     ((17*s^6 - 948*s^5*t + 17988*s^4*t^2 - 118864*s^3*t^3 + 258560*s^2*t^4 - 
        211968*s*t^5 + 49152*t^6)*A[t]*B[t, t])/(24*s^3*(s - 16*t)*
       (s - 4*t)^2*t^2) + ((43*s^5 - 1086*s^4*t + 11024*s^3*t^2 - 
        19680*s^2*t^3 + 7296*s*t^4 + 6144*t^5)*A[t]^2*B[t, t])/
      (12*s^3*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((39*s^6 - 920*s^5*t + 4296*s^4*t^2 + 7592*s^3*t^3 - 47808*s^2*t^4 + 
        72192*s*t^5 - 24576*t^6)*B[t, t]^2)/(24*s^3*(s - 16*t)*(s - 4*t)^2*
       t) + ((3*s^6 - 236*s^5*t + 3672*s^4*t^2 - 10120*s^3*t^3 + 
        28608*s^2*t^4 - 35328*s*t^5 + 24576*t^6)*A[t]*B[t, t]^2)/
      (24*s^3*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^5 - 68*s^4*t + 320*s^3*t^2 - 816*s^2*t^3 + 864*s*t^4 - 384*t^5)*
       B[t, t]^3)/(12*s^3*(s - 4*t)^2*t) - 
     ((s^2 - 14*s*t + 160*t^2)*I4[t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)*
       t^2) + (4*(s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/(s^3*t) + 
     ((s^2 - 10*s*t + 96*t^2)*I5b[0, t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)*
       t) - ((s^3 - 36*s^2*t + 300*s*t^2 - 832*t^3)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)*t^2) + 
     ((s - 8*t)*(s - 2*t)*I6c[t, t, t, 0, t, t])/(4*s*(s - 4*t)*t) - 
     I6c2[t, t, t, 0, 0, 0] - I6d[0, t, t, t, t, 0]/s + 
     I6d[t, 0, t, t, 0, t]/s - ((s - t)*I6e[0, t, t, t, 0, t])/(s*t) + 
     ((s - 2*t)*I6e[t, t, t, 0, t, t])/(2*s*t) - I7b[t, 0, t, t, t, t, 0] + 
     2*t*I7b4[t, t, 0, t, t, 0, t] + 
     (2*(s - 2*t)*(s^3 - 9*s^2*t + 12*s*t^2 - 12*t^3)*M[t, t, t, t, 0])/
      (3*s^3*t) + ((13*s^4 - 20*s^3*t - 336*s^2*t^2 + 768*s*t^3 - 480*t^4)*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)) - 
     ((s^4 - 32*s^3*t + 96*s^2*t^2 - 144*s*t^3 + 96*t^4)*A[t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)*t) + (2*(s - 2*t)*(s^3 + 12*s^2*t - 24*s*t^2 + 24*t^3)*
       B[t, t]*V[t, t, 0, t])/(3*s^3*(s - 4*t))
 
sdds[I7b4, {t, 0, t, t, t, t, 0}] = 
    (2119*s^8 - 81360*s^7*t + 971772*s^6*t^2 - 2679232*s^5*t^3 - 
       15773664*s^4*t^4 + 108144384*s^3*t^5 - 232657920*s^2*t^6 + 
       198475776*s*t^7 - 58982400*t^8)/(432*s^3*(s - 16*t)^2*(s - 4*t)^3*
       t^2) + (2*(3*s^4 + 55*s^3*t - 236*s^2*t^2 + 240*s*t^3 - 128*t^4)*
       Zeta3)/(3*s^3*(s - 4*t)^2*t) + 
     ((629*s^7 - 20487*s^6*t + 209742*s^5*t^2 - 19592*s^4*t^3 - 
        7570176*s^3*t^4 + 31647744*s^2*t^5 - 35684352*s*t^6 + 12582912*t^7)*
       A[t])/(48*s^3*(s - 16*t)^2*(s - 4*t)^3*t^2) - 
     ((5*s^7 - 217*s^6*t + 3056*s^5*t^2 - 19496*s^4*t^3 - 22912*s^3*t^4 + 
        623872*s^2*t^5 - 811008*s*t^6 + 327680*t^7)*A[t]^2)/
      (4*s^3*(s - 16*t)^2*(s - 4*t)^3*t^3) - 
     ((21*s^6 - 847*s^5*t + 9864*s^4*t^2 - 19312*s^3*t^3 - 210944*s^2*t^4 + 
        307200*s*t^5 - 131072*t^6)*A[t]^3)/(6*s^3*(s - 16*t)^2*(s - 4*t)^3*
       t^3) + ((180*s^8 - 6597*s^7*t + 69827*s^6*t^2 - 60258*s^5*t^3 - 
        1957752*s^4*t^4 + 7339840*s^3*t^5 - 1936896*s^2*t^6 - 8355840*s*t^7 + 
        4325376*t^8)*B[t, t])/(48*s^3*(s - 16*t)^2*(s - 4*t)^3*t^2) + 
     ((103*s^7 - 3221*s^6*t + 25482*s^5*t^2 + 140216*s^4*t^3 - 
        1853248*s^3*t^4 + 3380736*s^2*t^5 - 2064384*s*t^6 + 393216*t^7)*A[t]*
       B[t, t])/(12*s^3*(s - 16*t)^2*(s - 4*t)^3*t^2) + 
     ((55*s^6 - 180*s^5*t - 9834*s^4*t^2 + 201608*s^3*t^3 - 258624*s^2*t^4 + 
        12288*s*t^5 + 49152*t^6)*A[t]^2*B[t, t])/(6*s^3*(s - 16*t)^2*
       (s - 4*t)^3*t^2) + ((15*s^8 - 510*s^7*t + 4244*s^6*t^2 + 
        10470*s^5*t^3 - 133824*s^4*t^4 - 144128*s^3*t^5 + 781056*s^2*t^6 - 
        761856*s*t^7 + 196608*t^8)*B[t, t]^2)/(12*s^3*(s - 16*t)^2*
       (s - 4*t)^3*t^2) + ((57*s^7 - 1649*s^6*t + 9348*s^5*t^2 + 
        51840*s^4*t^3 - 94336*s^3*t^4 + 350976*s^2*t^5 - 466944*s*t^6 + 
        196608*t^7)*A[t]*B[t, t]^2)/(12*s^3*(s - 16*t)^2*(s - 4*t)^3*t^2) + 
     ((39*s^5 + 52*s^4*t - 466*s^3*t^2 + 1284*s^2*t^3 - 1200*s*t^4 + 384*t^5)*
       B[t, t]^3)/(12*s^3*(s - 4*t)^3*t) + 
     ((s^3 - 71*s^2*t + 304*s*t^2 - 2304*t^3)*I4[t, t, t, t])/
      (2*s*(s - 16*t)^2*(s - 4*t)^2*t^2) - 
     ((s - t)*(5*s^2 + 22*s*t - 16*t^2)*I5a[t, 0, t, 0, t])/
      (2*s^3*(s - 4*t)*t^2) + ((53*s^2 - 208*s*t + 1280*t^2)*
       I5b[0, t, t, t, t])/(s*(s - 16*t)^2*(s - 4*t)^2) + 
     ((s^4 - 51*s^3*t + 1110*s^2*t^2 - 4960*s*t^3 + 7680*t^4)*
       I5c[t, t, t, t, t])/(6*s*(s - 16*t)^2*(s - 4*t)^2*t^2) - 
     ((s - 8*t)*(s - t)*I6c[t, t, t, 0, t, t])/(2*s*(s - 4*t)^2*t) + 
     I6d[0, t, t, t, t, 0]/(s*(s - 4*t)) - I6d[t, 0, t, t, 0, t]/
      (s*(s - 4*t)) + ((s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) - 
     ((s - 2*t)*I6e[t, t, t, 0, t, t])/(2*s*(s - 4*t)*t) - 
     I7b4[t, 0, t, t, t, t, 0] - (2*t*I7b4[t, t, 0, t, t, 0, t])/(s - 4*t) + 
     ((4*s^4 + 32*s^3*t - 87*s^2*t^2 + 114*s*t^3 - 48*t^4)*M[t, t, t, t, 0])/
      (3*s^3*(s - 4*t)*t) - ((15*s^5 + 23*s^4*t - 308*s^3*t^2 - 
        1296*s^2*t^3 + 2376*s*t^4 - 960*t^5)*V[t, t, 0, t])/
      (6*s^3*(s - 4*t)^2*t) - ((23*s^4 + 16*s^3*t - 150*s^2*t^2 + 228*s*t^3 - 
        96*t^4)*A[t]*V[t, t, 0, t])/(3*s^3*(s - 4*t)^2*t) - 
     ((23*s^4 + 16*s^3*t - 150*s^2*t^2 + 228*s*t^3 - 96*t^4)*B[t, t]*
       V[t, t, 0, t])/(3*s^3*(s - 4*t)^2)
 
sdds[I7b4, {t, t, 0, t, t, 0, t}] = 
    (423*s^8 - 12175*s^7*t + 114669*s^6*t^2 - 543192*s^5*t^3 + 
       1685392*s^4*t^4 - 3981840*s^3*t^5 + 7101696*s^2*t^6 - 8487936*s*t^7 + 
       3686400*t^8)/(432*s^3*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((s^5 - 9*s^4*t + 96*s^3*t^2 - 232*s^2*t^3 + 224*s*t^4 - 256*t^5)*Zeta3)/
      (3*s^3*(s - 4*t)^2*t^2) + ((288*s^7 - 7987*s^6*t + 69858*s^5*t^2 - 
        306408*s^4*t^3 + 842272*s^3*t^4 - 1880064*s^2*t^5 + 2789376*s*t^6 - 
        1572864*t^7)*A[t])/(96*s^3*(s - 16*t)*(s - 4*t)^3*t^3) - 
     ((s^7 - 31*s^6*t + 354*s^5*t^2 - 2060*s^4*t^3 + 5652*s^3*t^4 - 
        16192*s^2*t^5 + 28928*s*t^6 - 20480*t^7)*A[t]^2)/
      (4*s^3*(s - 16*t)*(s - 4*t)^3*t^4) - 
     ((3*s^6 - 85*s^5*t + 685*s^4*t^2 - 1754*s^3*t^3 + 5744*s^2*t^4 - 
        10496*s*t^5 + 8192*t^6)*A[t]^3)/(6*s^3*(s - 16*t)*(s - 4*t)^3*t^4) + 
     ((72*s^8 - 1944*s^7*t + 15763*s^6*t^2 - 56118*s^5*t^3 + 119240*s^4*t^4 - 
        295776*s^3*t^5 + 326784*s^2*t^6 + 470016*s*t^7 - 540672*t^8)*B[t, t])/
      (96*s^3*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((48*s^7 - 1333*s^6*t + 11030*s^5*t^2 - 39688*s^4*t^3 + 123680*s^3*t^4 - 
        252032*s^2*t^5 + 205824*s*t^6 - 49152*t^7)*A[t]*B[t, t])/
      (24*s^3*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((32*s^6 - 621*s^5*t + 1912*s^4*t^2 - 9036*s^3*t^3 + 19152*s^2*t^4 - 
        8064*s*t^5 - 6144*t^6)*A[t]^2*B[t, t])/(12*s^3*(s - 16*t)*(s - 4*t)^3*
       t^3) + ((6*s^8 - 144*s^7*t + 799*s^6*t^2 - 438*s^5*t^3 - 
        1624*s^4*t^4 + 10392*s^3*t^5 - 44160*s^2*t^6 + 69120*s*t^7 - 
        24576*t^8)*B[t, t]^2)/(24*s^3*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((24*s^7 - 481*s^6*t + 1914*s^5*t^2 - 6860*s^4*t^3 + 15576*s^3*t^4 - 
        29568*s^2*t^5 + 32256*s*t^6 - 24576*t^7)*A[t]*B[t, t]^2)/
      (24*s^3*(s - 16*t)*(s - 4*t)^3*t^3) + 
     ((4*s^6 - 21*s^5*t + 72*s^4*t^2 - 192*s^3*t^3 + 390*s^2*t^4 - 
        408*s*t^5 + 192*t^6)*B[t, t]^3)/(6*s^3*(s - 4*t)^3*t^2) + 
     ((s^2 - 8*s*t + 160*t^2)*I4[t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)^2*
       t^2) - ((s - t)*(s^3 - 2*s^2*t + 6*s*t^2 - 16*t^3)*I5a[t, 0, t, 0, t])/
      (2*s^3*(s - 4*t)*t^3) - ((s^2 + 32*t^2)*I5b[0, t, t, t, t])/
      (2*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((s^3 - 30*s^2*t + 192*s*t^2 - 1216*t^3)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((s^2 - 12*s*t + 16*t^2)*I6c[t, t, t, 0, t, t])/(4*s*(s - 4*t)^2*t) + 
     (s*I6c2[t, t, t, 0, 0, 0])/(2*(s - 4*t)*t) + I6d[0, t, t, t, t, 0]/
      (s*(s - 4*t)) - I6d[t, 0, t, t, 0, t]/(s*(s - 4*t)) + 
     ((s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) - 
     ((s - 2*t)*I6e[t, t, t, 0, t, t])/(2*s*(s - 4*t)*t) - 
     ((s - 2*t)*I7b4[t, t, 0, t, t, 0, t])/(s - 4*t) + 
     ((2*s^5 - 13*s^4*t + 48*s^3*t^2 - 120*s^2*t^3 + 132*s*t^4 - 96*t^5)*
       M[t, t, t, t, 0])/(6*s^3*(s - 4*t)*t^2) - 
     ((3*s^6 - 4*s^5*t - 76*s^4*t^2 + 222*s^3*t^3 - 660*s^2*t^4 + 
        1416*s*t^5 - 960*t^6)*V[t, t, 0, t])/(6*s^3*(s - 4*t)^2*t^2) - 
     ((7*s^5 - 26*s^4*t + 72*s^3*t^2 - 192*s^2*t^3 + 264*s*t^4 - 192*t^5)*
       A[t]*V[t, t, 0, t])/(6*s^3*(s - 4*t)^2*t^2) - 
     ((5*s^5 - 19*s^4*t + 36*s^3*t^2 - 96*s^2*t^3 + 132*s*t^4 - 96*t^5)*
       B[t, t]*V[t, t, 0, t])/(3*s^3*(s - 4*t)^2*t)
 
sdds[I7c, {t, t, t, t, 0, 0, 0}] = 
    -(47*s^4 - 527*s^3*t + 2004*s^2*t^2 - 2984*s*t^3 + 1600*t^4)/
      (6*s^2*(s - 4*t)^3) - (8*t*Zeta3)/(3*s^2) - 
     (2*(13*s^3 - 122*s^2*t + 342*s*t^2 - 256*t^3)*A[t])/(s^2*(s - 4*t)^3) + 
     (2*(s^3 - 19*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(s^2*(s - 4*t)^3*t) - 
     (4*(s^3 - 9*s^2*t + 27*s*t^2 - 32*t^3)*A[t]^3)/(3*s^2*(s - 4*t)^3*t^2) - 
     (2*(3*s^4 - 26*s^3*t + 54*s^2*t^2 + 38*s*t^3 - 88*t^4)*B[t, t])/
      (s^2*(s - 4*t)^3) - (4*(s - 2*t)*(5*s^2 - 26*s*t + 8*t^2)*A[t]*B[t, t])/
      (s^2*(s - 4*t)^3) - (4*(3*s^2 - 7*s*t - 4*t^2)*A[t]^2*B[t, t])/
      (s^2*(s - 4*t)^3) - (2*(s - 2*t)*(s^3 - 3*s^2*t - 15*s*t^2 + 8*t^3)*
       B[t, t]^2)/(s^2*(s - 4*t)^3) - 
     (2*(3*s^3 - 10*s^2*t + 14*s*t^2 - 16*t^3)*A[t]*B[t, t]^2)/
      (s^2*(s - 4*t)^3) - (2*t*(7*s^3 - 30*s^2*t + 42*s*t^2 - 24*t^3)*
       B[t, t]^3)/(3*s^2*(s - 4*t)^3) + (4*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)) + (4*t*I6c2[t, t, t, 0, 0, 0])/(s - 4*t) - 
     I7c[t, t, t, t, 0, 0, 0] - ((s^3 + 4*s^2*t - 8*s*t^2 + 8*t^3)*
       M[t, t, t, t, 0])/(s^2*(s - 4*t)) - 
     (4*t*(s^3 - 7*s^2*t + 22*s*t^2 - 20*t^3)*V[t, t, 0, t])/
      (s^2*(s - 4*t)^2) + (8*t*(s^2 - 2*s*t + 2*t^2)*A[t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)^2) + (8*t^2*(s^2 - 2*s*t + 2*t^2)*B[t, t]*V[t, t, 0, t])/
      (s^2*(s - 4*t)^2)
 
sdds[I7d, {t, t, 0, t, 0, t, 0}] = 
    -(47*s^4 - 423*s^3*t + 1222*s^2*t^2 - 1680*s*t^3 + 1600*t^4)/
      (6*s*(s - 4*t)^3*t) + (4*(s + 8*t)*Zeta3)/(3*s*(s - 4*t)) - 
     ((24*s^3 - 223*s^2*t + 712*s*t^2 - 512*t^3)*A[t])/(s*(s - 4*t)^3*t) + 
     ((2*s^3 - 27*s^2*t + 192*s*t^2 - 160*t^3)*A[t]^2)/(s*(s - 4*t)^3*t^2) + 
     ((11*s^2 - 152*s*t + 128*t^2)*A[t]^3)/(3*s*(s - 4*t)^3*t^2) - 
     ((36*s^4 - 261*s^3*t + 256*s^2*t^2 + 1720*s*t^3 - 1056*t^4)*B[t, t])/
      (6*s*(s - 4*t)^3*t) - (4*(12*s^3 - 115*s^2*t + 128*s*t^2 - 48*t^3)*A[t]*
       B[t, t])/(3*s*(s - 4*t)^3*t) - (4*(5*s - 4*t)*(4*s + 3*t)*A[t]^2*
       B[t, t])/(3*s*(s - 4*t)^3*t) - 
     ((6*s^4 - 27*s^3*t - 145*s^2*t^2 + 272*s*t^3 - 96*t^4)*B[t, t]^2)/
      (3*s*(s - 4*t)^3*t) - ((24*s^3 - 23*s^2*t + 112*s*t^2 - 96*t^3)*A[t]*
       B[t, t]^2)/(3*s*(s - 4*t)^3*t) - 
     ((35*s^3 - 108*s^2*t + 200*s*t^2 - 96*t^3)*B[t, t]^3)/
      (6*s*(s - 4*t)^3) + H[0, 0, t, 0, t, t]/(s - 4*t) + 
     (4*(s - t)*I5a[t, 0, t, 0, t])/(s*(s - 4*t)*t) - 
     I6d[t, 0, t, 0, t, 0]/(s - 4*t) + (3*I6e[0, t, t, t, 0, t])/(s - 4*t) + 
     (2*t*I7d[t, t, 0, t, 0, t, 0])/(s - 4*t) - 
     (8*(2*s^2 - 4*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s*(s - 4*t)) + 
     (4*(3*s^3 + s^2*t - 86*s*t^2 + 60*t^3)*V[t, t, 0, t])/
      (3*s*(s - 4*t)^2) + (16*(2*s^2 - 4*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)^2) + (16*t*(2*s^2 - 4*s*t + 3*t^2)*B[t, t]*
       V[t, t, 0, t])/(3*s*(s - 4*t)^2)
 
sdds[I7d, {t, t, 0, t, t, 0, t}] = 
    (419*s^5 - 11389*s^4*t + 95576*s^3*t^2 - 332568*s^2*t^3 + 497856*s*t^4 - 
       230400*t^5)/(72*s*(s - 16*t)*(s - 4*t)^3*t) + 
     (8*(8*s - 3*t)*Zeta3)/(3*s*(s - 4*t)) + 
     ((235*s^4 - 5094*s^3*t + 31064*s^2*t^2 - 75936*s*t^3 + 49152*t^4)*A[t])/
      (8*s*(s - 16*t)*(s - 4*t)^3*t) - 
     ((3*s^4 - 91*s^3*t + 670*s^2*t^2 - 3840*s*t^3 + 3840*t^4)*A[t]^2)/
      (2*s*(s - 16*t)*(s - 4*t)^3*t^2) - 
     ((2*s^3 - 143*s^2*t + 1656*s*t^2 - 1536*t^3)*A[t]^3)/
      (3*s*(s - 16*t)*(s - 4*t)^3*t^2) + 
     ((108*s^5 - 2769*s^4*t + 20854*s^3*t^2 - 59592*s^2*t^3 + 18176*s*t^4 + 
        50688*t^5)*B[t, t])/(24*s*(s - 16*t)*(s - 4*t)^3*t) + 
     ((123*s^4 - 2942*s^3*t + 19416*s^2*t^2 - 27904*s*t^3 + 4608*t^4)*A[t]*
       B[t, t])/(6*s*(s - 16*t)*(s - 4*t)^3*t) + 
     ((140*s^3 - 1683*s^2*t + 1420*s*t^2 + 576*t^3)*A[t]^2*B[t, t])/
      (3*s*(s - 16*t)*(s - 4*t)^3*t) + 
     ((9*s^5 - 201*s^4*t + 835*s^3*t^2 + 1842*s^2*t^3 - 3424*s*t^4 + 
        2304*t^5)*B[t, t]^2)/(6*s*(s - 16*t)*(s - 4*t)^3*t) + 
     ((45*s^4 - 778*s^3*t + 1626*s^2*t^2 - 4832*s*t^3 + 2304*t^4)*A[t]*
       B[t, t]^2)/(6*s*(s - 16*t)*(s - 4*t)^3*t) + 
     ((25*s^3 - 74*s^2*t + 158*s*t^2 - 72*t^3)*B[t, t]^3)/(6*s*(s - 4*t)^3) + 
     H[0, t, t, t, 0, t]/(s - 4*t) - (3*I4[t, t, t, t])/
      ((s - 16*t)*(s - 4*t)*t) - (3*(s - t)*I5a[t, 0, t, 0, t])/
      (s*(s - 4*t)*t) + (6*I5b[0, t, t, t, t])/((s - 16*t)*(s - 4*t)) - 
     ((s - 22*t)*I5c[t, t, t, t, t])/((s - 16*t)*(s - 4*t)*t) + 
     (2*I6c[t, t, t, 0, t, t])/(s - 4*t) - I6d[t, 0, t, t, 0, t]/(s - 4*t) - 
     (3*I6e[0, t, t, t, 0, t])/(s - 4*t) + (3*I6e[t, t, t, 0, t, t])/
      (s - 4*t) + (2*t*I7d[t, t, 0, t, t, 0, t])/(s - 4*t) + 
     ((13*s^2 - 26*s*t + 18*t^2)*M[t, t, t, t, 0])/(3*s*(s - 4*t)) - 
     ((9*s^3 + 7*s^2*t - 278*s*t^2 + 180*t^3)*V[t, t, 0, t])/
      (3*s*(s - 4*t)^2) - (2*(13*s^2 - 26*s*t + 18*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)^2) - (2*t*(13*s^2 - 26*s*t + 18*t^2)*B[t, t]*
       V[t, t, 0, t])/(3*s*(s - 4*t)^2)
 
sdds[I7e, {0, 0, 0, 0, 0, t, t}] = 
    (47*s^5 - 489*s^4*t + 2162*s^3*t^2 - 5488*s^2*t^3 + 7568*s*t^4 - 
       3200*t^5)/(24*s^2*(s - 4*t)^3*t) + (2*(3*s^2 - 24*s*t + 8*t^2)*Zeta3)/
      (3*s^2*(s - 4*t)) + ((6*s^4 - 80*s^3*t + 321*s^2*t^2 - 470*s*t^3 + 
        256*t^4)*A[t])/(s^2*(s - 4*t)^3*t) - (12*Zeta3*A[t])/(s*(s - 4*t)) - 
     ((s^4 - 27*s^3*t + 132*s^2*t^2 - 236*s*t^3 + 160*t^4)*A[t]^2)/
      (2*s^2*(s - 4*t)^3*t^2) - ((2*s^3 - 21*s^2*t + 86*s*t^2 - 64*t^3)*
       A[t]^3)/(3*s^2*(s - 4*t)^3*t^2) + ((7*s - 22*t)*B[0, 0])/
      (2*(s - 4*t)^2) - (6*A[t]*B[0, 0])/(s - 4*t)^2 + 
     (3*A[t]^2*B[0, 0])/((s - 4*t)^2*t) - (A[t]*B[0, 0]^2)/(2*(s - 4*t)*t) + 
     ((9*s^5 - 99*s^4*t + 296*s^3*t^2 - 122*s^2*t^3 - 492*s*t^4 + 528*t^5)*
       B[t, t])/(6*s^2*(s - 4*t)^3*t) + 
     (2*(6*s^4 - 49*s^3*t + 166*s^2*t^2 - 204*s*t^3 + 48*t^4)*A[t]*B[t, t])/
      (3*s^2*(s - 4*t)^3*t) + ((7*s^3 - 55*s^2*t + 30*s*t^2 + 24*t^3)*A[t]^2*
       B[t, t])/(3*s^2*(s - 4*t)^3*t) + (2*(s - 7*t)*B[0, 0]*B[t, t])/
      (s - 4*t)^2 + ((s + 2*t)*A[t]*B[0, 0]*B[t, t])/((s - 4*t)^2*t) + 
     ((3*s^5 - 30*s^4*t + 95*s^3*t^2 + 16*s^2*t^3 - 276*s*t^4 + 96*t^5)*
       B[t, t]^2)/(6*s^2*(s - 4*t)^3*t) + 
     ((9*s^4 - 68*s^3*t + 110*s^2*t^2 - 132*s*t^3 + 96*t^4)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^3*t) + ((s + 2*t)*B[0, 0]*B[t, t]^2)/(2*(s - 4*t)^2) + 
     ((3*s - 4*t)*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]^3)/
      (3*s^2*(s - 4*t)^3) - ((s - 2*t)*(s - t)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)*t) - I6e[0, 0, 0, 0, t, t]/(s - 4*t) - 
     ((s - 6*t)*I7e[0, 0, 0, 0, 0, t, t])/(s - 4*t) + 
     (2*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)) - ((3*s^4 - 25*s^3*t + 16*s^2*t^2 + 192*s*t^3 - 
        120*t^4)*V[t, t, 0, t])/(3*s^2*(s - 4*t)^2) - 
     (4*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^2) - (4*t*(s^3 - 7*s^2*t + 9*s*t^2 - 6*t^3)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^2)
 
sdds[I7e, {0, 0, t, t, t, 0, 0}] = 
    (47*s^4 - 507*s^3*t + 1876*s^2*t^2 - 2984*s*t^3 + 1600*t^4)/
      (24*s^2*(s - 4*t)^2*t) + (2*(s - 4*t)*Zeta3)/(3*s^2) + 
     ((6*s^3 - 53*s^2*t + 171*s*t^2 - 128*t^3)*A[t])/(s^2*(s - 4*t)^2*t) - 
     ((s^3 - 7*s^2*t + 78*s*t^2 - 80*t^3)*A[t]^2)/(2*s^2*(s - 4*t)^2*t^2) + 
     ((s^2 + 27*s*t - 32*t^2)*A[t]^3)/(3*s^2*(s - 4*t)^2*t^2) - 
     B[0, 0]/(2*(s - 4*t)) + (A[t]*B[0, 0])/((s - 4*t)*t) - 
     (A[t]^2*B[0, 0])/(2*(s - 4*t)*t^2) - B[0, 0]^2/(2*(s - 4*t)) + 
     (A[t]*B[0, 0]^2)/(2*(s - 4*t)*t) + 
     ((9*s^4 - 78*s^3*t + 194*s^2*t^2 + 114*s*t^3 - 264*t^4)*B[t, t])/
      (6*s^2*(s - 4*t)^2*t) + ((9*s^3 - 116*s^2*t + 180*s*t^2 - 48*t^3)*A[t]*
       B[t, t])/(3*s^2*(s - 4*t)^2*t) + 
     ((3*s^3 + 38*s^2*t - 42*s*t^2 - 24*t^3)*A[t]^2*B[t, t])/
      (6*s^2*(s - 4*t)^2*t^2) + (B[0, 0]*B[t, t])/(s - 4*t) - 
     (A[t]*B[0, 0]*B[t, t])/((s - 4*t)*t) + (B[0, 0]^2*B[t, t])/
      (2*(s - 4*t)) + ((3*s^4 - 21*s^3*t - 31*s^2*t^2 + 114*s*t^3 - 48*t^4)*
       B[t, t]^2)/(6*s^2*(s - 4*t)^2*t) + 
     ((15*s^3 - 26*s^2*t + 42*s*t^2 - 48*t^3)*A[t]*B[t, t]^2)/
      (6*s^2*(s - 4*t)^2*t) - (B[0, 0]*B[t, t]^2)/(2*(s - 4*t)) + 
     ((s - t)*(4*s^2 - 9*s*t + 12*t^2)*B[t, t]^3)/(3*s^2*(s - 4*t)^2) - 
     ((s - t)*I5a[t, 0, t, 0, t])/(s^2*t) - I7e[0, 0, t, t, t, 0, 0] - 
     M[0, t, 0, t, t] + (2*(s^2 - 3*s*t + 3*t^2)*M[t, t, t, t, 0])/(3*s^2) - 
     ((3*s^3 - s^2*t - 66*s*t^2 + 60*t^3)*V[t, t, 0, t])/(3*s^2*(s - 4*t)) - 
     (4*(s^2 - 3*s*t + 3*t^2)*A[t]*V[t, t, 0, t])/(3*s^2*(s - 4*t)) - 
     (4*t*(s^2 - 3*s*t + 3*t^2)*B[t, t]*V[t, t, 0, t])/(3*s^2*(s - 4*t))
 
sdds[I8a, {t, 0, t, t, t, t, t, 0}] = 
    (852*s^8 - 20569*s^7*t + 75084*s^6*t^2 + 1042608*s^5*t^3 - 
       10447424*s^4*t^4 + 38025408*s^3*t^5 - 65453568*s^2*t^6 + 
       50540544*s*t^7 - 14745600*t^8)/(432*s^3*(s - 16*t)*(s - 4*t)^4*t^2) - 
     ((15*s^4 - 168*s^3*t + 592*s^2*t^2 - 448*s*t^3 + 256*t^4)*Zeta3)/
      (3*s^3*(s - 4*t)^2*t) + ((303*s^7 - 7684*s^6*t - 18300*s^5*t^2 + 
        1096608*s^4*t^3 - 7323200*s^3*t^4 + 19021824*s^2*t^5 - 
        18235392*s*t^6 + 6291456*t^7)*A[t])/(96*s^3*(s - 16*t)*(s - 4*t)^4*
       t^2) - ((s^7 - 28*s^6*t + 262*s^5*t^2 + 1392*s^4*t^3 - 26840*s^3*t^4 + 
        103744*s^2*t^5 - 103936*s*t^6 + 40960*t^7)*A[t]^2)/
      (2*s^3*(s - 16*t)*(s - 4*t)^4*t^3) - 
     ((12*s^6 - 287*s^5*t + 1228*s^4*t^2 + 11032*s^3*t^3 - 72000*s^2*t^4 + 
        78848*s*t^5 - 32768*t^6)*A[t]^3)/(6*s^3*(s - 16*t)*(s - 4*t)^4*t^3) + 
     ((144*s^8 - 3183*s^7*t + 4264*s^6*t^2 + 233412*s^5*t^3 - 
        1623488*s^4*t^4 + 3543232*s^3*t^5 - 239616*s^2*t^6 - 4313088*s*t^7 + 
        2162688*t^8)*B[t, t])/(96*s^3*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((45*s^7 - 724*s^6*t - 14212*s^5*t^2 + 253696*s^4*t^3 - 
        1186752*s^3*t^4 + 1798144*s^2*t^5 - 1044480*s*t^6 + 196608*t^7)*A[t]*
       B[t, t])/(24*s^3*(s - 16*t)*(s - 4*t)^4*t^2) - 
     ((49*s^6 - 978*s^5*t + 23332*s^4*t^2 - 124400*s^3*t^3 + 130176*s^2*t^4 - 
        4608*s*t^5 - 24576*t^6)*A[t]^2*B[t, t])/(12*s^3*(s - 16*t)*
       (s - 4*t)^4*t^2) + ((12*s^8 - 231*s^7*t - 212*s^6*t^2 + 
        15660*s^5*t^3 - 36224*s^4*t^4 - 160352*s^3*t^5 + 433920*s^2*t^6 - 
        387072*s*t^7 + 98304*t^8)*B[t, t]^2)/(24*s^3*(s - 16*t)*(s - 4*t)^4*
       t^2) + ((39*s^7 - 580*s^6*t - 2952*s^5*t^2 + 30752*s^4*t^3 - 
        58336*s^3*t^4 + 209664*s^2*t^5 - 239616*s*t^6 + 98304*t^7)*A[t]*
       B[t, t]^2)/(24*s^3*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((15*s^6 + 2*s^5*t - 816*s^4*t^2 + 3020*s^3*t^3 - 6096*s^2*t^4 + 
        4992*s*t^5 - 1536*t^6)*B[t, t]^3)/(12*s^3*(s - 4*t)^4*t) - 
     H[0, t, t, t, 0, t]/(s - 4*t)^2 + ((3*s^2 - 14*s*t + 416*t^2)*
       I4[t, t, t, t])/(4*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((s - t)*(s^3 + 3*s^2*t - 48*s*t^2 + 32*t^3)*I5a[t, 0, t, 0, t])/
      (s^3*(s - 4*t)^2*t^2) - ((3*s^2 - 2*s*t + 224*t^2)*I5b[0, t, t, t, t])/
      (2*s*(s - 16*t)*(s - 4*t)^2*t) + 
     ((3*s^3 - 80*s^2*t + 220*s*t^2 - 1088*t^3)*I5c[t, t, t, t, t])/
      (12*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((3*s - 8*t)*(s - 2*t)*I6c[t, t, t, 0, t, t])/(4*s*(s - 4*t)^2*t) + 
     (3*I6c2[t, t, t, 0, 0, 0])/(s - 4*t) + I6d[0, t, t, t, t, 0]/
      (s*(s - 4*t)) + (4*t*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)^2) + 
     (2*(s - 2*t)*(s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)^2*t) - 
     ((3*s^2 - 8*s*t + 8*t^2)*I6e[t, t, t, 0, t, t])/(2*s*(s - 4*t)^2*t) + 
     (s*I7a3[t, t, t, t, t, t, 0])/(s - 4*t) - 
     (2*t*I7b4[t, t, 0, t, t, 0, t])/(s - 4*t) - 
     (2*t*I7d[t, t, 0, t, t, 0, t])/(s - 4*t)^2 - I8a[t, 0, t, t, t, t, t, 
      0] - ((2*s^5 - 37*s^4*t + 232*s^3*t^2 - 450*s^2*t^3 + 480*s*t^4 - 
        192*t^5)*M[t, t, t, t, 0])/(3*s^3*(s - 4*t)^2*t) - 
     ((3*s^6 + 13*s^5*t - 275*s^4*t^2 + 134*s^3*t^3 + 3636*s^2*t^4 - 
        4992*s*t^5 + 1920*t^6)*V[t, t, 0, t])/(3*s^3*(s - 4*t)^3*t) - 
     ((5*s^5 + 14*s^4*t - 344*s^3*t^2 + 804*s^2*t^3 - 960*s*t^4 + 384*t^5)*
       A[t]*V[t, t, 0, t])/(3*s^3*(s - 4*t)^3*t) - 
     (2*(7*s^5 - 29*s^4*t - 100*s^3*t^2 + 402*s^2*t^3 - 480*s*t^4 + 192*t^5)*
       B[t, t]*V[t, t, 0, t])/(3*s^3*(s - 4*t)^3)
 
sdds[I8a, {t, t, t, t, t, 0, 0, 0}] = 
    -(141*s^4 - 1409*s^3*t + 4740*s^2*t^2 - 6432*s*t^3 + 2976*t^4)/
      (24*s*(s - 4*t)^3*t^2) - (4*Zeta3)/(3*s*t) - 
     (2*(9*s^3 - 85*s^2*t + 260*s*t^2 - 194*t^3)*A[t])/(s*(s - 4*t)^3*t^2) + 
     ((3*s^3 - 41*s^2*t + 244*s*t^2 - 264*t^3)*A[t]^2)/
      (2*s*(s - 4*t)^3*t^3) + ((9*s^2 - 96*s*t + 116*t^2)*A[t]^3)/
      (3*s*(s - 4*t)^3*t^3) - ((27*s^4 - 222*s^3*t + 365*s^2*t^2 + 
        994*s*t^3 - 1208*t^4)*B[t, t])/(6*s*(s - 4*t)^3*t^2) - 
     (2*(18*s^3 - 169*s^2*t + 232*s*t^2 - 32*t^3)*A[t]*B[t, t])/
      (3*s*(s - 4*t)^3*t^2) - ((52*s^2 - 25*s*t - 76*t^2)*A[t]^2*B[t, t])/
      (3*s*(s - 4*t)^3*t^2) - ((9*s^4 - 48*s^3*t - 157*s^2*t^2 + 388*s*t^3 - 
        152*t^4)*B[t, t]^2)/(6*s*(s - 4*t)^3*t^2) - 
     (2*(9*s^3 - 14*s^2*t + 41*s*t^2 - 46*t^3)*A[t]*B[t, t]^2)/
      (3*s*(s - 4*t)^3*t^2) - ((s - t)*(25*s^2 - 54*s*t + 88*t^2)*B[t, t]^3)/
      (6*s*(s - 4*t)^3*t) - H[0, 0, t, 0, t, t]/(s*(s - 4*t)) + 
     (3*(s - t)*I5a[t, 0, t, 0, t])/(s*(s - 4*t)*t^2) - 
     (2*I6c2[t, t, t, 0, 0, 0])/(s - 4*t) + I6d[t, 0, t, 0, t, 0]/
      (s*(s - 4*t)) + ((s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)*t) - 
     I7c[t, t, t, t, 0, 0, 0]/(s - 4*t) - 
     ((s - 2*t)*I8a[t, t, t, t, t, 0, 0, 0])/(s - 4*t) - 
     ((8*s^2 - 29*s*t + 22*t^2)*M[t, t, t, t, 0])/(3*s*(s - 4*t)*t) - 
     (A[t]*M[t, t, t, t, 0])/((s - 4*t)*t) + 
     ((9*s^3 + 5*s^2*t - 290*s*t^2 + 220*t^3)*V[t, t, 0, t])/
      (3*s*(s - 4*t)^2*t) + (2*(11*s^2 - 14*s*t + 22*t^2)*A[t]*V[t, t, 0, t])/
      (3*s*(s - 4*t)^2*t) + (4*(7*s^2 - 13*s*t + 11*t^2)*B[t, t]*
       V[t, t, 0, t])/(3*s*(s - 4*t)^2)
 
sdds[I8b, {0, 0, t, t, 0, 0, t, 0}] = (6*Zeta3)/(s*(s - 4*t)) - 
     (6*Zeta3*A[t])/(s*(s - 4*t)*t) - (6*Zeta3*B[t, t])/(s*(s - 4*t)) - 
     I7a3[t, 0, t, 0, t, 0, 0] - 2*I8b[0, 0, t, t, 0, 0, t, 0]
 
sdds[I8b, {t, 0, t, t, t, t, t, 0}] = -2*I7a3[t, t, t, t, t, t, 0] - 
     2*I8b[t, 0, t, t, t, t, t, 0] - (2*M[0, t, 0, t, t])/(s - 4*t) + 
     (2*A[t]*M[0, t, 0, t, t])/((s - 4*t)*t) + (2*B[t, t]*M[0, t, 0, t, t])/
      (s - 4*t)
 
sdds[I8b, {t, t, t, t, t, 0, 0, t}] = 
    (421*s^7 - 11528*s^6*t + 99954*s^5*t^2 - 425032*s^4*t^3 + 
       1250144*s^3*t^4 - 2833728*s^2*t^5 + 3909120*s*t^6 - 1843200*t^7)/
      (108*s^2*(s - 16*t)*(s - 4*t)^4*t^2) + 
     (4*(7*s^3 - 4*s^2*t + 144*s*t^2 - 32*t^3)*Zeta3)/(3*s^2*(s - 4*t)^2*t) + 
     ((379*s^6 - 8630*s^5*t + 59808*s^4*t^2 - 246496*s^3*t^3 + 
        715904*s^2*t^4 - 1403904*s*t^5 + 786432*t^6)*A[t])/
      (24*s^2*(s - 16*t)*(s - 4*t)^4*t^2) - 
     ((s^6 - 27*s^5*t + 216*s^4*t^2 - 1536*s^3*t^3 + 3312*s^2*t^4 - 
        10880*s*t^5 + 10240*t^6)*A[t]^2)/(s^2*(s - 16*t)*(s - 4*t)^4*t^3) - 
     (2*(s^5 - 50*s^4*t + 540*s^3*t^2 - 856*s^2*t^3 + 4608*s*t^4 - 4096*t^5)*
       A[t]^3)/(3*s^2*(s - 16*t)*(s - 4*t)^4*t^3) + 
     ((72*s^7 - 1851*s^6*t + 14234*s^5*t^2 - 51888*s^4*t^3 + 122400*s^3*t^4 - 
        324480*s^2*t^5 + 174592*s*t^6 + 270336*t^7)*B[t, t])/
      (24*s^2*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((65*s^6 - 1618*s^5*t + 11824*s^4*t^2 - 36512*s^3*t^3 + 139392*s^2*t^4 - 
        201216*s*t^5 + 24576*t^6)*A[t]*B[t, t])/(6*s^2*(s - 16*t)*(s - 4*t)^4*
       t^2) + ((67*s^5 - 894*s^4*t + 1752*s^3*t^2 - 12240*s^2*t^3 + 
        13376*s*t^4 + 3072*t^5)*A[t]^2*B[t, t])/(3*s^2*(s - 16*t)*(s - 4*t)^4*
       t^2) + ((6*s^7 - 135*s^6*t + 620*s^5*t^2 + 48*s^4*t^3 + 1920*s^3*t^4 + 
        13344*s^2*t^5 - 18176*s*t^6 + 12288*t^7)*B[t, t]^2)/
      (6*s^2*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((27*s^6 - 470*s^5*t + 1200*s^4*t^2 - 7728*s^3*t^3 + 12960*s^2*t^4 - 
        32512*s*t^5 + 12288*t^6)*A[t]*B[t, t]^2)/(6*s^2*(s - 16*t)*
       (s - 4*t)^4*t^2) + (2*(4*s^5 - 12*s^4*t + 61*s^3*t^2 - 116*s^2*t^3 + 
        232*s*t^4 - 96*t^5)*B[t, t]^3)/(3*s^2*(s - 4*t)^4*t) + 
     (16*t*H[0, t, t, t, 0, t])/(s*(s - 4*t)^2) - 
     ((s^2 + 32*t^2)*I4[t, t, t, t])/(s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     (2*(s - t)*(s^2 + 8*t^2)*I5a[t, 0, t, 0, t])/(s^2*(s - 4*t)^2*t^2) + 
     (2*(s^2 + 32*t^2)*I5b[0, t, t, t, t])/(s*(s - 16*t)*(s - 4*t)^2*t) - 
     ((s - 22*t)*(s^2 + 32*t^2)*I5c[t, t, t, t, t])/
      (3*s*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((s^2 + 16*t^2)*I6c[t, t, t, 0, t, t])/(s*(s - 4*t)^2*t) - 
     (16*t*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)^2) - 
     (2*(s^2 + 8*t^2)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)^2*t) + 
     (2*(s^2 + 8*t^2)*I6e[t, t, t, 0, t, t])/(s*(s - 4*t)^2*t) - 
     (4*s*I7a3[t, t, t, t, t, t, 0])/(s - 4*t) + 
     (8*t*I7b4[t, 0, t, t, t, t, 0])/(s - 4*t) + (2*I7c[t, t, t, t, 0, 0, 0])/
      (s - 4*t) + (8*t*I7d[t, t, 0, t, t, 0, t])/(s - 4*t)^2 - 
     (8*t*I8a[t, 0, t, t, t, t, t, 0])/(s - 4*t) - 
     (2*(s - 3*t)*I8b[t, t, t, t, t, 0, 0, t])/(s - 4*t) + 
     (2*(4*s^4 - 11*s^3*t + 58*s^2*t^2 - 80*s*t^3 + 48*t^4)*M[t, t, t, t, 0])/
      (3*s^2*(s - 4*t)^2*t) + (2*A[t]*M[t, t, t, t, 0])/((s - 4*t)*t) - 
     (2*(3*s^5 + s^4*t - 62*s^3*t^2 + 100*s^2*t^3 - 848*s*t^4 + 480*t^5)*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^3*t) - 
     (8*(2*s^4 - 4*s^3*t + 23*s^2*t^2 - 40*s*t^3 + 24*t^4)*A[t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^3*t) - 
     (8*(2*s^4 - 4*s^3*t + 23*s^2*t^2 - 40*s*t^3 + 24*t^4)*B[t, t]*
       V[t, t, 0, t])/(3*s^2*(s - 4*t)^3)
 
sdds[I8c, {t, 0, t, t, t, t, t, 0}] = 
    -(562*s^8 - 17105*s^7*t + 182690*s^6*t^2 - 1043744*s^5*t^3 + 
        3933520*s^4*t^4 - 10244736*s^3*t^5 + 16564224*s^2*t^6 - 
        13774848*s*t^7 + 4915200*t^8)/(72*s^3*(s - 16*t)*(s - 4*t)^4*t^2) - 
     (2*(19*s^4 - 148*s^3*t + 520*s^2*t^2 - 288*s*t^3 + 256*t^4)*Zeta3)/
      (3*s^3*(s - 4*t)^2*t) - ((475*s^7 - 13560*s^6*t + 139180*s^5*t^2 - 
        765056*s^4*t^3 + 2452416*s^3*t^4 - 4645888*s^2*t^5 + 4767744*s*t^6 - 
        2097152*t^7)*A[t])/(16*s^3*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((2*s^7 - 68*s^6*t + 855*s^5*t^2 - 6850*s^4*t^3 + 28416*s^3*t^4 - 
        66304*s^2*t^5 + 78336*s*t^6 - 40960*t^7)*A[t]^2)/
      (s^3*(s - 16*t)*(s - 4*t)^4*t^3) + 
     ((6*s^6 - 271*s^5*t + 3658*s^4*t^2 - 18000*s^3*t^3 + 47680*s^2*t^4 - 
        58368*s*t^5 + 32768*t^6)*A[t]^3)/(3*s^3*(s - 16*t)*(s - 4*t)^4*t^3) - 
     ((288*s^8 - 8289*s^7*t + 79396*s^6*t^2 - 378236*s^5*t^3 + 
        1035040*s^4*t^4 - 1758016*s^3*t^5 + 681472*s^2*t^6 + 2961408*s*t^7 - 
        2162688*t^8)*B[t, t])/(48*s^3*(s - 16*t)*(s - 4*t)^4*t^2) - 
     ((243*s^7 - 7328*s^6*t + 75964*s^5*t^2 - 362528*s^4*t^3 + 
        1004864*s^3*t^4 - 1484288*s^2*t^5 + 921600*s*t^6 - 196608*t^7)*A[t]*
       B[t, t])/(12*s^3*(s - 16*t)*(s - 4*t)^4*t^2) - 
     ((257*s^6 - 4918*s^5*t + 26432*s^4*t^2 - 77264*s^3*t^3 + 94784*s^2*t^4 - 
        19968*s*t^5 - 24576*t^6)*A[t]^2*B[t, t])/(6*s^3*(s - 16*t)*
       (s - 4*t)^4*t^2) - ((24*s^8 - 621*s^7*t + 4204*s^6*t^2 - 
        4928*s^5*t^3 - 28952*s^4*t^4 + 145472*s^3*t^5 - 300032*s^2*t^6 + 
        325632*s*t^7 - 98304*t^8)*B[t, t]^2)/(12*s^3*(s - 16*t)*(s - 4*t)^4*
       t^2) - ((105*s^7 - 2296*s^6*t + 12680*s^5*t^2 - 45736*s^4*t^3 + 
        111424*s^3*t^4 - 200704*s^2*t^5 + 178176*s*t^6 - 98304*t^7)*A[t]*
       B[t, t]^2)/(12*s^3*(s - 16*t)*(s - 4*t)^4*t^2) - 
     ((35*s^6 - 280*s^5*t + 1184*s^4*t^2 - 3000*s^3*t^3 + 4880*s^2*t^4 - 
        4032*s*t^5 + 1536*t^6)*B[t, t]^3)/(6*s^3*(s - 4*t)^4*t) - 
     (8*t*H[0, t, t, t, 0, t])/(s*(s - 4*t)^2) + 
     (3*(s^2 - 6*s*t + 64*t^2)*I4[t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)^2*
       t^2) + (4*(s - 2*t)*(s - t)*(s^2 - 3*s*t + 8*t^2)*I5a[t, 0, t, 0, t])/
      (s^3*(s - 4*t)^2*t^2) - ((3*s^2 - 14*s*t + 128*t^2)*I5b[0, t, t, t, t])/
      (s*(s - 16*t)*(s - 4*t)^2*t) + ((s^3 - 28*s^2*t + 140*s*t^2 - 512*t^3)*
       I5c[t, t, t, t, t])/(2*s*(s - 16*t)*(s - 4*t)^2*t^2) - 
     ((3*s^2 - 14*s*t + 32*t^2)*I6c[t, t, t, 0, t, t])/(2*s*(s - 4*t)^2*t) + 
     (2*I6c2[t, t, t, 0, 0, 0])/(s - 4*t) + (2*I6d[0, t, t, t, t, 0])/
      (s*(s - 4*t)) - (2*(s - 8*t)*I6d[t, 0, t, t, 0, t])/(s*(s - 4*t)^2) + 
     (2*(3*s - 8*t)*(s - t)*I6e[0, t, t, t, 0, t])/(s*(s - 4*t)^2*t) - 
     ((3*s^2 - 10*s*t + 16*t^2)*I6e[t, t, t, 0, t, t])/(s*(s - 4*t)^2*t) + 
     (2*s*I7a3[t, t, t, t, t, t, 0])/(s - 4*t) - 
     (4*t*I7b4[t, t, 0, t, t, 0, t])/(s - 4*t) - (2*I7c[t, t, t, t, 0, 0, 0])/
      (s - 4*t) - (4*t*I7d[t, t, 0, t, t, 0, t])/(s - 4*t)^2 + 
     (4*t*I8a[t, 0, t, t, t, t, t, 0])/(s - 4*t) - 
     (2*(s - 3*t)*I8c[t, 0, t, t, t, t, t, 0])/(s - 4*t) - 
     (2*(10*s^5 - 73*s^4*t + 240*s^3*t^2 - 388*s^2*t^3 + 360*s*t^4 - 192*t^5)*
       M[t, t, t, t, 0])/(3*s^3*(s - 4*t)^2*t) - (2*A[t]*M[t, t, t, t, 0])/
      ((s - 4*t)*t) + (2*(6*s^6 - 29*s^5*t - 94*s^4*t^2 + 912*s^3*t^3 - 
        2896*s^2*t^4 + 3792*s*t^5 - 1920*t^6)*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)^3*t) + (2*(17*s^5 - 116*s^4*t + 384*s^3*t^2 - 
        680*s^2*t^3 + 720*s*t^4 - 384*t^5)*A[t]*V[t, t, 0, t])/
      (3*s^3*(s - 4*t)^3*t) + (4*(s - 2*t)*(7*s^4 - 32*s^3*t + 104*s^2*t^2 - 
        132*s*t^3 + 96*t^4)*B[t, t]*V[t, t, 0, t])/(3*s^3*(s - 4*t)^3)
 
sdds[I8cpk, {t, t, t, t, t, 0, 0, t}] = 
    (562*s^8 - 17105*s^7*t + 182690*s^6*t^2 - 1043744*s^5*t^3 + 
       3933520*s^4*t^4 - 10244736*s^3*t^5 + 16564224*s^2*t^6 - 
       13774848*s*t^7 + 4915200*t^8)/(144*s^2*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((19*s^4 - 148*s^3*t + 520*s^2*t^2 - 288*s*t^3 + 256*t^4)*Zeta3)/
      (3*s^2*(s - 4*t)^2*t) + ((475*s^7 - 13560*s^6*t + 139180*s^5*t^2 - 
        765056*s^4*t^3 + 2452416*s^3*t^4 - 4645888*s^2*t^5 + 4767744*s*t^6 - 
        2097152*t^7)*A[t])/(32*s^2*(s - 16*t)*(s - 4*t)^4*t^2) - 
     ((2*s^7 - 68*s^6*t + 855*s^5*t^2 - 6850*s^4*t^3 + 28416*s^3*t^4 - 
        66304*s^2*t^5 + 78336*s*t^6 - 40960*t^7)*A[t]^2)/
      (2*s^2*(s - 16*t)*(s - 4*t)^4*t^3) - 
     ((6*s^6 - 271*s^5*t + 3658*s^4*t^2 - 18000*s^3*t^3 + 47680*s^2*t^4 - 
        58368*s*t^5 + 32768*t^6)*A[t]^3)/(6*s^2*(s - 16*t)*(s - 4*t)^4*t^3) + 
     ((288*s^8 - 8289*s^7*t + 79396*s^6*t^2 - 378236*s^5*t^3 + 
        1035040*s^4*t^4 - 1758016*s^3*t^5 + 681472*s^2*t^6 + 2961408*s*t^7 - 
        2162688*t^8)*B[t, t])/(96*s^2*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((243*s^7 - 7328*s^6*t + 75964*s^5*t^2 - 362528*s^4*t^3 + 
        1004864*s^3*t^4 - 1484288*s^2*t^5 + 921600*s*t^6 - 196608*t^7)*A[t]*
       B[t, t])/(24*s^2*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((257*s^6 - 4918*s^5*t + 26432*s^4*t^2 - 77264*s^3*t^3 + 94784*s^2*t^4 - 
        19968*s*t^5 - 24576*t^6)*A[t]^2*B[t, t])/(12*s^2*(s - 16*t)*
       (s - 4*t)^4*t^2) + ((24*s^8 - 621*s^7*t + 4204*s^6*t^2 - 
        4928*s^5*t^3 - 28952*s^4*t^4 + 145472*s^3*t^5 - 300032*s^2*t^6 + 
        325632*s*t^7 - 98304*t^8)*B[t, t]^2)/(24*s^2*(s - 16*t)*(s - 4*t)^4*
       t^2) + ((105*s^7 - 2296*s^6*t + 12680*s^5*t^2 - 45736*s^4*t^3 + 
        111424*s^3*t^4 - 200704*s^2*t^5 + 178176*s*t^6 - 98304*t^7)*A[t]*
       B[t, t]^2)/(24*s^2*(s - 16*t)*(s - 4*t)^4*t^2) + 
     ((35*s^6 - 280*s^5*t + 1184*s^4*t^2 - 3000*s^3*t^3 + 4880*s^2*t^4 - 
        4032*s*t^5 + 1536*t^6)*B[t, t]^3)/(12*s^2*(s - 4*t)^4*t) + 
     (4*t*H[0, t, t, t, 0, t])/(s - 4*t)^2 - 
     (3*(s^2 - 6*s*t + 64*t^2)*I4[t, t, t, t])/(4*(s - 16*t)*(s - 4*t)^2*
       t^2) - (2*(s - 2*t)*(s - t)*(s^2 - 3*s*t + 8*t^2)*I5a[t, 0, t, 0, t])/
      (s^2*(s - 4*t)^2*t^2) + ((3*s^2 - 14*s*t + 128*t^2)*I5b[0, t, t, t, t])/
      (2*(s - 16*t)*(s - 4*t)^2*t) - ((s^3 - 28*s^2*t + 140*s*t^2 - 512*t^3)*
       I5c[t, t, t, t, t])/(4*(s - 16*t)*(s - 4*t)^2*t^2) + 
     ((3*s^2 - 14*s*t + 32*t^2)*I6c[t, t, t, 0, t, t])/(4*(s - 4*t)^2*t) - 
     (s*I6c2[t, t, t, 0, 0, 0])/(s - 4*t) - I6d[0, t, t, t, t, 0]/(s - 4*t) + 
     ((s - 8*t)*I6d[t, 0, t, t, 0, t])/(s - 4*t)^2 - 
     ((3*s - 8*t)*(s - t)*I6e[0, t, t, t, 0, t])/((s - 4*t)^2*t) + 
     ((3*s^2 - 10*s*t + 16*t^2)*I6e[t, t, t, 0, t, t])/(2*(s - 4*t)^2*t) - 
     (2*s*(s - 2*t)*I7a3[t, t, t, t, t, t, 0])/(s - 4*t) + 
     (2*s*t*I7b4[t, t, 0, t, t, 0, t])/(s - 4*t) + 
     (s*I7c[t, t, t, t, 0, 0, 0])/(s - 4*t) + 
     (2*s*t*I7d[t, t, 0, t, t, 0, t])/(s - 4*t)^2 - 
     (2*s*t*I8a[t, 0, t, t, t, t, t, 0])/(s - 4*t) + 
     (s*t*I8c[t, 0, t, t, t, t, t, 0])/(s - 4*t) - I8cpk[t, t, t, t, t, 0, 0, 
      t] + (2*(5*s^5 - 38*s^4*t + 126*s^3*t^2 - 194*s^2*t^3 + 180*s*t^4 - 
        96*t^5)*M[t, t, t, t, 0])/(3*s^2*(s - 4*t)^2*t) + 
     (2*s*A[t]*M[t, t, t, t, 0])/((s - 4*t)*t) + (s*B[t, t]*M[t, t, t, t, 0])/
      (s - 4*t) - ((6*s^6 - 29*s^5*t - 94*s^4*t^2 + 912*s^3*t^3 - 
        2896*s^2*t^4 + 3792*s*t^5 - 1920*t^6)*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^3*t) - ((17*s^5 - 116*s^4*t + 384*s^3*t^2 - 
        680*s^2*t^3 + 720*s*t^4 - 384*t^5)*A[t]*V[t, t, 0, t])/
      (3*s^2*(s - 4*t)^3*t) - (2*(s - 2*t)*(7*s^4 - 32*s^3*t + 104*s^2*t^2 - 
        132*s*t^3 + 96*t^4)*B[t, t]*V[t, t, 0, t])/(3*s^2*(s - 4*t)^3)
 


==> anc/Iodd <==
(* This file contains the list of renormalized epsilon-finite master integrals
   for self-energy and vacuum diagrams up to three-loop order, for the cases
   with topologies corresponding to the the "odd-threshold" scalar integrals:
     I8a[0, 0, 0, t, t, 0, 0, 0],
     I8a[t, t, t, 0, 0, 0, 0, 0],
     I8a[t, 0, t, 0, 0, t, t, 0],
     I8a[0, t, 0, t, t, t, t, 0],
     I8b[0, 0, 0, t, t, 0, 0, t],
     I8c[0, 0, 0, t, t, 0, 0, t],
   and their descendants obtained by removing one or more internal lines.
   Here t is an internal propagator squared mass.

   The list "solvedlist" provides the names of the renormalized
   epsilon-finite candidate master integrals that can be solved for in
   terms of the masters.

   The results for the individual solved integrals are listed next.
   Here s = -p^2 for metric signature -+++ (or Euclidean) external momentum p.
   The integrals in this file are called "odd threshold" integrals because
   the possible thresholds are at s = t and 9t.

   This file can be read into Mathematica. The two-loop vacuum integral is
   denoted "I2" rather than "I", in order to avoid confusion with sqrt(-1).

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper)
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)

masters = {A[t], B[0, t], 
     S[0, 0, t], S[t, t, t], U[t, 0, t, t], M[0, 0, t, t, 0], 
     H[0, 0, t, 0, t, t], H[0, t, t, t, 0, t], 
     I4[0, t, t, t], I5a[t, 0, 0, t, t], I5b1[t, t, t, 0, t], 
     I6a[t, 0, 0, 0, t, t], I6b1[t, 0, 0, t, t, t], I6d[0, 0, t, 0, t, 0], 
     I6d[0, 0, t, t, 0, t], I6d[t, 0, 0, 0, 0, 0], I6d[t, 0, 0, t, t, t], 
     I6d[t, t, t, t, t, 0], I6d1[t, t, t, t, t, 0], I6e[0, 0, t, t, t, t], 
     I6e[0, t, 0, 0, 0, t], I6e[t, 0, t, 0, 0, t], I6e[t, t, 0, t, t, t], 
     I6f[0, t, t, 0, 0, t], I6f1[t, 0, 0, t, 0, t], I7a[0, 0, 0, 0, t, t, t], 
     I7a[0, 0, t, t, 0, 0, 0], I7a[0, t, t, 0, 0, t, 0], 
     I7a[t, t, 0, 0, t, t, 0], I7a[t, t, t, t, 0, 0, t], 
     I7a5[t, t, 0, 0, t, t, 0], I7b[0, 0, t, 0, t, 0, 0], 
     I7b[t, 0, 0, 0, t, 0, t], I7b[t, t, t, 0, t, t, 0], 
     I7c[0, 0, t, t, 0, 0, 0], I7d[0, t, 0, t, 0, t, 0], 
     I7d[0, t, 0, t, t, 0, t], I7e[0, t, t, 0, 0, 0, 0], 
     I7e[0, t, t, 0, 0, t, t], I8a[0, t, 0, t, t, t, t, 0], 
     I8b[0, 0, 0, t, t, 0, 0, t], I8c[0, 0, 0, t, t, 0, 0, t], 
     I8cpk[t, t, t, 0, 0, 0, 0, 0]}

solvedlist = {{I2, {0, t, t}}, {T, {t, 0, 0}}, {T, {t, t, t}}, 
     {U, {0, t, 0, t}}, {U, {t, 0, 0, 0}},
     {F, {t, 0, 0, t}}, {F, {t, t, t, t}}, {G, {0, 0, 0, t, t}}, 
     {G, {0, t, t, t, t}}, {G, {t, 0, t, 0, t}}, 
     {I4, {0, 0, 0, t}}, {I41, {t, 0, 0, 0}}, {I41, {t, 0, t, t}}, 
     {I411, {t, 0, 0, 0}}, {I411, {t, 0, t, t}}, {I412, {t, t, 0, t}}, 
     {I5a, {0, 0, t, 0, t}}, {I5a, {t, 0, 0, 0, 0}}, {I5a, {t, t, t, t, t}}, 
     {I5a1, {t, 0, 0, 0, 0}}, {I5a1, {t, 0, 0, t, t}}, 
     {I5a1, {t, t, t, t, t}}, {I5a2, {0, t, 0, 0, t}}, 
     {I5a2, {t, t, t, 0, 0}}, {I5a2, {t, t, t, t, t}}, 
     {I5b, {0, 0, t, 0, 0}}, {I5b, {0, 0, t, t, t}}, {I5b, {t, 0, 0, 0, t}}, 
     {I5b, {t, t, t, 0, t}}, {I5b1, {t, 0, 0, 0, t}}, 
     {I5b2, {0, t, 0, 0, 0}}, {I5b2, {0, t, 0, t, t}}, 
     {I5b2, {t, t, t, 0, t}}, {I5b4, {0, 0, t, t, t}}, 
     {I5b4, {t, 0, 0, t, 0}}, {I5b4, {t, t, t, t, 0}}, 
     {I5c, {0, t, 0, 0, t}}, {I5c, {0, t, t, t, t}}, {I5c, {t, 0, 0, 0, 0}}, 
     {I5c, {t, 0, 0, t, t}}, {I5c3, {0, t, t, 0, 0}}, 
     {I5c3, {0, t, t, t, t}}, {I5c3, {t, 0, t, 0, t}}, 
     {I5c2, {0, t, 0, 0, t}}, {I5c2, {0, t, t, t, t}}, 
     {I5c1, {t, 0, 0, 0, 0}}, {I5c1, {t, 0, 0, t, t}}, 
     {I6a, {0, t, 0, t, 0, t}}, {I6a, {t, 0, 0, 0, 0, 0}}, 
     {I6a1, {t, 0, 0, 0, 0, 0}}, {I6a1, {t, 0, 0, 0, t, t}}, 
     {I6a2, {0, t, 0, t, 0, t}}, {I6a3, {0, t, t, 0, 0, t}}, 
     {I6a3, {t, 0, t, t, 0, 0}}, {I6b, {0, t, 0, 0, 0, t}}, 
     {I6b, {0, t, t, t, 0, t}}, {I6b1, {t, 0, 0, t, 0, 0}}, 
     {I6b3, {0, t, t, t, 0, t}}, {I6b3, {t, 0, t, 0, 0, 0}}, 
     {I6b3, {t, 0, t, 0, t, t}}, {I6c, {0, t, 0, t, 0, t}}, 
     {I6c, {0, t, t, 0, 0, 0}}, {I6c, {0, t, t, 0, t, t}}, 
     {I6c, {t, 0, 0, 0, 0, 0}}, {I6c, {t, 0, 0, 0, t, t}}, 
     {I6c, {t, 0, t, t, 0, t}}, {I6c1, {t, 0, 0, 0, 0, 0}}, 
     {I6c1, {t, 0, 0, 0, t, t}}, {I6c1, {t, 0, t, t, 0, t}}, 
     {I6c2, {0, t, 0, t, 0, t}}, {I6c2, {0, t, t, 0, 0, 0}}, 
     {I6c2, {0, t, t, 0, t, t}}, {I6c3, {0, t, t, 0, 0, 0}}, 
     {I6c3, {0, t, t, 0, t, t}}, {I6c3, {t, 0, t, t, 0, t}}, 
     {I6c4, {0, t, 0, t, 0, t}}, {I6c4, {t, 0, t, t, 0, t}}, 
     {I6c5, {0, t, 0, t, t, 0}}, {I6c5, {0, t, t, 0, t, t}}, 
     {I6c5, {t, 0, 0, 0, t, t}}, {I6c5, {t, 0, t, t, t, 0}}, 
     {I6d1, {t, 0, 0, 0, 0, 0}}, {I6d1, {t, 0, 0, t, t, t}}, 
     {I6d2, {0, t, 0, 0, t, t}}, {I6d2, {0, t, 0, t, 0, 0}}, 
     {I6d2, {t, t, t, 0, 0, t}}, {I6d2, {t, t, t, t, t, 0}}, 
     {I6d6, {0, 0, t, t, 0, t}}, {I6d6, {t, 0, 0, t, t, t}}, 
     {I6e, {0, 0, t, t, 0, 0}}, {I6e1, {t, 0, t, 0, 0, t}}, 
     {I6e1, {t, t, 0, t, t, t}}, {I6e5, {0, 0, t, t, t, t}}, 
     {I6e5, {0, t, 0, 0, t, 0}}, {I6e5, {t, 0, t, 0, t, 0}}, 
     {I6e5, {t, t, 0, t, t, t}}, {I6e2, {0, t, 0, 0, 0, t}}, 
     {I6e2, {t, t, 0, t, t, t}}, {I6e4, {0, 0, t, t, 0, 0}}, 
     {I6e4, {0, 0, t, t, t, t}}, {I6e4, {t, t, 0, t, t, t}}, 
     {I6e3, {0, 0, t, t, 0, 0}}, {I6e3, {0, 0, t, t, t, t}}, 
     {I6e3, {t, 0, t, 0, 0, t}}, {I6f, {0, t, 0, t, 0, 0}}, 
     {I6f, {0, t, 0, t, t, t}}, {I6f5, {0, t, 0, t, t, t}}, 
     {I6f5, {0, t, t, 0, t, 0}}, {I6f1, {t, 0, t, 0, 0, 0}}, 
     {I6f1, {t, 0, t, 0, t, t}}, {I7a1, {t, 0, 0, t, t, 0, 0}}, 
     {I7a1, {t, t, 0, 0, t, t, 0}}, {I7a1, {t, t, t, t, 0, 0, t}}, 
     {I7a3, {0, 0, t, t, 0, 0, 0}}, {I7a3, {0, t, t, 0, 0, t, 0}}, 
     {I7a3, {t, t, t, t, 0, 0, t}}, {I7a5, {0, 0, 0, 0, t, t, t}}, 
     {I7a5, {t, 0, 0, t, t, 0, 0}}, {I7a7, {0, 0, 0, 0, t, t, t}}, 
     {I7a7, {t, t, t, t, 0, 0, t}}, {I7b1, {t, 0, 0, 0, t, 0, t}}, 
     {I7b1, {t, t, t, 0, t, t, 0}}, {I7b2, {0, t, 0, t, 0, 0, 0}}, 
     {I7b2, {t, t, t, 0, t, t, 0}}, {I7b2, {t, t, t, t, 0, 0, t}}, 
     {I7b4, {0, t, 0, t, 0, 0, 0}}, {I7b4, {t, 0, 0, t, 0, t, 0}}, 
     {I7b4, {t, t, t, t, 0, 0, t}}, {I7b6, {t, 0, 0, t, 0, t, 0}}, 
     {I7b6, {t, t, t, 0, t, t, 0}}, {I7c, {0, 0, t, t, 0, t, t}}, 
     {I7c1, {t, t, 0, 0, 0, 0, 0}}, {I7c1, {t, t, 0, 0, 0, t, t}}, 
     {I7c6, {0, 0, t, t, 0, t, t}}, {I7d, {t, 0, 0, 0, t, t, t}}, 
     {I7d1, {t, 0, 0, 0, t, t, t}}, {I7d2, {0, t, 0, t, 0, t, 0}}, 
     {I7d2, {0, t, 0, t, t, 0, t}}, {I7d3, {0, t, t, 0, 0, t, t}}, 
     {I7d3, {0, t, t, 0, t, 0, 0}}, {I7d3, {t, 0, t, t, 0, 0, t}}, 
     {I7d7, {0, t, 0, t, t, 0, t}}, {I7d7, {t, 0, 0, 0, t, t, t}}, 
     {I7e, {t, 0, 0, t, 0, 0, t}}, {I7e1, {t, 0, 0, t, 0, 0, t}}, 
     {I7e2, {0, t, t, 0, 0, 0, 0}}, {I7e2, {0, t, t, 0, 0, t, t}}, 
     {I7e3, {0, t, t, 0, 0, 0, 0}}, {I7e3, {0, t, t, 0, 0, t, t}}, 
     {I7e4, {t, 0, 0, t, 0, 0, t}}, {I7e6, {0, t, t, 0, 0, t, t}}, 
     {I7e6, {t, 0, 0, t, 0, t, 0}}, {I8a, {t, 0, t, 0, 0, t, t, 0}}, 
     {I8a, {t, t, t, 0, 0, 0, 0, 0}}} 
 
I2[0, t, t] = -2*t + 2*A[t] - A[t]^2/t
 
T[t, 0, 0] = (5*s - 8*t)/(8*t) + A[t]/(2*t) + ((s - t)*B[0, t])/(2*t) - 
     S[0, 0, t]/t
 
T[t, t, t] = -(3*s - 22*t)/(2*(s - 9*t)) - (10*A[t])/(s - 9*t) + 
     (2*A[t]^2)/((s - 9*t)*t) - ((s - t)*B[0, t])/(s - 9*t) - 
     ((s - t)*A[t]*B[0, t])/((s - 9*t)*t) + (4*S[t, t, t])/(s - 9*t) - 
     ((s - t)*U[t, 0, t, t])/(s - 9*t)
 
U[0, t, 0, t] = -(5*s - 16*t)/(8*t) - A[t]/(2*t) - 
     ((s - 3*t)*B[0, t])/(2*t) - (A[t]*B[0, t])/t + S[0, 0, t]/t
 
U[t, 0, 0, 0] = (s*(5*s + 3*t))/(8*(s - t)*t) + ((s - 5*t)*A[t])/
      (2*(s - t)*t) + A[t]^2/((s - t)*t) + ((s^2 - 5*t^2)*B[0, t])/
      (2*(s - t)*t) + ((s + t)*A[t]*B[0, t])/((s - t)*t) + 
     (s*B[0, t]^2)/(s - t) - S[0, 0, t]/t
 
F[t, 0, 0, t] = (8*t)/3 - (8*t*Zeta3)/3 - (7*A[t])/4 + A[t]^3/(3*t^2)
 
F[t, t, t, t] = (14*t)/3 - (7*A[t])/4 - A[t]^2/t + A[t]^3/t^2
 
G[0, 0, 0, t, t] = (-20*t)/3 - (8*t*Zeta3)/3 + 6*A[t] - (2*A[t]^2)/t + 
     A[t]^3/(3*t^2)
 
G[0, t, t, t, t] = (-40*t)/3 + (56*t*Zeta3)/3 + 12*A[t] - (4*A[t]^2)/t + 
     (2*A[t]^3)/(3*t^2)
 
G[t, 0, t, 0, t] = (-20*t)/3 + (8*t*Zeta3)/3 + 7*A[t] - (3*A[t]^2)/t + 
     (2*A[t]^3)/(3*t^2)
 
I4[0, 0, 0, t] = (-65*s^2 + 108*s*t - 387*t^2)/432 + (11*(s + t)*A[t])/24 - 
     ((s - t)^2*B[0, t])/6 + ((s + t)*S[0, 0, t])/2
 
I41[t, 0, 0, 0] = (15*s^2 - 35*s*t + 32*t^2)/(48*t) - 
     ((3*s + 4*t)*A[t])/(8*t) + ((s - t)^2*B[0, t])/(4*t) - 
     ((s + 2*t)*S[0, 0, t])/(2*t)
 
I41[t, 0, t, t] = (50*s^3 - 399*s^2*t - 1188*s*t^2 + 1107*t^3)/
      (1296*(s - t)*t) + ((15*s^2 - 38*s*t + 65*t^2)*A[t])/(24*(s - t)*t) + 
     ((2*s - 13*t)*A[t]^2)/(6*(s - t)*t) + A[t]^3/(3*(s - t)*t) + 
     ((s - t)*B[0, t])/6 + ((s - t)*A[t]*B[0, t])/(6*t) - 
     ((2*s - 3*t)*I4[0, t, t, t])/(3*(s - t)*t) + 
     ((s^2 - 6*s*t - 3*t^2)*S[t, t, t])/(9*(s - t)*t) + 
     ((s - t)*U[t, 0, t, t])/6
 
I411[t, 0, 0, 0] = 13/24 - A[t]/(8*t) + S[0, 0, t]/(2*t)
 
I411[t, 0, t, t] = 13/24 - A[t]/(8*t) + S[t, t, t]/(2*t)
 
I412[t, t, 0, t] = -(25*s^3 + 195*s^2*t - 3483*s*t^2 + 2403*t^3)/
      (1296*(s - t)*t^2) - ((15*s^2 - 22*s*t + 91*t^2)*A[t])/
      (24*(s - t)*t^2) - ((s - 23*t)*A[t]^2)/(6*(s - t)*t^2) - 
     (2*A[t]^3)/(3*(s - t)*t^2) + ((-s + t)*B[0, t])/(3*t) + 
     ((-s + t)*A[t]*B[0, t])/(3*t^2) + ((s - 3*t)*I4[0, t, t, t])/
      (3*(s - t)*t^2) - ((s^2 - 12*s*t - 21*t^2)*S[t, t, t])/
      (18*(s - t)*t^2) + ((-s + t)*U[t, 0, t, t])/(3*t)
 
I5a[0, 0, t, 0, t] = (67*s^2 - 157*s*t + 144*t^2)/(24*(s - t)) + 
     (16*t*Zeta3)/3 + ((5*s^2 + 38*s*t - 70*t^2)*A[t])/(12*(s - t)*t) + 
     ((s - 4*t)*A[t]^2)/(3*(s - t)*t) + A[t]^3/((s - t)*t) + 
     ((16*s^2 - 25*s*t - 30*t^2)*B[0, t])/(12*(s - t)) + 
     ((s^2 + 6*s*t - 4*t^2)*A[t]*B[0, t])/(3*(s - t)*t) + 
     ((2*s + t)*A[t]^2*B[0, t])/(3*(s - t)*t) - 
     ((s^2 - 9*s*t + 2*t^2)*B[0, t]^2)/(6*(s - t)) + 
     (t*(2*s + t)*M[0, 0, t, t, 0])/3 - (2*(2*s + t)*S[0, 0, t])/
      (3*(s - t)) - (2*(s - 4*t)*A[t]*S[0, 0, t])/(3*(s - t)*t) + 
     (2*(2*s + t)*B[0, t]*S[0, 0, t])/(3*(s - t))
 
I5a[t, 0, 0, 0, 0] = (15*s^3 + 10*s^2*t + 59*s*t^2 - 48*t^3)/(24*(s - t)*t) - 
     (2*t*Zeta3)/3 + ((11*s^2 - 47*s*t + 18*t^2)*A[t])/(12*(s - t)*t) + 
     (2*(2*s - 3*t)*A[t]^2)/(3*(s - t)*t) + (2*A[t]^3)/(3*(s - t)*t) + 
     ((3*s^3 - 4*s^2*t - 3*s*t^2 - 9*t^3)*B[0, t])/(6*(s - t)*t) + 
     (2*s*(2*s - t)*A[t]*B[0, t])/(3*(s - t)*t) + (2*s*A[t]^2*B[0, t])/
      (3*(s - t)*t) + (s*(s + t)*B[0, t]^2)/(3*(s - t)) + 
     (2*s*t*M[0, 0, t, t, 0])/3 - ((3*s^2 - 5*s*t + 6*t^2)*S[0, 0, t])/
      (3*(s - t)*t) - (2*(s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)*t) + 
     (4*s*B[0, t]*S[0, 0, t])/(3*(s - t))
 
I5a[t, t, t, t, t] = -(25*s^3 - 14*s^2*t - 315*s*t^2 - 126*t^3)/
      (216*(s - t)*t) + 6*t*Zeta3 - ((5*s^2 - 17*s*t + 33*t^2)*A[t])/
      (2*(s - t)*t) - ((s - 12*t)*A[t]^2)/((s - t)*t) - 
     (2*A[t]^3)/((s - t)*t) + (-s + t)*B[0, t] + ((-s + t)*A[t]*B[0, t])/t + 
     (2*(s - 2*t)*I4[0, t, t, t])/((s - t)*t) - 
     ((s - 9*t)*(s + t)*S[t, t, t])/(3*(s - t)*t) - (2*A[t]*S[t, t, t])/t + 
     (-s + t)*U[t, 0, t, t]
 
I5a1[t, 0, 0, 0, 0] = -(5*s^2 + 10*s*t - 6*t^2)/(6*(s - t)*t) + (2*Zeta3)/3 - 
     ((s - 3*t)*(5*s + 4*t)*A[t])/(12*(s - t)*t^2) - 
     ((s - 3*t)*A[t]^2)/(3*(s - t)*t^2) - (2*A[t]^3)/(3*(s - t)*t^2) + 
     ((s^2 - 12*s*t + 24*t^2)*B[0, t])/(6*(s - t)*t) - 
     ((s^2 - 2*s*t + 3*t^2)*A[t]*B[0, t])/(3*(s - t)*t^2) - 
     (2*s*A[t]^2*B[0, t])/(3*(s - t)*t^2) + (2*s*(s - 2*t)*B[0, t]^2)/
      (3*(s - t)*t) - (2*s*M[0, 0, t, t, 0])/3 + (4*s*S[0, 0, t])/
      (3*(s - t)*t) + (2*(s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^2) - 
     (4*s*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I5a1[t, 0, 0, t, t] = -(65*s^4 - 1194*s^3*t + 9214*s^2*t^2 - 28266*s*t^3 + 
        18453*t^4)/(144*(s - 9*t)*(s - t)^2*t) + 
     (64*t^2*Zeta3)/(3*(s - 9*t)*(s - t)) + 
     ((31*s^3 - 193*s^2*t - 691*s*t^2 + 117*t^3)*A[t])/
      (8*(s - 9*t)*(s - t)^2*t) + ((s^2 - 46*s*t + 301*t^2)*A[t]^2)/
      (2*(s - 9*t)*(s - t)^2*t) + (16*(s - 10*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t) - 
     ((2*s^4 - 25*s^3*t + 78*s^2*t^2 + 143*s*t^3 - 150*t^4)*B[0, t])/
      (4*(s - 9*t)*(s - t)^2*t) + ((s^3 - 26*s^2*t + 41*s*t^2 + 64*t^3)*A[t]*
       B[0, t])/((s - 9*t)*(s - t)^2*t) + 
     ((5*s^2 - 42*s*t - 11*t^2)*A[t]^2*B[0, t])/((s - 9*t)*(s - t)^2*t) - 
     ((s^2 - 2*s*t + 5*t^2)*B[0, t]^2)/((s - 9*t)*(s - t)) - 
     ((s^2 - 2*s*t + 5*t^2)*A[t]*B[0, t]^2)/((s - 9*t)*(s - t)*t) - 
     (3*(s - 5*t)*I4[0, t, t, t])/((s - 9*t)*(s - t)*t) + 
     (16*t*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)) - 
     (4*t*I6a[t, 0, 0, 0, t, t])/(s - 9*t) - 
     ((s - 5*t)*I6e[0, 0, t, t, t, t])/(s - 9*t) + 
     (2*(s - 5*t)*t*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) + 
     (2*(s - 5*t)*t*M[0, 0, t, t, 0])/(s - 9*t) + 
     (2*(s - 5*t)*A[t]*M[0, 0, t, t, 0])/(s - 9*t) + 
     ((s^2 - 6*s*t + 13*t^2)*S[0, 0, t])/((s - 9*t)*(s - t)*t) + 
     (16*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)) + 
     ((s^3 - 11*s^2*t + 3*s*t^2 + 71*t^3)*S[t, t, t])/
      (2*(s - 9*t)*(s - t)^2*t) + (2*(s - 5*t)*(s + 3*t)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t) + (2*(s - 5*t)*(3*s + t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) + (2*(s^2 - 6*s*t - 11*t^2)*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)) - ((s - 5*t)*B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
I5a1[t, t, t, t, t] = (25*s^4 - 105*s^3*t - 6021*s^2*t^2 + 43875*s*t^3 - 
       20574*t^4)/(648*(s - 9*t)*(s - t)*t^2) + 2*Zeta3 + 
     ((15*s^3 - 154*s^2*t + 205*s*t^2 - 1746*t^3)*A[t])/
      (12*(s - 9*t)*(s - t)*t^2) + ((s^2 + 7*s*t + 432*t^2)*A[t]^2)/
      (3*(s - 9*t)*(s - t)*t^2) - (2*(s + 39*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)*t^2) + (2*(s - 12*t)*(s - t)*B[0, t])/
      (3*(s - 9*t)*t) + (2*(s - t)*A[t]*B[0, t])/(3*t^2) + 
     (2*(s - t)*A[t]^2*B[0, t])/((s - 9*t)*t^2) - 
     (2*(s - 6*t)*I4[0, t, t, t])/(3*(s - t)*t^2) + 
     ((s^3 - 24*s^2*t + 141*s*t^2 + 522*t^3)*S[t, t, t])/
      (9*(s - 9*t)*(s - t)*t^2) - (8*A[t]*S[t, t, t])/((s - 9*t)*t) + 
     (2*(s - 12*t)*(s - t)*U[t, 0, t, t])/(3*(s - 9*t)*t) + 
     (2*(s - t)*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I5a2[0, t, 0, 0, t] = -(25*s^2 - 5*s*t + 16*t^2)/(24*(s - t)*t) - 
     (8*Zeta3)/3 - ((5*s^2 + 27*s*t - 68*t^2)*A[t])/(24*(s - t)*t^2) - 
     ((s - 5*t)*A[t]^2)/(6*(s - t)*t^2) - (2*A[t]^3)/(3*(s - t)*t^2) - 
     ((5*s^2 - s*t - 30*t^2)*B[0, t])/(12*(s - t)*t) - 
     ((s^2 + 8*s*t - 5*t^2)*A[t]*B[0, t])/(6*(s - t)*t^2) - 
     ((s + t)*A[t]^2*B[0, t])/(3*(s - t)*t^2) + 
     ((s^2 - 4*s*t + t^2)*B[0, t]^2)/(3*(s - t)*t) + 
     ((-s - t)*M[0, 0, t, t, 0])/3 + ((5*s - t)*S[0, 0, t])/(3*(s - t)*t) + 
     ((s - 5*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^2) - 
     (2*(s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I5a2[t, t, t, 0, 0] = -(45*s^4 - 113*s^3*t - 3691*s^2*t^2 + 14337*s*t^3 - 
        9714*t^4)/(72*(s - 9*t)*(s - t)^2*t) + (16*(s - 5*t)*t*Zeta3)/
      (3*(s - 9*t)*(s - t)) - ((5*s^4 - 23*s^3*t - 113*s^2*t^2 - 893*s*t^3 + 
        288*t^4)*A[t])/(8*(s - 9*t)*(s - t)^2*t^2) - 
     ((s^3 - 17*s^2*t + 51*s*t^2 + 221*t^3)*A[t]^2)/(2*(s - 9*t)*(s - t)^2*
       t^2) - ((5*s^2 - 30*s*t - 119*t^2)*A[t]^3)/(3*(s - 9*t)*(s - t)^2*
       t^2) - ((s^4 - 2*s^3*t - 46*s^2*t^2 - 28*s*t^3 + 51*t^4)*B[0, t])/
      (2*(s - 9*t)*(s - t)^2*t) - ((s^4 - 4*s^3*t - 34*s^2*t^2 + 100*s*t^3 + 
        97*t^4)*A[t]*B[0, t])/(2*(s - 9*t)*(s - t)^2*t^2) - 
     ((s^3 - 5*s^2*t - 37*s*t^2 - 7*t^3)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)^2*t^2) - ((s^2 - s*t - 4*t^2)*B[0, t]^2)/
      ((s - 9*t)*(s - t)) - ((s^2 - s*t - 4*t^2)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)*t) - (12*I4[0, t, t, t])/((s - 9*t)*(s - t)) + 
     (4*(s - 5*t)*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)) - 
     ((s - 5*t)*I6a[t, 0, 0, 0, t, t])/(s - 9*t) - 
     (4*t*I6e[0, 0, t, t, t, t])/(s - 9*t) + (8*t^2*I7e[0, t, t, 0, 0, t, t])/
      (s - 9*t) + (8*t^2*M[0, 0, t, t, 0])/(s - 9*t) + 
     (8*t*A[t]*M[0, 0, t, t, 0])/(s - 9*t) + ((s - 5*t)*(s + t)*S[0, 0, t])/
      ((s - 9*t)*(s - t)*t) + ((s^2 - 6*s*t - 11*t^2)*A[t]*S[0, 0, t])/
      ((s - 9*t)*(s - t)*t^2) - (32*t^2*S[t, t, t])/((s - 9*t)*(s - t)^2) + 
     (8*(s + 3*t)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^2) + 
     (8*t*(3*s + t)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^2) - 
     (2*(s^2 - 10*s*t - 7*t^2)*U[t, 0, t, t])/((s - 9*t)*(s - t)) - 
     (4*t*B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
I5a2[t, t, t, t, t] = (5*(5*s^4 - 6*s^3*t - 1350*s^2*t^2 + 9126*s*t^3 - 
        6399*t^4))/(1296*(s - 9*t)*(s - t)*t^2) - 2*Zeta3 + 
     ((15*s^3 - 145*s^2*t - 11*s*t^2 - 531*t^3)*A[t])/
      (24*(s - 9*t)*(s - t)*t^2) + ((s^2 + 40*s*t + 135*t^2)*A[t]^2)/
      (6*(s - 9*t)*(s - t)*t^2) - (4*(s + 3*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)*t^2) + ((s - 12*t)*(s - t)*B[0, t])/
      (3*(s - 9*t)*t) + ((s - t)*A[t]*B[0, t])/(3*t^2) + 
     ((s - t)*A[t]^2*B[0, t])/((s - 9*t)*t^2) - ((s - 3*t)*I4[0, t, t, t])/
      (3*(s - t)*t^2) + ((s^3 - 21*s^2*t + 159*s*t^2 + 117*t^3)*S[t, t, t])/
      (18*(s - 9*t)*(s - t)*t^2) - (4*A[t]*S[t, t, t])/((s - 9*t)*t) + 
     ((s - 12*t)*(s - t)*U[t, 0, t, t])/(3*(s - 9*t)*t) + 
     ((s - t)*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I5b[0, 0, t, 0, 0] = (15*s^3 + 36*s^2*t - 79*s*t^2 + 64*t^3)/(48*(s - t)*t) + 
     (2*t*Zeta3)/3 + ((11*s^2 - 11*s*t - 18*t^2)*A[t])/(24*(s - t)*t) + 
     ((2*s - 3*t)*A[t]^2)/(3*(s - t)*t) + A[t]^3/(3*(s - t)*t) + 
     ((3*s^3 - 4*s^2*t - 3*s*t^2 - 9*t^3)*B[0, t])/(12*(s - t)*t) + 
     (s*(2*s - t)*A[t]*B[0, t])/(3*(s - t)*t) + (s*A[t]^2*B[0, t])/
      (3*(s - t)*t) + (s*(s + t)*B[0, t]^2)/(6*(s - t)) + 
     (s*t*M[0, 0, t, t, 0])/3 - ((3*s^2 - 11*s*t + 12*t^2)*S[0, 0, t])/
      (6*(s - t)*t) - ((s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)*t) + 
     (2*s*B[0, t]*S[0, 0, t])/(3*(s - t))
 
I5b[0, 0, t, t, t] = (443*s^2 - 2682*s*t + 1809*t^2)/(432*(s - t)) + 
     ((5*s^2 + 8*s*t + 29*t^2)*A[t])/(8*(s - t)*t) - 
     (11*A[t]^2)/(2*(s - t)) + A[t]^3/((s - t)*t) + ((s - t)*B[0, t])/2 + 
     ((s - t)*A[t]*B[0, t])/(2*t) + I4[0, t, t, t]/(s - t) - S[0, 0, t] - 
     (A[t]*S[0, 0, t])/t + (4*(s - 3*t)*S[t, t, t])/(3*(s - t)) + 
     ((s - t)*U[t, 0, t, t])/2
 
I5b[t, 0, 0, 0, t] = -(15*s^2 - 55*s*t + 64*t^2)/(48*t) + 
     (3*(s + 2*t)*A[t])/(8*t) - ((s - t)^2*B[0, t])/(4*t) + 
     ((s + 4*t)*S[0, 0, t])/(2*t) - (A[t]*S[0, 0, t])/t
 
I5b[t, t, t, 0, t] = -(50*s^3 - 939*s^2*t + 3672*s*t^2 - 3213*t^3)/
      (1296*(s - t)*t) - ((15*s^2 - 92*s*t + 119*t^2)*A[t])/(24*(s - t)*t) - 
     ((2*s - 13*t)*A[t]^2)/(6*(s - t)*t) - A[t]^3/(3*(s - t)*t) + 
     ((-s + t)*B[0, t])/6 + ((-s + t)*A[t]*B[0, t])/(6*t) + 
     ((2*s - 3*t)*I4[0, t, t, t])/(3*(s - t)*t) - 
     ((s^2 - 15*s*t + 6*t^2)*S[t, t, t])/(9*(s - t)*t) - 
     (A[t]*S[t, t, t])/t + ((-s + t)*U[t, 0, t, t])/6
 
I5b1[t, 0, 0, 0, t] = -(15*s^3 - 47*s^2*t + 146*s*t^2 - 96*t^3)/
      (48*(s - t)*t^2) - Zeta3/3 - ((16*s^2 - 73*s*t + 48*t^2)*A[t])/
      (24*(s - t)*t^2) - ((5*s - 6*t)*A[t]^2)/(6*(s - t)*t^2) - 
     A[t]^3/(6*(s - t)*t^2) - ((6*s^3 - 25*s^2*t + 30*s*t^2 - 24*t^3)*
       B[0, t])/(24*(s - t)*t^2) - ((5*s^2 - 7*s*t + 3*t^2)*A[t]*B[0, t])/
      (6*(s - t)*t^2) - (s*A[t]^2*B[0, t])/(6*(s - t)*t^2) - 
     (s*(s + t)*B[0, t]^2)/(12*(s - t)*t) - (s*M[0, 0, t, t, 0])/6 + 
     ((3*s^2 - 7*s*t + 6*t^2)*S[0, 0, t])/(6*(s - t)*t^2) + 
     ((2*s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^2) - 
     (s*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I5b2[0, t, 0, 0, 0] = (5*s^2 - 39*s*t + 16*t^2)/(24*(s - t)*t) - 
     (2*Zeta3)/3 - ((5*s^2 + 13*s*t - 36*t^2)*A[t])/(24*(s - t)*t^2) - 
     ((s - 3*t)*A[t]^2)/(6*(s - t)*t^2) - A[t]^3/(3*(s - t)*t^2) + 
     ((7*s^2 - 24*s*t + 30*t^2)*B[0, t])/(12*(s - t)*t) - 
     ((s^2 - 2*s*t + 3*t^2)*A[t]*B[0, t])/(6*(s - t)*t^2) - 
     (s*A[t]^2*B[0, t])/(3*(s - t)*t^2) + (s*(s - 2*t)*B[0, t]^2)/
      (3*(s - t)*t) - (s*M[0, 0, t, t, 0])/3 - ((s - 3*t)*S[0, 0, t])/
      (3*(s - t)*t) + ((s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^2) - 
     (2*s*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I5b2[0, t, 0, t, t] = (25*s^3 - 465*s^2*t - 3213*s*t^2 + 5373*t^3)/
      (1296*(s - t)*t^2) + ((71*s - 239*t)*A[t])/(24*(s - t)*t) - 
     ((s - 23*t)*A[t]^2)/(3*(s - t)*t^2) - (4*A[t]^3)/(3*(s - t)*t^2) + 
     ((-s + t)*B[0, t])/(6*t) + ((-s + t)*A[t]*B[0, t])/(6*t^2) - 
     ((s + 3*t)*I4[0, t, t, t])/(3*(s - t)*t^2) + S[0, 0, t]/t + 
     (A[t]*S[0, 0, t])/t^2 + ((s^2 - 6*s*t + 69*t^2)*S[t, t, t])/
      (18*(s - t)*t^2) + ((s - t)*U[t, 0, t, t])/(3*t)
 
I5b2[t, t, t, 0, t] = (5*(5*s^4 - 6*s^3*t - 1350*s^2*t^2 + 9126*s*t^3 - 
        6399*t^4))/(1296*(s - 9*t)*(s - t)*t^2) + 
     ((15*s^3 - 145*s^2*t - 11*s*t^2 - 531*t^3)*A[t])/
      (24*(s - 9*t)*(s - t)*t^2) + ((s^2 + 40*s*t + 135*t^2)*A[t]^2)/
      (6*(s - 9*t)*(s - t)*t^2) - (4*(s + 3*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)*t^2) + ((s - 12*t)*(s - t)*B[0, t])/
      (3*(s - 9*t)*t) + ((s - t)*A[t]*B[0, t])/(3*t^2) + 
     ((s - t)*A[t]^2*B[0, t])/((s - 9*t)*t^2) - ((s - 3*t)*I4[0, t, t, t])/
      (3*(s - t)*t^2) + ((s^3 - 21*s^2*t + 159*s*t^2 + 117*t^3)*S[t, t, t])/
      (18*(s - 9*t)*(s - t)*t^2) - (4*A[t]*S[t, t, t])/((s - 9*t)*t) + 
     ((s - 12*t)*(s - t)*U[t, 0, t, t])/(3*(s - 9*t)*t) + 
     ((s - t)*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I5b4[0, 0, t, t, t] = (-5*(5*s^3 + 39*s^2*t - 351*s*t^2 + 135*t^3))/
      (2592*(s - t)*t^2) - ((15*s^2 - 22*s*t + 91*t^2)*A[t])/
      (48*(s - t)*t^2) - ((s - 23*t)*A[t]^2)/(12*(s - t)*t^2) - 
     A[t]^3/(3*(s - t)*t^2) + ((-s + t)*B[0, t])/(6*t) + 
     ((-s + t)*A[t]*B[0, t])/(6*t^2) + ((s - 3*t)*I4[0, t, t, t])/
      (6*(s - t)*t^2) + S[0, 0, t]/(2*t) - 
     ((s^2 + 6*s*t - 39*t^2)*S[t, t, t])/(36*(s - t)*t^2) + 
     ((-s + t)*U[t, 0, t, t])/(6*t)
 
I5b4[t, 0, 0, t, 0] = (15*s^3 - 17*s^2*t + 36*s*t^2 - 16*t^3)/
      (48*(s - t)*t^2) + Zeta3/3 + ((s^2 - 22*s*t + 12*t^2)*A[t])/
      (24*(s - t)*t^2) + ((2*s - 3*t)*A[t]^2)/(6*(s - t)*t^2) + 
     A[t]^3/(6*(s - t)*t^2) + ((6*s^3 - 13*s^2*t + 6*s*t^2 - 12*t^3)*B[0, t])/
      (24*(s - t)*t^2) + (s*(2*s - t)*A[t]*B[0, t])/(6*(s - t)*t^2) + 
     (s*A[t]^2*B[0, t])/(6*(s - t)*t^2) + (s*(s + t)*B[0, t]^2)/
      (12*(s - t)*t) + (s*M[0, 0, t, t, 0])/6 - (s*(3*s - t)*S[0, 0, t])/
      (6*(s - t)*t^2) + (s*A[t]*S[0, 0, t])/(3*(s - t)*t^2) + 
     (s*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I5b4[t, t, t, t, 0] = -(13*s - 102*t)/(6*(s - 9*t)) + 
     (3*(s - 14*t)*A[t])/(2*(s - 9*t)*t) + (12*A[t]^2)/((s - 9*t)*t) - 
     (2*A[t]^3)/((s - 9*t)*t^2) - ((s - t)*B[0, t])/(s - 9*t) + 
     ((s - t)*A[t]^2*B[0, t])/((s - 9*t)*t^2) - I5b1[t, t, t, 0, t] + 
     (4*S[t, t, t])/(s - 9*t) - (4*A[t]*S[t, t, t])/((s - 9*t)*t) - 
     ((s - t)*U[t, 0, t, t])/(s - 9*t) + ((s - t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*t)
 
I5c[0, t, 0, 0, t] = (-61*s + 147*t)/48 - (8*t*Zeta3)/3 - 
     (5*(s - 4*t)*A[t])/(24*t) - A[t]^2/(6*t) + ((-25*s + 51*t)*B[0, t])/24 - 
     ((s + t)*A[t]*B[0, t])/(6*t) - (A[t]^2*B[0, t])/(3*t) + 
     ((-s - t)*B[0, t]^2)/6 + (t*(-s + t)*M[0, 0, t, t, 0])/3 + 
     (7*S[0, 0, t])/6 + (A[t]*S[0, 0, t])/(3*t) + (B[0, t]*S[0, 0, t])/3
 
I5c[0, t, t, t, t] = -(25*s^3 + 493*s^2*t - 6399*s*t^2 + 6741*t^3)/
      (864*(s - t)*t) - ((15*s^2 - 10*s*t - 89*t^2)*A[t])/(16*(s - t)*t) - 
     ((s + 21*t)*A[t]^2)/(4*(s - t)*t) + A[t]^3/((s - t)*t) + 
     ((-4*s + t)*B[0, t])/8 + ((-s + 6*t)*A[t]*B[0, t])/(2*t) - 
     (3*A[t]^2*B[0, t])/(2*t) + ((s + t)*I4[0, t, t, t])/(2*(s - t)*t) - 
     ((s^2 - 2*s*t + 33*t^2)*S[t, t, t])/(12*(s - t)*t) + 
     ((-s + t)*U[t, 0, t, t])/2
 
I5c[t, 0, 0, 0, 0] = (-11*s + 43*t)/48 - (5*A[t])/8 - S[0, 0, t]/2
 
I5c[t, 0, 0, t, t] = -(25*s^4 + 492*s^3*t - 5412*s^2*t^2 + 9558*s*t^3 - 
        2943*t^4)/(1296*(s - t)^2*t) - (8*t^2*Zeta3)/(3*(s - t)) - 
     ((15*s^3 - 55*s^2*t + 127*s*t^2 - 255*t^3)*A[t])/(24*(s - t)^2*t) - 
     ((s^2 - 11*s*t + 54*t^2)*A[t]^2)/(6*(s - t)^2*t) - 
     ((s - 5*t)*A[t]^3)/(3*(s - t)^2*t) + ((-s - 3*t)*B[0, t])/3 + 
     ((-s + 9*t)*A[t]*B[0, t])/(3*t) - (A[t]^2*B[0, t])/t + 
     ((s^2 - 3*s*t + 6*t^2)*I4[0, t, t, t])/(3*(s - t)^2*t) - 
     ((s + 3*t)*(s^2 - 6*s*t + 21*t^2)*S[t, t, t])/(18*(s - t)^2*t) + 
     ((-s + 3*t)*U[t, 0, t, t])/3
 
I5c1[t, 0, 0, 0, 0] = -(15*s - 11*t)/(48*t) + (3*A[t])/(8*t) + 
     ((-s + t)*B[0, t])/(4*t) + S[0, 0, t]/(2*t)
 
I5c1[t, 0, 0, t, t] = -(75*s^4 - 61*s^3*t - 5541*s^2*t^2 + 8505*s*t^3 - 
        4698*t^4)/(1296*(s - t)^3*t) + (8*t^2*Zeta3)/(3*(s - t)^2) - 
     ((15*s^3 - 18*s^2*t + 65*s*t^2 + 22*t^3)*A[t])/(12*(s - t)^3*t) - 
     ((3*s^2 - 52*s*t + 5*t^2)*A[t]^2)/(6*(s - t)^3*t) - 
     (4*s*A[t]^3)/(3*(s - t)^3*t) - ((3*s + 13*t)*B[0, t])/(6*(s - t)) - 
     ((3*s - 11*t)*A[t]*B[0, t])/(6*(s - t)*t) - (A[t]^2*B[0, t])/
      ((s - t)*t) + ((s - 3*t)*(3*s - t)*I4[0, t, t, t])/(3*(s - t)^3*t) - 
     ((3*s^3 - s^2*t - 87*s*t^2 + 21*t^3)*S[t, t, t])/(18*(s - t)^3*t) - 
     ((3*s + t)*U[t, 0, t, t])/(6*(s - t))
 
I5c2[0, t, 0, 0, t] = (5*s^2 - 32*s*t + 15*t^2)/(16*(s - t)*t) + 
     ((s + 17*t)*A[t])/(24*(s - t)*t) + A[t]^2/(3*(s - t)*t) - 
     A[t]^3/(3*(s - t)*t^2) + ((3*s^2 - 20*s*t + 30*t^2)*B[0, t])/
      (12*(s - t)*t) + ((s - 2*t)*A[t]*B[0, t])/(3*(s - t)*t) - 
     (A[t]^2*B[0, t])/(3*(s - t)*t) - ((s + t)*B[0, t]^2)/(6*(s - t)) - 
     (t*M[0, 0, t, t, 0])/3 - ((3*s - t)*S[0, 0, t])/(6*(s - t)*t) + 
     (A[t]*S[0, 0, t])/(3*(s - t)*t) + (B[0, t]*S[0, 0, t])/(3*(s - t))
 
I5c2[0, t, t, t, t] = -(25*s^2 - 36*s*t + 117*t^2)/(864*(s - t)*t) - 
     ((15*s - 11*t)*A[t])/(16*(s - t)*t) + (5*A[t]^2)/(4*(s - t)*t) - 
     A[t]^3/((s - t)*t^2) - ((s + 2*t)*B[0, t])/(8*(s - t)) - 
     ((s - 6*t)*A[t]*B[0, t])/(2*(s - t)*t) - (3*A[t]^2*B[0, t])/
      (2*(s - t)*t) + I4[0, t, t, t]/(2*(s - t)*t) - 
     ((s + 15*t)*S[t, t, t])/(12*(s - t)*t) - U[t, 0, t, t]
 
I5c3[0, t, t, 0, 0] = (25*s - 64*t)/(24*t) + (8*Zeta3)/3 + 
     (5*(s - 4*t)*A[t])/(24*t^2) + A[t]^2/(6*t^2) + 
     (5*(5*s - 12*t)*B[0, t])/(24*t) + ((s + 4*t)*A[t]*B[0, t])/(6*t^2) + 
     (A[t]^2*B[0, t])/(3*t^2) + ((s + t)*B[0, t]^2)/(6*t) + 
     ((s - t)*M[0, 0, t, t, 0])/3 - (5*S[0, 0, t])/(3*t) - 
     (A[t]*S[0, 0, t])/(3*t^2) - (B[0, t]*S[0, 0, t])/(3*t)
 
I5c3[0, t, t, t, t] = (25*s^3 + 345*s^2*t - 8343*s*t^2 + 9693*t^3)/
      (2592*(s - t)*t^2) + ((15*s^2 + 20*s*t - 203*t^2)*A[t])/
      (48*(s - t)*t^2) + ((s + 43*t)*A[t]^2)/(12*(s - t)*t^2) - 
     (2*A[t]^3)/(3*(s - t)*t^2) + ((s - 7*t)*B[0, t])/(6*t) + 
     ((s - t)*A[t]*B[0, t])/(6*t^2) + (A[t]^2*B[0, t])/(2*t^2) - 
     ((s + 3*t)*I4[0, t, t, t])/(6*(s - t)*t^2) + 
     ((s^2 - 6*s*t + 69*t^2)*S[t, t, t])/(36*(s - t)*t^2) + 
     ((s - t)*U[t, 0, t, t])/(6*t)
 
I5c3[t, 0, t, 0, t] = (25*s^4 + 220*s^3*t - 6228*s^2*t^2 + 13176*s*t^3 - 
       3753*t^4)/(2592*(s - t)^2*t^2) + (8*t*Zeta3)/(3*(s - t)) + 
     ((15*s^3 - 55*s^2*t + 105*s*t^2 - 401*t^3)*A[t])/(48*(s - t)^2*t^2) + 
     ((s^2 + 2*s*t + 85*t^2)*A[t]^2)/(12*(s - t)^2*t^2) - 
     (4*A[t]^3)/(3*(s - t)^2*t) + ((s - 5*t)*B[0, t])/(6*t) + 
     ((s - 5*t)*A[t]*B[0, t])/(6*t^2) + (A[t]^2*B[0, t])/(2*t^2) - 
     ((s^2 - 2*s*t + 9*t^2)*I4[0, t, t, t])/(6*(s - t)^2*t^2) + 
     ((s^3 - 11*s^2*t + 51*s*t^2 + 87*t^3)*S[t, t, t])/(36*(s - t)^2*t^2) + 
     ((s - 5*t)*U[t, 0, t, t])/(6*t)
 
I6a[0, t, 0, t, 0, t] = (5*s^2 + 21*s*t - 8*t^2)/(12*(s - t)*t) + 
     (8*Zeta3)/3 + ((5*s^2 - 12*s*t - 2*t^2)*A[t])/(6*(s - t)*t^2) + 
     (2*(s - 2*t)*A[t]^2)/(3*(s - t)*t^2) + (2*A[t]^3)/(3*(s - t)*t^2) - 
     ((s^2 - 23*s*t + 48*t^2)*B[0, t])/(12*(s - t)*t) + 
     ((2*s^2 - 5*s*t + 5*t^2)*A[t]*B[0, t])/(3*(s - t)*t^2) + 
     (2*(2*s - t)*A[t]^2*B[0, t])/(3*(s - t)*t^2) - 
     ((s^2 - 4*s*t + t^2)*B[0, t]^2)/(3*(s - t)*t) + 
     ((s + t)*M[0, 0, t, t, 0])/3 - (2*(s + t)*S[0, 0, t])/(3*(s - t)*t) - 
     (4*(s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^2) + 
     (2*(s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6a[t, 0, 0, 0, 0, 0] = (15*s^3 - 32*s^2*t + 41*s*t^2 - 40*t^3)/
      (12*(s - t)^2*t) + (2*Zeta3)/3 + ((11*s^2 - 49*s*t + 62*t^2)*A[t])/
      (6*(s - t)^2*t) + (4*(2*s - 5*t)*A[t]^2)/(3*(s - t)^2*t) + 
     (4*A[t]^3)/(3*(s - t)^2*t) + ((27*s^3 - 52*s^2*t + s*t^2 + 72*t^3)*
       B[0, t])/(12*(s - t)^2*t) + ((11*s^2 - 24*s*t - 11*t^2)*A[t]*B[0, t])/
      (3*(s - t)^2*t) + (2*(5*s + t)*A[t]^2*B[0, t])/(3*(s - t)^2*t) + 
     ((3*s^3 - s^2*t - 15*s*t^2 + t^3)*B[0, t]^2)/(3*(s - t)^2*t) + 
     (2*s*(s + t)*A[t]*B[0, t]^2)/((s - t)^2*t) + 
     (4*s^2*B[0, t]^3)/(3*(s - t)^2) - (2*t*M[0, 0, t, t, 0])/3 - 
     (2*(3*s - 5*t)*S[0, 0, t])/(3*(s - t)*t) - (4*A[t]*S[0, 0, t])/
      (3*(s - t)*t) - (2*(3*s - t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6a1[t, 0, 0, 0, 0, 0] = -(5*s^3 - 14*s^2*t + 21*s*t^2 + 4*t^3)/
      (12*(s - t)^3*t) + ((5*s^3 - 18*s^2*t + 45*s*t^2 + 16*t^3)*A[t])/
      (12*(s - t)^3*t^2) + ((s^2 - 8*s*t - 5*t^2)*A[t]^2)/(3*(s - t)^3*t^2) + 
     (2*(s + t)*A[t]^3)/(3*(s - t)^3*t^2) + 
     (s*(s^2 - 2*s*t + 49*t^2)*B[0, t])/(12*(s - t)^3*t) + 
     ((s^3 - 4*s^2*t - 19*s*t^2 - 2*t^3)*A[t]*B[0, t])/(3*(s - t)^3*t^2) + 
     (2*(s^2 + 4*s*t + t^2)*A[t]^2*B[0, t])/(3*(s - t)^3*t^2) + 
     ((s + t)*(s^2 - 8*s*t + t^2)*B[0, t]^2)/(3*(s - t)^3*t) + 
     (2*s*(s + t)*A[t]*B[0, t]^2)/((s - t)^3*t) + 
     (4*s^2*B[0, t]^3)/(3*(s - t)^3) + (2*M[0, 0, t, t, 0])/3 + 
     (2*S[0, 0, t])/(3*(s - t)*t) - (2*A[t]*S[0, 0, t])/(3*(s - t)*t^2) - 
     (2*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6a1[t, 0, 0, 0, t, t] = (65*s^3 - 317*s^2*t - 867*s*t^2 + 2703*t^3)/
      (144*(s - 9*t)*(s - t)^2*t) - (16*t*Zeta3)/(3*(s - 9*t)*(s - t)) - 
     ((11*s^2 - 114*s*t + 351*t^2)*A[t])/(8*(s - 9*t)*(s - t)^2*t) - 
     ((5*s - 53*t)*A[t]^2)/(2*(s - 9*t)*(s - t)^2*t) + 
     (2*(s - 7*t)*A[t]^3)/(3*(s - 9*t)*(s - t)^2*t^2) + 
     ((2*s^3 - 7*s^2*t - 29*s*t^2 - 42*t^3)*B[0, t])/
      (4*(s - 9*t)*(s - t)^2*t) + ((s^2 + 17*s*t + 2*t^2)*A[t]*B[0, t])/
      ((s - 9*t)*(s - t)^2*t) - ((s - 5*t)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)^2*t) + ((s^2 + 6*s*t + t^2)*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2) + ((s^2 + 6*s*t + t^2)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2*t) + (3*I4[0, t, t, t])/((s - 9*t)*(s - t)*t) - 
     (4*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)) + I6a[t, 0, 0, 0, t, t]/
      (s - 9*t) + I6e[0, 0, t, t, t, t]/(s - 9*t) - 
     (2*t*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - (2*t*M[0, 0, t, t, 0])/
      (s - 9*t) - (2*A[t]*M[0, 0, t, t, 0])/(s - 9*t) - 
     ((s + t)*S[0, 0, t])/((s - 9*t)*(s - t)*t) - (4*A[t]*S[0, 0, t])/
      ((s - 9*t)*(s - t)*t) - ((s^2 - 10*s*t - 7*t^2)*S[t, t, t])/
      (2*(s - 9*t)*(s - t)^2*t) - (2*(s + 3*t)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t) - (2*(3*s + t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) - (2*(s - 5*t)*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)) + (B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
I6a2[0, t, 0, t, 0, t] = (5*(s - 4*t))/(12*(s - t)*t) + 
     ((15*s^2 - 32*s*t + 80*t^2)*A[t])/(12*(s - t)*t^3) + 
     ((3*s - 22*t)*A[t]^2)/(3*(s - t)*t^3) + (7*A[t]^3)/(3*(s - t)*t^3) - 
     ((s - 24*t)*B[0, t])/(12*(s - t)*t) + 
     ((3*s^2 - 7*s*t - 13*t^2)*A[t]*B[0, t])/(3*(s - t)*t^3) + 
     (2*(3*s + 2*t)*A[t]^2*B[0, t])/(3*(s - t)*t^3) - 
     ((s + t)*B[0, t]^2)/(3*(s - t)*t) + (s*A[t]*B[0, t]^2)/((s - t)*t^2) + 
     M[0, 0, t, t, 0]/3 - (2*S[0, 0, t])/(3*(s - t)*t) - 
     (2*(3*s - 4*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) + 
     (2*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6a3[0, t, t, 0, 0, t] = -(15*s^2 - 17*s*t + 8*t^2)/(24*(s - t)*t^2) - 
     ((15*s^2 - 25*s*t + 28*t^2)*A[t])/(24*(s - t)*t^3) - 
     ((3*s - 14*t)*A[t]^2)/(6*(s - t)*t^3) - (5*A[t]^3)/(6*(s - t)*t^3) - 
     ((2*s - 3*t)*(3*s - 2*t)*B[0, t])/(12*(s - t)*t^2) - 
     ((3*s^2 - 2*s*t - 11*t^2)*A[t]*B[0, t])/(6*(s - t)*t^3) - 
     ((3*s + t)*A[t]^2*B[0, t])/(3*(s - t)*t^3) - ((s - 2*t)*B[0, t]^2)/
      (6*(s - t)*t) - (s*A[t]*B[0, t]^2)/(2*(s - t)*t^2) - 
     M[0, 0, t, t, 0]/3 + ((3*s - t)*S[0, 0, t])/(3*(s - t)*t^2) + 
     ((3*s - 5*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     (2*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6a3[t, 0, t, t, 0, 0] = (45*s^4 - 292*s^3*t - 1514*s^2*t^2 + 6834*s*t^3 - 
       4641*t^4)/(144*(s - 9*t)*(s - t)^2*t^2) - (4*(s - 5*t)*Zeta3)/
      (3*(s - 9*t)*(s - t)) + ((7*s^3 - 47*s^2*t - 171*s*t^2 + 27*t^3)*A[t])/
      (8*(s - 9*t)*(s - t)^2*t^2) - ((7*s - 71*t)*A[t]^2)/
      (2*(s - 9*t)*(s - t)^2*t) + ((s^2 - 73*t^2)*A[t]^3)/
      (6*(s - 9*t)*(s - t)^2*t^3) + 
     ((s^4 - 6*s^3*t - 21*s^2*t^2 + 11*s*t^3 + 3*t^4)*B[0, t])/
      (4*(s - 9*t)*(s - t)^2*t^2) + ((s - 5*t)*(s^2 - 2*s*t - 4*t^2)*A[t]*
       B[0, t])/((s - 9*t)*(s - t)^2*t^2) + 
     ((s^2 - 9*s*t - 4*t^2)*A[t]^2*B[0, t])/((s - 9*t)*(s - t)^2*t^2) + 
     ((s^2 - 5*s*t - 2*t^2)*B[0, t]^2)/(2*(s - 9*t)*(s - t)*t) + 
     ((2*s - t)*A[t]*B[0, t]^2)/((s - 9*t)*(s - t)*t) + 
     (3*I4[0, t, t, t])/((s - 9*t)*(s - t)*t) - 
     ((s - 5*t)*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)*t) + 
     I6a[t, 0, 0, 0, t, t]/(s - 9*t) + I6e[0, 0, t, t, t, t]/(s - 9*t) - 
     (2*t*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - (2*t*M[0, 0, t, t, 0])/
      (s - 9*t) - (2*A[t]*M[0, 0, t, t, 0])/(s - 9*t) - 
     ((s^2 - 7*s*t + 2*t^2)*S[0, 0, t])/(2*(s - 9*t)*(s - t)*t^2) - 
     ((s - 5*t)*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t^2) + 
     (8*t*S[t, t, t])/((s - 9*t)*(s - t)^2) - (2*(s + 3*t)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t) - (2*(3*s + t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) + ((s^2 - 10*s*t - 7*t^2)*U[t, 0, t, t])/
      (2*(s - 9*t)*(s - t)*t) + (B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
I6b[0, t, 0, 0, 0, t] = (s*(5*s + 16*t))/(12*(s - t)*t) + (2*Zeta3)/3 - 
     ((5*s^2 - 8*s*t + 48*t^2)*A[t])/(12*(s - t)*t^2) - 
     ((s - 9*t)*A[t]^2)/(3*(s - t)*t^2) - (2*A[t]^3)/(3*(s - t)*t^2) - 
     ((s^2 - 24*s*t + 60*t^2)*B[0, t])/(12*(s - t)*t) - 
     ((s^2 - 2*s*t - 12*t^2)*A[t]*B[0, t])/(3*(s - t)*t^2) - 
     ((2*s + 3*t)*A[t]^2*B[0, t])/(3*(s - t)*t^2) - 
     (s*(s - 5*t)*B[0, t]^2)/(3*(s - t)*t) - (s*A[t]*B[0, t]^2)/((s - t)*t) + 
     (s*M[0, 0, t, t, 0])/3 - (2*s*S[0, 0, t])/(3*(s - t)*t) + 
     (2*s*A[t]*S[0, 0, t])/(3*(s - t)*t^2) + (2*s*B[0, t]*S[0, 0, t])/
      (3*(s - t)*t)
 
I6b[0, t, t, t, 0, t] = -(25*s^3 - 465*s^2*t - 2349*s*t^2 + 4509*t^3)/
      (1296*(s - t)*t^2) - ((71*s - 239*t)*A[t])/(24*(s - t)*t) + 
     ((s - 23*t)*A[t]^2)/(3*(s - t)*t^2) + (4*A[t]^3)/(3*(s - t)*t^2) + 
     ((s - t)*B[0, t])/(6*t) + ((s - t)*A[t]*B[0, t])/(6*t^2) + 
     ((s + 3*t)*I4[0, t, t, t])/(3*(s - t)*t^2) - S[0, 0, t]/t - 
     (A[t]*S[0, 0, t])/t^2 - ((s^2 - 6*s*t + 69*t^2)*S[t, t, t])/
      (18*(s - t)*t^2) + ((-s + 4*t)*U[t, 0, t, t])/(3*t) - 
     (A[t]*U[t, 0, t, t])/t
 
I6b1[t, 0, 0, t, 0, 0] = -(10*s^3 - 43*s^2*t + 57*s*t^2 - 64*t^3)/
      (24*(s - t)^2*t^2) + Zeta3/t - ((5*s^3 + 9*s^2*t - 42*s*t^2 + 148*t^3)*
       A[t])/(24*(s - t)^2*t^3) - ((s^2 - 2*s*t - 29*t^2)*A[t]^2)/
      (6*(s - t)^2*t^3) - ((s + 4*t)*A[t]^3)/(3*(s - t)^2*t^3) - 
     ((28*s^3 - 77*s^2*t + 109*s*t^2 + 36*t^3)*B[0, t])/(24*(s - t)^2*t^2) - 
     ((s^3 + 8*s^2*t - 46*s*t^2 - 11*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) - 
     ((2*s^2 + 17*s*t + 5*t^2)*A[t]^2*B[0, t])/(6*(s - t)^2*t^3) - 
     ((4*s^3 - 7*s^2*t - 16*s*t^2 + t^3)*B[0, t]^2)/(6*(s - t)^2*t^2) - 
     (3*s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^2*t^2) - 
     (2*s^2*B[0, t]^3)/(3*(s - t)^2*t) + ((s + 2*t)*M[0, 0, t, t, 0])/(6*t) + 
     ((2*s - 5*t)*S[0, 0, t])/(3*(s - t)*t^2) + ((s + 2*t)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^3) + ((4*s - t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
I6b3[0, t, t, t, 0, t] = -(245*s^3 - 3069*s^2*t + 7425*s*t^2 - 1161*t^3)/
      (864*(s - 9*t)*(s - t)*t^2) + ((s^2 - 22*s*t + 357*t^2)*A[t])/
      (16*(s - 9*t)*(s - t)*t^2) - ((s + 87*t)*A[t]^2)/
      (4*(s - 9*t)*(s - t)*t^2) + (4*A[t]^3)/((s - 9*t)*(s - t)*t^2) - 
     ((s^2 - 12*s*t + 19*t^2)*B[0, t])/(4*(s - 9*t)*t^2) - 
     (A[t]*B[0, t])/(2*t^2) - (2*A[t]^2*B[0, t])/((s - 9*t)*t^2) - 
     I4[0, t, t, t]/(2*(s - t)*t^2) + S[0, 0, t]/(2*t^2) + 
     ((s^2 - 6*s*t - 123*t^2)*S[t, t, t])/(12*(s - 9*t)*(s - t)*t^2) + 
     (A[t]*S[t, t, t])/((s - 9*t)*t^2) + (2*U[t, 0, t, t])/(s - 9*t) - 
     (2*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I6b3[t, 0, t, 0, 0, 0] = (10*s^3 - 43*s^2*t + 57*s*t^2 - 40*t^3)/
      (24*(s - t)^2*t^2) - Zeta3/t + ((5*s^3 + 9*s^2*t - 42*s*t^2 + 76*t^3)*
       A[t])/(24*(s - t)^2*t^3) + ((s^2 - 2*s*t - 11*t^2)*A[t]^2)/
      (6*(s - t)^2*t^3) + ((s + t)*A[t]^3)/(3*(s - t)^2*t^3) + 
     ((28*s^3 - 77*s^2*t + 85*s*t^2 + 12*t^3)*B[0, t])/(24*(s - t)^2*t^2) + 
     ((s^3 + 8*s^2*t - 34*s*t^2 + t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) + 
     ((2*s^2 + 11*s*t - t^2)*A[t]^2*B[0, t])/(6*(s - t)^2*t^3) + 
     ((s + t)*(4*s^2 - 11*s*t + t^2)*B[0, t]^2)/(6*(s - t)^2*t^2) + 
     (s*(3*s + t)*A[t]*B[0, t]^2)/(2*(s - t)^2*t^2) + 
     (2*s^2*B[0, t]^3)/(3*(s - t)^2*t) - ((s + 2*t)*M[0, 0, t, t, 0])/(6*t) - 
     ((2*s - 5*t)*S[0, 0, t])/(3*(s - t)*t^2) - ((s + 2*t)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^3) - ((4*s - t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
I6b3[t, 0, t, 0, t, t] = (2*s - 13*t)/((s - 9*t)*(s - t)) - 
     ((2*s - 33*t)*A[t])/((s - 9*t)*(s - t)*t) - 
     (24*A[t]^2)/((s - 9*t)*(s - t)*t) + (4*A[t]^3)/((s - 9*t)*(s - t)*t^2) + 
     ((s + 7*t)*B[0, t])/((s - 9*t)*(s - t)) - ((s + 7*t)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)*t^2) - I6b1[t, 0, 0, t, t, t] - 
     (8*S[t, t, t])/((s - 9*t)*(s - t)) + (8*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)*t) + (2*U[t, 0, t, t])/(s - 9*t) - 
     (2*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I6c[0, t, 0, t, 0, t] = -(5*s - 18*t)/(3*t) - (8*Zeta3)/3 + 
     (5*(s - 4*t)*A[t])/(12*t^2) + A[t]^2/(3*t^2) + 
     ((-37*s + 120*t)*B[0, t])/(24*t) + ((2*s - 19*t)*A[t]*B[0, t])/(6*t^2) + 
     (2*A[t]^2*B[0, t])/(3*t^2) - ((s + t)*B[0, t]^2)/(6*t) + 
     ((-s + t)*M[0, 0, t, t, 0])/3 + (8*S[0, 0, t])/(3*t) - 
     (2*A[t]*S[0, 0, t])/(3*t^2) + (B[0, t]*S[0, 0, t])/(3*t)
 
I6c[0, t, t, 0, 0, 0] = -(5*s^2 - 70*s*t + 56*t^2)/(12*(s - t)*t) + 
     (10*Zeta3)/3 + ((5*s^2 - 18*s*t + 4*t^2)*A[t])/(12*(s - t)*t^2) + 
     ((s - 2*t)*A[t]^2)/(3*(s - t)*t^2) + A[t]^3/(3*(s - t)*t^2) - 
     ((13*s^2 - 107*s*t + 120*t^2)*B[0, t])/(24*(s - t)*t) + 
     ((2*s^2 - 11*s*t + 11*t^2)*A[t]*B[0, t])/(6*(s - t)*t^2) + 
     ((2*s - t)*A[t]^2*B[0, t])/(3*(s - t)*t^2) - 
     ((s^2 - 4*s*t + t^2)*B[0, t]^2)/(6*(s - t)*t) + 
     ((2*s - t)*M[0, 0, t, t, 0])/3 + (2*(s - 2*t)*S[0, 0, t])/
      (3*(s - t)*t) - (2*(s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^2) + 
     ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6c[0, t, t, 0, t, t] = (50*s^5 + 5615*s^4*t - 25692*s^3*t^2 + 
       86280*s^2*t^3 - 110754*s*t^4 + 51381*t^5)/(2592*(s - t)^2*t^3) - 
     (8*(2*s^2 + 3*s*t - 7*t^2)*Zeta3)/(3*(s - t)*t) - 
     ((10*s^4 + 3*s^3*t + 515*s^2*t^2 - 43*s*t^3 + 187*t^4)*A[t])/
      (48*(s - t)^2*t^3) - ((6*s^3 - 93*s^2*t - 192*s*t^2 + 103*t^3)*A[t]^2)/
      (12*(s - t)^2*t^3) - (4*(s^2 + 3*s*t - 2*t^2)*A[t]^3)/
      (3*(s - t)^2*t^3) + ((14*s^3 - 81*s^2*t + 30*s*t^2 + 24*t^3)*B[0, t])/
      (12*(s - t)*t^2) - ((s^3 - 4*s^2*t - 27*s*t^2 - t^3)*A[t]*B[0, t])/
      (3*(s - t)*t^3) - ((2*s^2 + 39*s*t - t^2)*A[t]^2*B[0, t])/
      (6*(s - t)*t^3) - ((2*s^3 - 7*s^2*t - 13*s*t^2 + 2*t^3)*B[0, t]^2)/
      (3*(s - t)*t^2) - (2*s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)*t^2) - 
     (4*s^2*B[0, t]^3)/(3*(s - t)*t) - ((2*s - t)*(s^2 - 6*s*t + 21*t^2)*
       I4[0, t, t, t])/(6*(s - t)^2*t^3) + 
     (2*s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t + 
     (2*(s^2 - 6*s*t + 4*t^2)*M[0, 0, t, t, 0])/(3*t) - 
     ((10*s^2 - 21*s*t + 13*t^2)*S[0, 0, t])/(3*(s - t)*t^2) + 
     ((4*s^2 - 9*s*t + 7*t^2)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) + 
     (2*(2*s^2 - 3*s*t + 2*t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2) + 
     ((2*s^4 - 31*s^3*t + 213*s^2*t^2 + 171*s*t^3 - 99*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^3) - ((-2*s^2 + 7*s*t + 3*t^2)*U[t, 0, t, t])/(6*t^2)
 
I6c[t, 0, 0, 0, 0, 0] = (15*s^3 + 9*s^2*t - 40*s*t^2 + 8*t^3)/
      (12*(s - t)^2*t) - (2*Zeta3)/3 + ((17*s^2 - 85*s*t + 92*t^2)*A[t])/
      (12*(s - t)^2*t) + ((7*s - 13*t)*A[t]^2)/(3*(s - t)^2*t) + 
     (2*A[t]^3)/(3*(s - t)^2*t) + ((39*s^3 - 28*s^2*t - 131*s*t^2 + 168*t^3)*
       B[0, t])/(24*(s - t)^2*t) + ((17*s^2 - 24*s*t - 17*t^2)*A[t]*B[0, t])/
      (6*(s - t)^2*t) + ((5*s + t)*A[t]^2*B[0, t])/(3*(s - t)^2*t) + 
     ((3*s^3 + 5*s^2*t - 21*s*t^2 + t^3)*B[0, t]^2)/(6*(s - t)^2*t) + 
     (s*(s + t)*A[t]*B[0, t]^2)/((s - t)^2*t) + (2*s^2*B[0, t]^3)/
      (3*(s - t)^2) - (t*M[0, 0, t, t, 0])/3 - (2*(3*s - 4*t)*S[0, 0, t])/
      (3*(s - t)*t) - (2*A[t]*S[0, 0, t])/(3*(s - t)*t) - 
     ((3*s - t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6c[t, 0, 0, 0, t, t] = -(25*s^4 + 1740*s^3*t - 5232*s^2*t^2 + 4536*s*t^3 - 
        4509*t^4)/(2592*(s - t)^2*t^2) + (8*t*Zeta3)/(3*(s - t)) - 
     ((45*s^3 - 103*s^2*t + 151*s*t^2 + 243*t^3)*A[t])/(48*(s - t)^2*t^2) - 
     ((7*s^2 - 74*s*t - 21*t^2)*A[t]^2)/(12*(s - t)^2*t^2) - 
     ((5*s - t)*A[t]^3)/(3*(s - t)^2*t^2) - (2*(s^2 - s*t - 3*t^2)*B[0, t])/
      (3*(s - t)*t) - (2*s*A[t]*B[0, t])/(3*t^2) - ((3*s + t)*A[t]^2*B[0, t])/
      (2*(s - t)*t^2) - (s*B[0, t]^2)/(s - t) - (s*A[t]*B[0, t]^2)/
      ((s - t)*t) + ((s^2 - 6*s*t - 3*t^2)*I4[0, t, t, t])/
      (6*(s - t)^2*t^2) + S[0, 0, t]/t + (A[t]*S[0, 0, t])/t^2 - 
     ((s + 3*t)*(s^2 - 18*s*t - 15*t^2)*S[t, t, t])/(36*(s - t)^2*t^2) + 
     ((-s + 21*t)*U[t, 0, t, t])/(6*t)
 
I6c[t, 0, t, t, 0, t] = -(25*s^4 + 220*s^3*t - 9684*s^2*t^2 + 20088*s*t^3 - 
        7209*t^4)/(2592*(s - t)^2*t^2) - (8*t*Zeta3)/(3*(s - t)) - 
     ((15*s^3 - 55*s^2*t + 105*s*t^2 - 401*t^3)*A[t])/(48*(s - t)^2*t^2) - 
     ((s^2 + 2*s*t + 85*t^2)*A[t]^2)/(12*(s - t)^2*t^2) + 
     (4*A[t]^3)/(3*(s - t)^2*t) + ((-s + 11*t)*B[0, t])/(6*t) + 
     ((-s + 5*t)*A[t]*B[0, t])/(6*t^2) - (A[t]^2*B[0, t])/(2*t^2) + 
     ((s^2 - 2*s*t + 9*t^2)*I4[0, t, t, t])/(6*(s - t)^2*t^2) - 
     ((s^3 - 11*s^2*t + 51*s*t^2 + 87*t^3)*S[t, t, t])/(36*(s - t)^2*t^2) + 
     ((-s + 11*t)*U[t, 0, t, t])/(6*t) - (A[t]*U[t, 0, t, t])/t
 
I6c1[t, 0, 0, 0, 0, 0] = -(5*s^3 + 22*s^2*t - 75*s*t^2 + 64*t^3)/
      (24*(s - t)^3*t) + ((5*s^3 + 18*s^2*t - 75*s*t^2 + 100*t^3)*A[t])/
      (24*(s - t)^3*t^2) + ((s^2 - 2*s*t - 11*t^2)*A[t]^2)/
      (6*(s - t)^3*t^2) + ((s + t)*A[t]^3)/(3*(s - t)^3*t^2) + 
     ((s^3 + 10*s^2*t - 23*s*t^2 + 60*t^3)*B[0, t])/(24*(s - t)^3*t) + 
     ((s^3 + 2*s^2*t - 19*s*t^2 - 8*t^3)*A[t]*B[0, t])/(6*(s - t)^3*t^2) + 
     ((s^2 + 4*s*t + t^2)*A[t]^2*B[0, t])/(3*(s - t)^3*t^2) + 
     ((s^3 - s^2*t - 13*s*t^2 + t^3)*B[0, t]^2)/(6*(s - t)^3*t) + 
     (s*(s + t)*A[t]*B[0, t]^2)/((s - t)^3*t) + (2*s^2*B[0, t]^3)/
      (3*(s - t)^3) + M[0, 0, t, t, 0]/3 + S[0, 0, t]/(3*(s - t)*t) - 
     (A[t]*S[0, 0, t])/(3*(s - t)*t^2) - (B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6c1[t, 0, 0, 0, t, t] = -(75*s^4 + 860*s^3*t - 5460*s^2*t^2 + 15552*s*t^3 - 
        7587*t^4)/(2592*(s - t)^3*t^2) - (8*t*Zeta3)/(3*(s - t)^2) - 
     ((45*s^3 + 99*s^2*t - 677*s*t^2 + 197*t^3)*A[t])/(48*(s - t)^3*t^2) - 
     ((3*s^2 + 74*s*t + 11*t^2)*A[t]^2)/(12*(s - t)^3*t^2) + 
     ((s + 3*t)*A[t]^3)/(3*(s - t)^3*t^2) - 
     ((3*s^2 + 2*s*t - 17*t^2)*B[0, t])/(6*(s - t)^2*t) - 
     ((3*s + 5*t)*A[t]*B[0, t])/(6*(s - t)*t^2) - ((3*s + t)*A[t]^2*B[0, t])/
      (2*(s - t)^2*t^2) - (s*B[0, t]^2)/(s - t)^2 - 
     (s*A[t]*B[0, t]^2)/((s - t)^2*t) + 
     ((3*s^2 + 2*s*t + 3*t^2)*I4[0, t, t, t])/(6*(s - t)^3*t^2) - 
     ((3*s^3 - 25*s^2*t + 201*s*t^2 - 51*t^3)*S[t, t, t])/
      (36*(s - t)^3*t^2) - ((3*s - 7*t)*U[t, 0, t, t])/(6*(s - t)*t)
 
I6c1[t, 0, t, t, 0, t] = 
    -(75*s^5 - 215*s^4*t - 15216*s^3*t^2 + 102276*s^2*t^3 - 122499*s*t^4 + 
        63099*t^5)/(2592*(s - 9*t)*(s - t)^3*t^2) + 
     (8*t*Zeta3)/(3*(s - t)^2) - ((45*s^4 - 450*s^3*t - 64*s^2*t^2 - 
        734*s*t^3 - 1485*t^4)*A[t])/(48*(s - 9*t)*(s - t)^3*t^2) - 
     ((3*s^3 + 163*s^2*t + 313*s*t^2 + 225*t^3)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^3*t^2) + (4*(2*s^2 + 3*s*t + 3*t^2)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^3*t^2) - ((3*s^2 - 38*s*t + 3*t^2)*B[0, t])/
      (6*(s - 9*t)*(s - t)*t) - ((3*s + t)*A[t]*B[0, t])/(6*(s - t)*t^2) - 
     ((3*s + 5*t)*A[t]^2*B[0, t])/(2*(s - 9*t)*(s - t)*t^2) + 
     ((3*s^2 - 14*s*t + 3*t^2)*I4[0, t, t, t])/(6*(s - t)^3*t^2) - 
     ((3*s^4 - 68*s^3*t + 570*s^2*t^2 + 204*s*t^3 + 315*t^4)*S[t, t, t])/
      (36*(s - 9*t)*(s - t)^3*t^2) + (8*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)*t) - ((3*s^2 - 38*s*t + 3*t^2)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)*t) - (2*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I6c2[0, t, 0, t, 0, t] = -(15*s^2 - 32*s*t + 104*t^2)/(24*(s - t)*t^2) + 
     ((15*s^2 - 44*s*t + 200*t^2)*A[t])/(24*(s - t)*t^3) + 
     ((3*s - 31*t)*A[t]^2)/(6*(s - t)*t^3) + (7*A[t]^3)/(6*(s - t)*t^3) - 
     ((12*s^2 - 23*s*t - 96*t^2)*B[0, t])/(24*(s - t)*t^2) + 
     ((3*s^2 - 13*s*t - 19*t^2)*A[t]*B[0, t])/(6*(s - t)*t^3) + 
     ((3*s + 2*t)*A[t]^2*B[0, t])/(3*(s - t)*t^3) - 
     ((4*s + t)*B[0, t]^2)/(6*(s - t)*t) + (s*A[t]*B[0, t]^2)/
      (2*(s - t)*t^2) - M[0, 0, t, t, 0]/3 + ((3*s - 4*t)*S[0, 0, t])/
      (3*(s - t)*t^2) - ((3*s - 4*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) + 
     (B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6c2[0, t, t, 0, 0, 0] = -(35*s^3 - 103*s^2*t + 196*s*t^2 - 136*t^3)/
      (24*(s - t)^2*t^2) + (2*Zeta3)/t + 
     ((5*s^3 - 47*s^2*t + 250*s*t^2 - 232*t^3)*A[t])/(24*(s - t)^2*t^3) + 
     ((s^2 - 24*s*t + 29*t^2)*A[t]^2)/(6*(s - t)^2*t^3) + 
     ((3*s - 5*t)*A[t]^3)/(6*(s - t)^2*t^3) - 
     ((38*s^3 - 111*s^2*t + s*t^2 + 96*t^3)*B[0, t])/(24*(s - t)^2*t^2) + 
     ((s^3 - 20*s^2*t + 20*s*t^2 + 11*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) + 
     ((s^2 - 3*s*t - t^2)*A[t]^2*B[0, t])/(3*(s - t)^2*t^3) - 
     ((2*s^3 + 2*s^2*t - 11*s*t^2 + t^3)*B[0, t]^2)/(6*(s - t)^2*t^2) - 
     (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^2*t^2) - 
     (s^2*B[0, t]^3)/(3*(s - t)^2*t) + ((s + t)*M[0, 0, t, t, 0])/(3*t) + 
     ((7*s - 8*t)*S[0, 0, t])/(3*(s - t)*t^2) - ((s - 2*t)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^3) + ((2*s - t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
I6c2[0, t, t, 0, t, t] = (75*s^6 + 8485*s^5*t - 34628*s^4*t^2 + 
       109032*s^3*t^3 - 160275*s^2*t^4 + 114291*s*t^5 - 23220*t^6)/
      (5184*(s - t)^3*t^4) - (2*(6*s^3 + 11*s^2*t - 46*s*t^2 + 21*t^3)*Zeta3)/
      (3*(s - t)^2*t^2) - ((15*s^5 - 28*s^4*t + 876*s^3*t^2 - 788*s^2*t^3 + 
        2065*s*t^4 - 796*t^5)*A[t])/(96*(s - t)^3*t^4) - 
     ((9*s^4 - 141*s^3*t - 201*s^2*t^2 - 195*s*t^3 + 176*t^4)*A[t]^2)/
      (24*(s - t)^3*t^4) - ((6*s^3 + 13*s^2*t + 8*s*t^2 - 11*t^3)*A[t]^3)/
      (6*(s - t)^3*t^4) + ((42*s^4 - 217*s^3*t - 15*s^2*t^2 + 66*s*t^3 + 
        72*t^4)*B[0, t])/(48*(s - t)^2*t^3) - 
     ((3*s^4 - 14*s^3*t - 76*s^2*t^2 - 39*s*t^3 + 2*t^4)*A[t]*B[0, t])/
      (12*(s - t)^2*t^4) - ((3*s^3 + 52*s^2*t + 21*s*t^2 + 4*t^3)*A[t]^2*
       B[0, t])/(12*(s - t)^2*t^4) - 
     ((6*s^4 - 19*s^3*t - 52*s^2*t^2 - s*t^3 + 2*t^4)*B[0, t]^2)/
      (12*(s - t)^2*t^3) - (3*s*(s + t)^2*A[t]*B[0, t]^2)/(2*(s - t)^2*t^3) - 
     (s^2*(3*s + t)*B[0, t]^3)/(3*(s - t)^2*t^2) - 
     ((3*s^4 - 17*s^3*t + 61*s^2*t^2 - 3*s*t^3 - 12*t^4)*I4[0, t, t, t])/
      (12*(s - t)^3*t^4) + (s*(s - 2*t)*(3*s + t)*I6f1[t, 0, 0, t, 0, t])/
      (2*(s - t)*t^2) + ((3*s + t)*(s^2 - 6*s*t + 4*t^2)*M[0, 0, t, t, 0])/
      (6*(s - t)*t^2) - ((15*s^3 - 25*s^2*t + 14*t^3)*S[0, 0, t])/
      (6*(s - t)^2*t^3) + ((6*s^3 - 13*s^2*t + 15*s*t^2 - 4*t^3)*A[t]*
       S[0, 0, t])/(6*(s - t)^2*t^4) + ((3*s + t)*(2*s^2 - 3*s*t + 2*t^2)*
       B[0, t]*S[0, 0, t])/(6*(s - t)^2*t^3) + 
     ((3*s^5 - 44*s^4*t + 286*s^3*t^2 + 264*s^2*t^3 + 183*s*t^4 - 180*t^5)*
       S[t, t, t])/(72*(s - t)^3*t^4) + 
     ((3*s^3 - 8*s^2*t - 35*s*t^2 + 24*t^3)*U[t, 0, t, t])/(12*(s - t)*t^3)
 
I6c3[0, t, t, 0, 0, 0] = ((s - 3*t)*(5*s^2 - 9*s*t + 8*t^2))/
      (24*(s - t)^2*t^2) - (2*Zeta3)/t - ((s - 3*t)*(5*s^2 - 13*s*t + 20*t^2)*
       A[t])/(24*(s - t)^2*t^3) - ((s - 4*t)*(s - 3*t)*A[t]^2)/
      (6*(s - t)^2*t^3) - ((s - 3*t)*A[t]^3)/(6*(s - t)^2*t^3) + 
     ((7*s^3 - 19*s^2*t + 18*s*t^2 + 6*t^3)*B[0, t])/(12*(s - t)^2*t^2) - 
     ((s - 3*t)*(s^2 - 6*s*t - t^2)*A[t]*B[0, t])/(6*(s - t)^2*t^3) - 
     (s*(s - 4*t)*A[t]^2*B[0, t])/(3*(s - t)^2*t^3) + 
     (s*(2*s - 5*t)*(s + t)*B[0, t]^2)/(6*(s - t)^2*t^2) + 
     (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^2*t^2) + 
     (s^2*B[0, t]^3)/(3*(s - t)^2*t) - (s*M[0, 0, t, t, 0])/(3*t) - 
     ((s - 3*t)*S[0, 0, t])/(3*(s - t)*t^2) + ((s - 3*t)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^3) - (2*s*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
I6c3[0, t, t, 0, t, t] = -(25*s^5 + 2820*s^4*t - 10406*s^3*t^2 + 
        37218*s^2*t^3 - 50031*s*t^4 + 23814*t^5)/(5184*(s - t)^2*t^4) + 
     (2*(2*s^2 + 3*s*t - 7*t^2)*Zeta3)/(3*(s - t)*t^2) + 
     ((5*s^4 - 51*s^3*t + 399*s^2*t^2 - 267*s*t^3 + 250*t^4)*A[t])/
      (96*(s - t)^2*t^4) + ((3*s^3 - 56*s^2*t - 21*s*t^2 - 14*t^3)*A[t]^2)/
      (24*(s - t)^2*t^4) + ((2*s^2 + s*t + t^2)*A[t]^3)/(6*(s - t)^2*t^4) - 
     ((14*s^3 - 61*s^2*t + 2*s*t^2 - 16*t^3)*B[0, t])/(48*(s - t)*t^3) + 
     (s*(s^2 - 9*s*t - 23*t^2)*A[t]*B[0, t])/(12*(s - t)*t^4) + 
     ((s^2 + 9*s*t - 2*t^2)*A[t]^2*B[0, t])/(12*(s - t)*t^4) + 
     ((2*s^3 - 7*s^2*t - 19*s*t^2 + 2*t^3)*B[0, t]^2)/(12*(s - t)*t^3) + 
     (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)*t^3) + 
     (s^2*B[0, t]^3)/(3*(s - t)*t^2) + ((s^3 - 6*s^2*t + 19*s*t^2 - 6*t^3)*
       I4[0, t, t, t])/(12*(s - t)^2*t^4) - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/(2*t^2) - 
     ((s^2 - 6*s*t + 4*t^2)*M[0, 0, t, t, 0])/(6*t^2) + 
     ((5*s^2 - 6*s*t + 2*t^2)*S[0, 0, t])/(6*(s - t)*t^3) - 
     ((2*s^2 - 9*s*t + 8*t^2)*A[t]*S[0, 0, t])/(6*(s - t)*t^4) - 
     ((2*s^2 - 3*s*t + 2*t^2)*B[0, t]*S[0, 0, t])/(6*(s - t)*t^3) - 
     ((s^4 - 15*s^3*t + 97*s^2*t^2 + 39*s*t^3 + 6*t^4)*S[t, t, t])/
      (72*(s - t)^2*t^4) + ((-s^2 + 3*s*t + 14*t^2)*U[t, 0, t, t])/(12*t^3)
 
I6c3[t, 0, t, t, 0, t] = (5*(5*s^4 - 138*s^3*t + 1404*s^2*t^2 - 3942*s*t^3 - 
        81*t^4))/(1296*(s - 9*t)*(s - t)^2*t^2) + (8*Zeta3)/(3*(s - t)) + 
     ((23*s^2 - 38*s*t + 1359*t^2)*A[t])/(24*(s - 9*t)*(s - t)^2*t) - 
     ((5*s^2 + 50*s*t + 297*t^2)*A[t]^2)/(6*(s - 9*t)*(s - t)^2*t^2) + 
     ((s^2 + 6*s*t + 57*t^2)*A[t]^3)/(6*(s - 9*t)*(s - t)^2*t^3) - 
     ((s - 21*t)*B[0, t])/(6*(s - 9*t)*t) - (A[t]*B[0, t])/(6*t^2) - 
     (2*A[t]^2*B[0, t])/((s - 9*t)*t^2) - ((s + 3*t)*I4[0, t, t, t])/
      (3*(s - t)^2*t^2) + ((s + 15*t)*(s^2 - 12*s*t - 21*t^2)*S[t, t, t])/
      (18*(s - 9*t)*(s - t)^2*t^2) + (A[t]*S[t, t, t])/((s - 9*t)*t^2) + 
     ((s - 3*t)*U[t, 0, t, t])/(3*(s - 9*t)*t) - (2*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*t)
 
I6c4[0, t, 0, t, 0, t] = -(5*s - 8*t)/(24*(s - t)*t) - (3*Zeta3)/t - 
     ((15*s^2 - 32*s*t + 44*t^2)*A[t])/(24*(s - t)*t^3) - 
     ((3*s - 13*t)*A[t]^2)/(6*(s - t)*t^3) - (2*A[t]^3)/(3*(s - t)*t^3) + 
     ((s - 12*t)*B[0, t])/(24*(s - t)*t) - 
     ((3*s^2 - 7*s*t - 7*t^2)*A[t]*B[0, t])/(6*(s - t)*t^3) - 
     ((6*s + t)*A[t]^2*B[0, t])/(6*(s - t)*t^3) + ((s + t)*B[0, t]^2)/
      (6*(s - t)*t) - (s*A[t]*B[0, t]^2)/(2*(s - t)*t^2) + 
     ((-3*s + 2*t)*M[0, 0, t, t, 0])/(6*t) + S[0, 0, t]/(3*(s - t)*t) + 
     ((3*s - 4*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     (B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6c4[t, 0, t, t, 0, t] = -(380*s^3 - 924*s^2*t + 1863*s*t^2 - 459*t^3)/
      (648*(s - t)^2*t^2) - (8*Zeta3)/(3*(s - t)) - 
     ((15*s^3 - 45*s^2*t + 44*s*t^2 - 182*t^3)*A[t])/(24*(s - t)^2*t^3) - 
     ((3*s^2 - 11*s*t + 52*t^2)*A[t]^2)/(6*(s - t)^2*t^3) - 
     (2*(s - 3*t)*A[t]^3)/(3*(s - t)^2*t^3) - 
     ((3*s^2 - 7*s*t - 8*t^2)*B[0, t])/(6*(s - t)*t^2) - 
     ((3*s + 2*t)*A[t]*B[0, t])/(6*t^3) - ((s + t)*A[t]^2*B[0, t])/
      ((s - t)*t^3) - (s*B[0, t]^2)/(2*(s - t)*t) - 
     (s*A[t]*B[0, t]^2)/(2*(s - t)*t^2) - (2*(s - 3*t)*I4[0, t, t, t])/
      (3*(s - t)^2*t^2) + I6b1[t, 0, 0, t, t, t] + S[0, 0, t]/t^2 + 
     (A[t]*S[0, 0, t])/t^3 + ((s^2 - 3*s*t - 30*t^2)*S[t, t, t])/
      (9*(s - t)^2*t^2) + (A[t]*S[t, t, t])/((s - t)*t^2) + 
     (2*U[t, 0, t, t])/(3*t)
 
I6c5[0, t, 0, t, t, 0] = (15*s^2 - 22*s*t + 16*t^2)/(24*(s - t)*t^2) + 
     (3*Zeta3)/t + ((7*s - 16*t)*A[t])/(24*(s - t)*t^2) - 
     A[t]^2/(6*(s - t)*t^2) + A[t]^3/(6*(s - t)*t^3) + 
     (s*(12*s - 25*t)*B[0, t])/(24*(s - t)*t^2) + ((5*s - 4*t)*A[t]*B[0, t])/
      (6*(s - t)*t^2) + (A[t]^2*B[0, t])/(6*(s - t)*t^2) + 
     ((2*s - t)*B[0, t]^2)/(6*(s - t)*t) + ((3*s - 2*t)*M[0, 0, t, t, 0])/
      (6*t) - ((3*s - 2*t)*S[0, 0, t])/(3*(s - t)*t^2) + 
     (A[t]*S[0, 0, t])/(3*(s - t)*t^2) + (B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6c5[0, t, t, 0, t, t] = -(25*s^5 + 2820*s^4*t - 11876*s^3*t^2 + 
        32856*s^2*t^3 - 36909*s*t^4 + 16524*t^5)/(5184*(s - t)^2*t^4) + 
     (2*(2*s^2 + 3*s*t - 7*t^2)*Zeta3)/(3*(s - t)*t^2) + 
     ((5*s^4 + 9*s^3*t + 165*s^2*t^2 + 225*s*t^3 - 68*t^4)*A[t])/
      (96*(s - t)^2*t^4) + ((3*s^3 - 44*s^2*t - 123*s*t^2 + 76*t^3)*A[t]^2)/
      (24*(s - t)^2*t^4) + ((2*s^2 + 7*s*t - 5*t^2)*A[t]^3)/
      (6*(s - t)^2*t^4) - ((14*s^3 - 73*s^2*t - 22*s*t^2 + 68*t^3)*B[0, t])/
      (48*(s - t)*t^3) + ((s^3 - 3*s^2*t - 35*s*t^2 + 6*t^3)*A[t]*B[0, t])/
      (12*(s - t)*t^4) + ((s^2 + 21*s*t - 2*t^2)*A[t]^2*B[0, t])/
      (12*(s - t)*t^4) + ((2*s^3 - 7*s^2*t - 13*s*t^2 + 2*t^3)*B[0, t]^2)/
      (12*(s - t)*t^3) + (s*(s + 2*t)*A[t]*B[0, t]^2)/(2*(s - t)*t^3) + 
     (s^2*B[0, t]^3)/(3*(s - t)*t^2) + ((s^3 - 6*s^2*t + 25*s*t^2 - 12*t^3)*
       I4[0, t, t, t])/(12*(s - t)^2*t^4) - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/(2*t^2) - 
     ((s^2 - 6*s*t + 4*t^2)*M[0, 0, t, t, 0])/(6*t^2) + 
     ((5*s^2 - 9*s*t + 5*t^2)*S[0, 0, t])/(6*(s - t)*t^3) - 
     ((2*s^2 - 3*s*t + 2*t^2)*A[t]*S[0, 0, t])/(6*(s - t)*t^4) - 
     ((2*s^2 - 3*s*t + 2*t^2)*B[0, t]*S[0, 0, t])/(6*(s - t)*t^3) - 
     ((s^4 - 15*s^3*t + 103*s^2*t^2 + 123*s*t^3 - 84*t^4)*S[t, t, t])/
      (72*(s - t)^2*t^4) + ((-s^2 + 3*s*t + 2*t^2)*U[t, 0, t, t])/(12*t^3)
 
I6c5[t, 0, 0, 0, t, t] = (785*s^3 + 951*s^2*t - 4131*s*t^2 + 675*t^3)/
      (2592*(s - t)^2*t^2) - (4*Zeta3)/(3*(s - t)) - 
     ((3*s^2 + 20*s*t - 191*t^2)*A[t])/(48*(s - t)^2*t^2) - 
     ((7*s + 37*t)*A[t]^2)/(12*(s - t)^2*t^2) + ((s + 3*t)*A[t]^3)/
      (6*(s - t)^2*t^3) + ((3*s^2 + 4*s*t - 19*t^2)*B[0, t])/
      (12*(s - t)*t^2) + ((s + 2*t)*A[t]*B[0, t])/(3*(s - t)*t^2) + 
     (s*B[0, t]^2)/(2*(s - t)*t) + ((s + 3*t)*I4[0, t, t, t])/
      (6*(s - t)^2*t^2) - S[0, 0, t]/(2*t^2) - 
     ((s^2 + 30*s*t + 33*t^2)*S[t, t, t])/(36*(s - t)^2*t^2) - 
     (2*U[t, 0, t, t])/(3*t)
 
I6c5[t, 0, t, t, t, 0] = (380*s^4 - 3939*s^3*t + 6129*s^2*t^2 - 10341*s*t^3 + 
       891*t^4)/(648*(s - 9*t)*(s - t)^2*t^2) + (8*Zeta3)/(3*(s - t)) + 
     ((15*s^4 - 195*s^3*t + 659*s^2*t^2 - 953*s*t^3 + 1818*t^4)*A[t])/
      (24*(s - 9*t)*(s - t)^2*t^3) + 
     ((3*s^3 - 56*s^2*t + 187*s*t^2 - 486*t^3)*A[t]^2)/
      (6*(s - 9*t)*(s - t)^2*t^3) + ((7*s^2 - 54*s*t + 111*t^2)*A[t]^3)/
      (6*(s - 9*t)*(s - t)^2*t^3) + ((s - 3*t)*(3*s^2 - 22*s*t - 29*t^2)*
       B[0, t])/(6*(s - 9*t)*(s - t)*t^2) + ((3*s - t)*A[t]*B[0, t])/
      (6*t^3) + ((s^2 - 10*s*t - 7*t^2)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)*t^3) + (s*B[0, t]^2)/(2*(s - t)*t) + 
     (s*A[t]*B[0, t]^2)/(2*(s - t)*t^2) + (2*(s - 3*t)*I4[0, t, t, t])/
      (3*(s - t)^2*t^2) - I6b1[t, 0, 0, t, t, t] - S[0, 0, t]/t^2 - 
     (A[t]*S[0, 0, t])/t^3 - ((s^3 - 3*s^2*t - 21*s*t^2 + 279*t^3)*
       S[t, t, t])/(9*(s - 9*t)*(s - t)^2*t^2) + (8*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)*t) - (2*(s - 12*t)*U[t, 0, t, t])/(3*(s - 9*t)*t) - 
     (2*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I6d1[t, 0, 0, 0, 0, 0] = (5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (12*(s - t)^2*t^2) - (8*Zeta3)/(3*t) - 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(12*(s - t)^2*t^3) - 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(3*(s - t)^2*t^3) - 
     ((2*s - 3*t)*A[t]^3)/(3*(s - t)^2*t^3) + 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(24*(s - t)^2*t^2) - 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) - 
     ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/(3*(s - t)^2*t^3) + 
     ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^2*t^2) + 
     (s*A[t]*B[0, t]^2)/((s - t)^2*t) + (s^2*B[0, t]^3)/(3*(s - t)^2*t) - 
     I6e[0, t, 0, 0, 0, t]/t - I7c[0, 0, t, t, 0, 0, 0] + 
     I7e[0, t, t, 0, 0, 0, 0] + ((s - 2*t)*M[0, 0, t, t, 0])/(3*t) - 
     (2*(s - 2*t)*S[0, 0, t])/(3*(s - t)*t^2) + (2*(s - 2*t)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^3) - ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
I6d1[t, 0, 0, t, t, t] = 
    -(50*s^5 - 35*s^4*t - 13830*s^3*t^2 + 121194*s^2*t^3 - 268380*s*t^4 + 
        153225*t^5)/(1296*(s - 9*t)*(s - t)^2*t^3) - 
     (2*(3*s^2 - 30*s*t + 11*t^2)*Zeta3)/(3*(s - 9*t)*(s - t)*t) - 
     ((30*s^4 - 293*s^3*t - 227*s^2*t^2 + 3313*s*t^3 - 1719*t^4)*A[t])/
      (24*(s - 9*t)*(s - t)^2*t^3) - 
     ((2*s^3 + 27*s^2*t - 110*s*t^2 - 303*t^3)*A[t]^2)/
      (6*(s - 9*t)*(s - t)^2*t^3) + (2*(s^2 + 6*s*t - 43*t^2)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^3) - 
     ((8*s^4 - 105*s^3*t + 306*s^2*t^2 - 17*s*t^3 - 120*t^4)*B[0, t])/
      (12*(s - 9*t)*(s - t)^2*t^2) - 
     ((2*s^4 - 24*s^3*t + 75*s^2*t^2 - 14*s*t^3 - 159*t^4)*A[t]*B[0, t])/
      (3*(s - 9*t)*(s - t)^2*t^3) - ((2*s^3 - 19*s^2*t + 36*s*t^2 + 5*t^3)*
       A[t]^2*B[0, t])/((s - 9*t)*(s - t)^2*t^3) - 
     ((s^2 - 6*s*t + 7*t^2)*B[0, t]^2)/((s - 9*t)*(s - t)*t) - 
     ((s^2 - 6*s*t + 7*t^2)*A[t]*B[0, t]^2)/((s - 9*t)*(s - t)*t^2) + 
     ((2*s^2 - 21*s*t + 9*t^2)*I4[0, t, t, t])/(3*(s - 9*t)*(s - t)*t^3) + 
     (8*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)) - (2*I6a[t, 0, 0, 0, t, t])/
      (s - 9*t) - (2*I6e[0, 0, t, t, t, t])/(s - 9*t) - 
     I6e[t, t, 0, t, t, t]/t + ((s - 5*t)*I7e[0, t, t, 0, 0, t, t])/
      (s - 9*t) + ((s - 5*t)*M[0, 0, t, t, 0])/(s - 9*t) + 
     ((s - 5*t)*A[t]*M[0, 0, t, t, 0])/((s - 9*t)*t) + 
     (2*(s + t)*S[0, 0, t])/((s - 9*t)*(s - t)*t) + 
     (8*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t) - 
     ((2*s^4 - 41*s^3*t + 321*s^2*t^2 - 759*s*t^3 + 189*t^4)*S[t, t, t])/
      (18*(s - 9*t)*(s - t)^2*t^3) + (2*(s^2 + 2*s*t - 11*t^2)*A[t]*
       S[t, t, t])/((s - 9*t)*(s - t)^2*t^2) + 
     (2*(s^2 - 2*s*t - 7*t^2)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t) - 
     ((2*s^3 - 31*s^2*t + 104*s*t^2 - 27*t^3)*U[t, 0, t, t])/
      (3*(s - 9*t)*(s - t)*t^2) - (2*(s - 7*t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*t^2) - ((s - 7*t)*B[0, t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I6d2[0, t, 0, 0, t, t] = -(25*s^5 + 2820*s^4*t - 10256*s^3*t^2 + 
        28860*s^2*t^3 - 32805*s*t^4 + 14796*t^5)/(2592*(s - t)^2*t^4) + 
     ((8*s^2 + 3*s*t - 19*t^2)*Zeta3)/(3*(s - t)*t^2) + 
     ((5*s^4 + 9*s^3*t + 151*s^2*t^2 + 271*s*t^3 - 100*t^4)*A[t])/
      (48*(s - t)^2*t^4) + ((3*s^3 - 44*s^2*t - 121*s*t^2 + 74*t^3)*A[t]^2)/
      (12*(s - t)^2*t^4) + ((4*s^2 + 13*s*t - 9*t^2)*A[t]^3)/
      (6*(s - t)^2*t^4) - ((14*s^3 - 61*s^2*t - 47*s*t^2 + 68*t^3)*B[0, t])/
      (24*(s - t)*t^3) + ((s^3 - 3*s^2*t - 40*s*t^2 + 10*t^3)*A[t]*B[0, t])/
      (6*(s - t)*t^4) + ((s^2 + 21*s*t - 3*t^2)*A[t]^2*B[0, t])/
      (6*(s - t)*t^4) + ((2*s^3 - 7*s^2*t - 15*s*t^2 + 3*t^3)*B[0, t]^2)/
      (6*(s - t)*t^3) + (s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)*t^3) + 
     (2*s^2*B[0, t]^3)/(3*(s - t)*t^2) + ((s^3 - 6*s^2*t + 25*s*t^2 - 12*t^3)*
       I4[0, t, t, t])/(6*(s - t)^2*t^4) - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t^2 - 
     ((2*s^2 - 9*s*t + 6*t^2)*M[0, 0, t, t, 0])/(6*t^2) + 
     ((5*s^2 - 6*s*t + 3*t^2)*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((2*s^2 - 3*s*t + 3*t^2)*A[t]*S[0, 0, t])/(3*(s - t)*t^4) - 
     ((2*s^2 - 3*s*t + 3*t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((s^4 - 15*s^3*t + 103*s^2*t^2 + 123*s*t^3 - 84*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^4) + ((-s^2 + 3*s*t + 2*t^2)*U[t, 0, t, t])/(6*t^3)
 
I6d2[0, t, 0, t, 0, 0] = (15*s^2 - 22*s*t + 16*t^2)/(24*(s - t)*t^2) + 
     (3*Zeta3)/t + ((7*s - 16*t)*A[t])/(24*(s - t)*t^2) - 
     A[t]^2/(6*(s - t)*t^2) + A[t]^3/(6*(s - t)*t^3) + 
     (s*(12*s - 25*t)*B[0, t])/(24*(s - t)*t^2) + ((5*s - 4*t)*A[t]*B[0, t])/
      (6*(s - t)*t^2) + (A[t]^2*B[0, t])/(6*(s - t)*t^2) + 
     ((2*s - t)*B[0, t]^2)/(6*(s - t)*t) + ((3*s - 2*t)*M[0, 0, t, t, 0])/
      (6*t) - ((3*s - 2*t)*S[0, 0, t])/(3*(s - t)*t^2) + 
     (A[t]*S[0, 0, t])/(3*(s - t)*t^2) + (B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6d2[t, t, t, 0, 0, t] = -(245*s^4 - 1880*s^3*t - 5448*s^2*t^2 + 
        34632*s*t^3 - 24957*t^4)/(432*(s - 9*t)*(s - t)^2*t^2) + 
     (8*(s - 5*t)*Zeta3)/(3*(s - 9*t)*(s - t)) - 
     ((5*s^4 - 50*s^3*t + 108*s^2*t^2 - 758*s*t^3 + 327*t^4)*A[t])/
      (8*(s - 9*t)*(s - t)^2*t^3) - ((s^3 - 13*s^2*t + 73*s*t^2 + 67*t^3)*
       A[t]^2)/(2*(s - 9*t)*(s - t)^2*t^3) - 
     ((5*s^2 - 54*s*t - 95*t^2)*A[t]^3)/(6*(s - 9*t)*(s - t)^2*t^3) - 
     ((s^4 - 8*s^3*t - 3*s^2*t^2 - 19*s*t^3 + 17*t^4)*B[0, t])/
      (2*(s - 9*t)*(s - t)^2*t^2) - 
     ((s^4 - 8*s^3*t - 2*s^2*t^2 + 36*s*t^3 + 53*t^4)*A[t]*B[0, t])/
      (2*(s - 9*t)*(s - t)^2*t^3) - ((s + 3*t)*(s^2 - 8*s*t + t^2)*A[t]^2*
       B[0, t])/((s - 9*t)*(s - t)^2*t^3) - ((s^2 - s*t - 4*t^2)*B[0, t]^2)/
      (2*(s - 9*t)*(s - t)*t) - ((s^2 - s*t - 4*t^2)*A[t]*B[0, t]^2)/
      (2*(s - 9*t)*(s - t)*t^2) - ((s - 3*t)*I4[0, t, t, t])/
      ((s - 9*t)*(s - t)*t^2) + (2*(s - 5*t)*I5a[t, 0, 0, t, t])/
      ((s - 9*t)*(s - t)*t) - (2*I6a[t, 0, 0, 0, t, t])/(s - 9*t) + 
     I6b1[t, 0, 0, t, t, t] - (2*I6e[0, 0, t, t, t, t])/(s - 9*t) + 
     (4*t*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) + (4*t*M[0, 0, t, t, 0])/
      (s - 9*t) + (4*A[t]*M[0, 0, t, t, 0])/(s - 9*t) + 
     ((s^2 - 7*s*t + 2*t^2)*S[0, 0, t])/((s - 9*t)*(s - t)*t^2) + 
     ((s^2 - 8*s*t - t^2)*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t^3) + 
     ((s^3 - 7*s^2*t - 69*s*t^2 - 21*t^3)*S[t, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^2) + (2*(s^2 - 4*s*t + 11*t^2)*A[t]*
       S[t, t, t])/((s - 9*t)*(s - t)^2*t^2) + 
     (4*(3*s + t)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^2) - 
     ((s^2 - 12*s*t - 5*t^2)*U[t, 0, t, t])/((s - 9*t)*(s - t)*t) - 
     (2*A[t]*U[t, 0, t, t])/((s - 9*t)*t) - (2*B[0, t]*U[t, 0, t, t])/
      (s - 9*t)
 
I6d2[t, t, t, t, t, 0] = -(75*s^6 + 7835*s^5*t - 109008*s^4*t^2 + 
        386352*s^3*t^3 - 1027323*s^2*t^4 + 1669437*s*t^5 - 975240*t^6)/
      (10368*(s - 9*t)*(s - t)^2*t^4) + ((2*s^2 - 13*t^2)*Zeta3)/
      ((s - t)*t^2) + ((15*s^5 - 78*s^4*t - 774*s^3*t^2 + 4402*s^2*t^3 - 
        18181*s*t^4 + 8856*t^5)*A[t])/(192*(s - 9*t)*(s - t)^2*t^4) + 
     ((9*s^4 - 203*s^3*t + 555*s^2*t^2 + 4799*s*t^3 - 3816*t^4)*A[t]^2)/
      (48*(s - 9*t)*(s - t)^2*t^4) + ((3*s^2 - 11*s*t - 132*t^2)*A[t]^3)/
      (6*(s - 9*t)*(s - t)*t^4) - ((42*s^5 - 619*s^4*t + 2392*s^3*t^2 - 
        2255*s^2*t^3 + 1776*s*t^4 - 2040*t^5)*B[0, t])/
      (96*(s - 9*t)*(s - t)^2*t^3) + 
     ((3*s^4 - 8*s^3*t - 148*s^2*t^2 + 177*s*t^3 + 40*t^4)*A[t]*B[0, t])/
      (24*(s - t)^2*t^4) + ((3*s^4 + 39*s^3*t - 727*s^2*t^2 + 1037*s*t^3 - 
        96*t^4)*A[t]^2*B[0, t])/(24*(s - 9*t)*(s - t)^2*t^4) + 
     ((6*s^4 - 27*s^3*t - 26*s^2*t^2 + 47*s*t^3 + 4*t^4)*B[0, t]^2)/
      (24*(s - t)^2*t^3) + ((3*s^2 + 6*s*t - 2*t^2)*A[t]*B[0, t]^2)/
      (4*(s - t)*t^3) + (s^2*B[0, t]^3)/(2*(s - t)*t^2) - 
     H[0, 0, t, 0, t, t]/(2*(s - t)) + 
     ((3*s^3 - 16*s^2*t + 117*s*t^2 - 72*t^3)*I4[0, t, t, t])/
      (24*(s - t)^2*t^4) - I5a[t, 0, 0, t, t]/((s - t)*t) + 
     I5b1[t, t, t, 0, t]/(s - t) + I6a[t, 0, 0, 0, t, t]/(2*t) + 
     I6d[t, 0, 0, t, t, t]/(s - t) - I6d[t, t, t, t, t, 0]/(2*(s - t)) + 
     I6d1[t, t, t, t, t, 0]/2 + ((s + t)*I6e[0, 0, t, t, t, t])/
      (2*(s - t)*t) - (s*I6e[t, 0, t, 0, 0, t])/(2*(s - t)*t) - 
     I6e[t, t, 0, t, t, t]/(s - t) - (3*s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/
      (4*t^2) + ((s - t)*I8a[0, t, 0, t, t, t, t, 0])/2 - 
     ((3*s^3 - 15*s^2*t + 20*s*t^2 - 10*t^3)*M[0, 0, t, t, 0])/
      (12*(s - t)*t^2) + ((15*s^3 - 39*s^2*t + 40*s*t^2 - 20*t^3)*S[0, 0, t])/
      (12*(s - t)^2*t^3) - ((6*s^3 - 9*s^2*t + 7*s*t^2 - 8*t^3)*A[t]*
       S[0, 0, t])/(12*(s - t)^2*t^4) - 
     ((6*s^3 - 15*s^2*t + 13*s*t^2 - 8*t^3)*B[0, t]*S[0, 0, t])/
      (12*(s - t)^2*t^3) - ((3*s^5 - 70*s^4*t + 720*s^3*t^2 - 2778*s^2*t^3 - 
        1539*s*t^4 + 720*t^5)*S[t, t, t])/(144*(s - 9*t)*(s - t)^2*t^4) - 
     ((s^2 - 13*s*t + 4*t^2)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t^2) - 
     (B[0, t]*S[t, t, t])/(s - t)^2 - 
     ((3*s^4 - 37*s^3*t + 109*s^2*t^2 - 255*s*t^3 + 564*t^4)*U[t, 0, t, t])/
      (24*(s - 9*t)*(s - t)*t^3) - ((3*s - 19*t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)*t) - ((s + t)*B[0, t]*U[t, 0, t, t])/(2*(s - t)*t)
 
I6d6[0, 0, t, t, 0, t] = (25*s^5 + 2795*s^4*t - 9496*s^3*t^2 + 
       29232*s^2*t^3 - 38421*s*t^4 + 19305*t^5)/(2592*(s - t)^2*t^4) - 
     (4*(2*s^2 + s*t - 5*t^2)*Zeta3)/(3*(s - t)*t^2) - 
     ((5*s^4 + 14*s^3*t + 230*s^2*t^2 - 88*s*t^3 + 175*t^4)*A[t])/
      (48*(s - t)^2*t^4) - ((3*s^3 - 45*s^2*t - 77*s*t^2 + 31*t^3)*A[t]^2)/
      (12*(s - t)^2*t^4) - ((2*s - t)*(s + 3*t)*A[t]^3)/(3*(s - t)^2*t^4) + 
     ((14*s^3 - 52*s^2*t - 75*s*t^2 + 100*t^3)*B[0, t])/(24*(s - t)*t^3) - 
     ((s^3 - 3*s^2*t - 40*s*t^2 + 11*t^3)*A[t]*B[0, t])/(6*(s - t)*t^4) - 
     ((s^2 + 22*s*t - 3*t^2)*A[t]^2*B[0, t])/(6*(s - t)*t^4) - 
     ((2*s^3 - 8*s^2*t - 13*s*t^2 + 3*t^3)*B[0, t]^2)/(6*(s - t)*t^3) - 
     (s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)*t^3) - 
     (2*s^2*B[0, t]^3)/(3*(s - t)*t^2) - ((s^3 - 7*s^2*t + 23*s*t^2 - 9*t^3)*
       I4[0, t, t, t])/(6*(s - t)^2*t^4) + 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t^2 + 
     ((s^2 - 5*s*t + 3*t^2)*M[0, 0, t, t, 0])/(3*t^2) - 
     (s*(5*s - 4*t)*S[0, 0, t])/(3*(s - t)*t^3) + 
     ((2*s^2 - 4*s*t + 3*t^2)*A[t]*S[0, 0, t])/(3*(s - t)*t^4) + 
     ((2*s^2 - 4*s*t + 3*t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^3) + 
     ((s^4 - 16*s^3*t + 110*s^2*t^2 + 48*s*t^3 - 15*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^4) - ((-s^2 + 4*s*t + t^2)*U[t, 0, t, t])/(6*t^3)
 
I6d6[t, 0, 0, t, t, t] = -(25*s^4 - 690*s^3*t + 1836*s^2*t^2 + 20466*s*t^3 - 
        6885*t^4)/(1296*(s - 9*t)*(s - t)*t^3) + (2*Zeta3)/t - 
     ((71*s^2 - 782*s*t + 567*t^2)*A[t])/(24*(s - 9*t)*(s - t)*t^2) + 
     ((s^2 - 32*s*t + 63*t^2)*A[t]^2)/(3*(s - 9*t)*(s - t)*t^3) + 
     (4*(s - 3*t)*A[t]^3)/(3*(s - 9*t)*(s - t)*t^3) + 
     ((s^3 - 11*s^2*t + 31*s*t^2 + 75*t^3)*B[0, t])/(6*(s - 9*t)*(s - t)*
       t^2) + ((s - t)*A[t]*B[0, t])/(6*t^3) - (2*(s + 7*t)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)*t^2) + ((s + 3*t)*I4[0, t, t, t])/(3*(s - t)*t^3) - 
     I6a[t, 0, 0, 0, t, t]/t - 2*I6b1[t, 0, 0, t, t, t] - S[0, 0, t]/t^2 - 
     (A[t]*S[0, 0, t])/t^3 - ((s^3 - 15*s^2*t + 123*s*t^2 - 333*t^3)*
       S[t, t, t])/(18*(s - 9*t)*(s - t)*t^3) + (16*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)*t) - ((s^2 - 13*s*t + 24*t^2)*U[t, 0, t, t])/
      (3*(s - 9*t)*t^2) - ((s - 5*t)*A[t]*U[t, 0, t, t])/((s - 9*t)*t^2)
 
I6e[0, 0, t, t, 0, 0] = (5*s^2 + 24*s*t - 20*t^2)/(6*(s - t)*t) - 
     (2*Zeta3)/3 + ((s - 3*t)*(5*s + 4*t)*A[t])/(12*(s - t)*t^2) + 
     ((s - 3*t)*A[t]^2)/(3*(s - t)*t^2) + (2*A[t]^3)/(3*(s - t)*t^2) + 
     ((11*s^2 + 57*s*t - 120*t^2)*B[0, t])/(24*(s - t)*t) + 
     ((2*s^2 - s*t + 3*t^2)*A[t]*B[0, t])/(6*(s - t)*t^2) + 
     (2*s*A[t]^2*B[0, t])/(3*(s - t)*t^2) - ((s^2 - 8*s*t + 3*t^2)*B[0, t]^2)/
      (6*(s - t)*t) + (2*s*M[0, 0, t, t, 0])/3 - (4*s*S[0, 0, t])/
      (3*(s - t)*t) - (2*(s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^2) + 
     ((s + 3*t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6e1[t, 0, t, 0, 0, t] = (25*s^6 + 2845*s^5*t - 8416*s^4*t^2 + 
       20256*s^3*t^3 - 12393*s^2*t^4 - 5805*s*t^5 + 10368*t^6)/
      (5184*s*(s - t)^2*t^4) - (4*(s^2 + s*t - 4*t^2)*Zeta3)/
      (3*(s - t)*t^2) - ((5*s^5 + 54*s^4*t + 14*s^3*t^2 + 706*s^2*t^3 - 
        395*s*t^4 + 288*t^5)*A[t])/(96*s*(s - t)^2*t^4) - 
     ((3*s^4 - 33*s^3*t - 219*s^2*t^2 + 97*s*t^3 - 24*t^4)*A[t]^2)/
      (24*s*(s - t)^2*t^4) - ((s^2 + 6*s*t - 3*t^2)*A[t]^3)/
      (3*(s - t)^2*t^4) + ((14*s^4 - 45*s^3*t - 119*s^2*t^2 + 52*s*t^3 + 
        48*t^4)*B[0, t])/(48*s*(s - t)*t^3) - 
     ((s^3 + 2*s^2*t - 52*s*t^2 - 25*t^3)*A[t]*B[0, t])/(12*(s - t)*t^4) - 
     ((s^2 + 30*s*t + 15*t^2)*A[t]^2*B[0, t])/(12*(s - t)*t^4) - 
     ((s + t)*(2*s^2 - 9*s*t - 9*t^2)*B[0, t]^2)/(12*(s - t)*t^3) - 
     ((s + t)*(s + 2*t)*A[t]*B[0, t]^2)/(2*(s - t)*t^3) - 
     (s*(2*s + t)*B[0, t]^3)/(6*(s - t)*t^2) - 
     ((s^3 - 5*s^2*t + 23*s*t^2 - 3*t^3)*I4[0, t, t, t])/(12*(s - t)^2*t^4) + 
     ((s - 2*t)*(s + t)*I6f1[t, 0, 0, t, 0, t])/(2*t^2) + 
     ((s^3 - 3*s^2*t - 6*s*t^2 + 6*t^3)*M[0, 0, t, t, 0])/(6*s*t^2) - 
     ((5*s^3 - 3*s^2*t - 12*s*t^2 + 12*t^3)*S[0, 0, t])/(6*s*(s - t)*t^3) + 
     ((2*s^2 + 3*s*t - 3*t^2)*A[t]*S[0, 0, t])/(6*(s - t)*t^4) + 
     ((2*s^2 - 3*s*t + 3*t^2)*B[0, t]*S[0, 0, t])/(6*(s - t)*t^3) + 
     ((s^4 - 14*s^3*t + 92*s^2*t^2 + 174*s*t^3 + 3*t^4)*S[t, t, t])/
      (72*(s - t)^2*t^4) - ((-s^2 + 2*s*t + 7*t^2)*U[t, 0, t, t])/(12*t^3)
 
I6e1[t, t, 0, t, t, t] = (275*s^4 - 117*s^3*t - 29727*s^2*t^2 + 97875*s*t^3 - 
       36450*t^4)/(2592*(s - 9*t)*(s - t)^2*t^2) - (2*Zeta3)/(s - t) + 
     ((105*s^3 - 1160*s^2*t + 3557*s*t^2 - 5958*t^3)*A[t])/
      (48*(s - 9*t)*(s - t)^2*t^2) + ((11*s^2 - 667*s*t + 1656*t^2)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^2*t^2) + (2*(13*s - 45*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^2) + 
     ((23*s^3 - 127*s^2*t - 238*s*t^2 + 270*t^3)*B[0, t])/
      (24*(s - 9*t)*(s - t)^2*t) + ((5*s^2 - 16*s*t - 4*t^2)*A[t]*B[0, t])/
      (6*(s - t)^2*t^2) - (3*(s^2 + 5*s*t + 2*t^2)*A[t]^2*B[0, t])/
      (2*(s - 9*t)*(s - t)^2*t^2) - ((11*s - 18*t)*I4[0, t, t, t])/
      (6*(s - t)^2*t^2) + I5b1[t, t, t, 0, t]/(s - t) + 
     ((11*s^3 - 126*s^2*t - 321*s*t^2 + 1620*t^3)*S[t, t, t])/
      (36*(s - 9*t)*(s - t)^2*t^2) + ((2*s^2 - 7*s*t - 3*t^2)*A[t]*
       S[t, t, t])/((s - 9*t)*(s - t)^2*t^2) + (s*B[0, t]*S[t, t, t])/
      ((s - t)^2*t) + ((5*s^2 - 26*s*t - 27*t^2)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)*t) - (3*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I6e2[0, t, 0, 0, 0, t] = (15*s^2 - 53*s*t + 80*t^2)/(24*(s - t)^2*t) + 
     (2*Zeta3)/(s - t) - (5*(3*s^2 - 13*s*t + 28*t^2)*A[t])/
      (24*(s - t)^2*t^2) - ((3*s - 19*t)*A[t]^2)/(6*(s - t)^2*t^2) - 
     (2*A[t]^3)/(3*(s - t)^2*t^2) - ((3*s^2 - 13*s*t + 84*t^2)*B[0, t])/
      (24*(s - t)^2*t) - ((3*s - 16*t)*(s + t)*A[t]*B[0, t])/
      (6*(s - t)^2*t^2) - ((3*s + 2*t)*A[t]^2*B[0, t])/(3*(s - t)^2*t^2) - 
     ((3*s^2 - 10*s*t - t^2)*B[0, t]^2)/(6*(s - t)^2*t) - 
     (s*A[t]*B[0, t]^2)/((s - t)^2*t) + (t*M[0, 0, t, t, 0])/(3*(s - t)) - 
     ((3*s - t)*S[0, 0, t])/(3*(s - t)^2*t) + ((3*s - t)*A[t]*S[0, 0, t])/
      (3*(s - t)^2*t^2) + ((3*s - t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t)
 
I6e2[t, t, 0, t, t, t] = -(25*s^4 - 80*s^3*t - 4032*s^2*t^2 + 21060*s*t^3 - 
        3213*t^4)/(864*(s - 9*t)*(s - t)^2*t^2) + (4*Zeta3)/(s - t) - 
     ((15*s^3 - 155*s^2*t + 113*s*t^2 - 1317*t^3)*A[t])/
      (16*(s - 9*t)*(s - t)^2*t^2) - ((s^2 + 42*s*t + 309*t^2)*A[t]^2)/
      (4*(s - 9*t)*(s - t)^2*t^2) + (2*(s + 7*t)*A[t]^3)/
      ((s - 9*t)*(s - t)^2*t^2) - ((s^2 - 12*s*t - 5*t^2)*B[0, t])/
      (2*(s - 9*t)*(s - t)*t) - (A[t]*B[0, t])/(2*t^2) - 
     ((3*s + 5*t)*A[t]^2*B[0, t])/(2*(s - 9*t)*(s - t)*t^2) + 
     ((s - 5*t)*I4[0, t, t, t])/(2*(s - t)^2*t^2) - 
     ((s^3 - 23*s^2*t + 171*s*t^2 + 363*t^3)*S[t, t, t])/
      (12*(s - 9*t)*(s - t)^2*t^2) + (8*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)*t) - ((s - 13*t)*U[t, 0, t, t])/(2*(s - 9*t)*t) - 
     (2*A[t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I6e3[0, 0, t, t, 0, 0] = -(5*s^3 - 14*s^2*t + 33*s*t^2 - 26*t^3)/
      (6*(s - t)^2*t^2) - Zeta3/t + ((5*s^3 - 30*s^2*t + 177*s*t^2 - 176*t^3)*
       A[t])/(24*(s - t)^2*t^3) + ((s^2 - 17*s*t + 22*t^2)*A[t]^2)/
      (6*(s - t)^2*t^3) + ((s - 2*t)*A[t]^3)/(3*(s - t)^2*t^3) - 
     ((13*s^3 - 38*s^2*t + s*t^2 + 36*t^3)*B[0, t])/(12*(s - t)^2*t^2) + 
     ((s^3 - 13*s^2*t + 17*s*t^2 + 7*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) + 
     ((2*s^2 - 7*s*t - t^2)*A[t]^2*B[0, t])/(6*(s - t)^2*t^3) - 
     ((s^3 - s^2*t - 4*s*t^2 + t^3)*B[0, t]^2)/(3*(s - t)^2*t^2) - 
     (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^2*t^2) - 
     (s^2*B[0, t]^3)/(3*(s - t)^2*t) + ((-s + 4*t)*M[0, 0, t, t, 0])/(6*t) + 
     (4*S[0, 0, t])/(3*t^2) - (A[t]*S[0, 0, t])/(3*t^3) + 
     (2*B[0, t]*S[0, 0, t])/(3*t^2)
 
I6e3[0, 0, t, t, t, t] = (25*s^5 + 1615*s^4*t - 18252*s^3*t^2 + 
       22248*s^2*t^3 - 53973*s*t^4 + 20817*t^5)/(2592*(s - 9*t)*(s - t)^2*
       t^3) + (8*Zeta3)/(3*(s - t)) + 
     ((45*s^4 - 448*s^3*t + 234*s^2*t^2 + 1912*s*t^3 + 945*t^4)*A[t])/
      (48*(s - 9*t)*(s - t)^2*t^3) + ((7*s^3 - 85*s^2*t + 13*s*t^2 - 639*t^3)*
       A[t]^2)/(12*(s - 9*t)*(s - t)^2*t^3) + 
     ((3*s^2 - 22*s*t + 51*t^2)*A[t]^3)/(3*(s - 9*t)*(s - t)^2*t^3) + 
     ((2*s^3 - 18*s^2*t - 5*s*t^2 + 93*t^3)*B[0, t])/
      (3*(s - 9*t)*(s - t)*t^2) + (2*(s + t)*A[t]*B[0, t])/(3*t^3) + 
     ((3*s^2 - 28*s*t - 23*t^2)*A[t]^2*B[0, t])/(2*(s - 9*t)*(s - t)*t^3) + 
     (s*B[0, t]^2)/((s - t)*t) + (s*A[t]*B[0, t]^2)/((s - t)*t^2) - 
     ((s^2 - 2*s*t + 9*t^2)*I4[0, t, t, t])/(6*(s - t)^2*t^3) - 
     I6a[t, 0, 0, 0, t, t]/t - I6b1[t, 0, 0, t, t, t] - S[0, 0, t]/t^2 - 
     (A[t]*S[0, 0, t])/t^3 + ((s^4 - 20*s^3*t + 150*s^2*t^2 - 660*s*t^3 - 
        495*t^4)*S[t, t, t])/(36*(s - 9*t)*(s - t)^2*t^3) + 
     (8*A[t]*S[t, t, t])/((s - 9*t)*(s - t)*t) + 
     ((s^3 - 15*s^2*t + 65*s*t^2 - 3*t^3)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)*t^2) - ((s + 7*t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)*t) + (s*B[0, t]*U[t, 0, t, t])/((s - t)*t)
 
I6e3[t, 0, t, 0, 0, t] = 
    -(25*s^6 + 2845*s^5*t - 8616*s^4*t^2 + 24096*s^3*t^3 - 3753*s^2*t^4 - 
        11205*s*t^5 + 10368*t^6)/(5184*s*(s - t)^2*t^4) + 
     (4*(s - 2*t)*(s + 3*t)*Zeta3)/(3*(s - t)*t^2) + 
     ((5*s^5 + 54*s^4*t + 114*s^3*t^2 + 630*s^2*t^3 + 253*s*t^4 + 288*t^5)*
       A[t])/(96*s*(s - t)^2*t^4) + 
     ((3*s^4 - 33*s^3*t - 215*s^2*t^2 - 83*s*t^3 - 24*t^4)*A[t]^2)/
      (24*s*(s - t)^2*t^4) + ((s^2 + 6*s*t + t^2)*A[t]^3)/(3*(s - t)^2*t^4) - 
     ((14*s^4 - 45*s^3*t - 101*s^2*t^2 - 132*s*t^3 + 48*t^4)*B[0, t])/
      (48*s*(s - t)*t^3) + ((s^3 + 2*s^2*t - 46*s*t^2 - 65*t^3)*A[t]*B[0, t])/
      (12*(s - t)*t^4) + ((s^2 + 30*s*t + 23*t^2)*A[t]^2*B[0, t])/
      (12*(s - t)*t^4) + ((2*s - 11*t)*(s + t)^2*B[0, t]^2)/
      (12*(s - t)*t^3) + ((s + t)*(s + 2*t)*A[t]*B[0, t]^2)/(2*(s - t)*t^3) + 
     (s*(2*s + t)*B[0, t]^3)/(6*(s - t)*t^2) + 
     ((s + t)*(s^2 - 6*s*t + 21*t^2)*I4[0, t, t, t])/(12*(s - t)^2*t^4) + 
     ((s + t)*(-s + 2*t)*I6f1[t, 0, 0, t, 0, t])/(2*t^2) - 
     ((s - t)*(s^2 - 2*s*t - 6*t^2)*M[0, 0, t, t, 0])/(6*s*t^2) + 
     ((5*s^2 + 2*s*t - 12*t^2)*S[0, 0, t])/(6*s*t^3) - 
     ((2*s + 5*t)*A[t]*S[0, 0, t])/(6*t^4) + ((-2*s + t)*B[0, t]*S[0, 0, t])/
      (6*t^3) - ((s^4 - 14*s^3*t + 84*s^2*t^2 + 126*s*t^3 + 315*t^4)*
       S[t, t, t])/(72*(s - t)^2*t^4) + ((s + 3*t)*(-s + 5*t)*U[t, 0, t, t])/
      (12*t^3)
 
I6e4[0, 0, t, t, 0, 0] = -(10*s^3 - 13*s^2*t + 3*s*t^2 + 8*t^3)/
      (24*(s - t)^2*t^2) + Zeta3/t - ((5*s^3 - 21*s^2*t + 36*s*t^2 - 44*t^3)*
       A[t])/(24*(s - t)^2*t^3) - ((s^2 - 8*s*t + 13*t^2)*A[t]^2)/
      (6*(s - t)^2*t^3) - ((s - 2*t)*A[t]^3)/(3*(s - t)^2*t^3) + 
     ((2*s^3 - s^2*t + 11*s*t^2 + 12*t^3)*B[0, t])/(24*(s - t)^2*t^2) - 
     ((s^3 - 4*s^2*t + 8*s*t^2 + 7*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) - 
     ((2*s^2 - 7*s*t - t^2)*A[t]^2*B[0, t])/(6*(s - t)^2*t^3) + 
     ((2*s^3 - 5*s^2*t - 2*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^2*t^2) + 
     (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^2*t^2) + 
     (s^2*B[0, t]^3)/(3*(s - t)^2*t) + ((s - 4*t)*M[0, 0, t, t, 0])/(6*t) + 
     ((2*s + t)*S[0, 0, t])/(3*(s - t)*t^2) + ((s - 4*t)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^3) - ((2*s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
I6e4[0, 0, t, t, t, t] = -(25*s^5 + 1565*s^4*t - 27744*s^3*t^2 + 
        131724*s^2*t^3 - 333153*s*t^4 + 212031*t^5)/(2592*(s - 9*t)*(s - t)^2*
       t^3) - (8*(s - 5*t)*Zeta3)/(3*(s - 9*t)*(s - t)) - 
     ((45*s^4 - 538*s^3*t + 908*s^2*t^2 + 3026*s*t^3 - 1233*t^4)*A[t])/
      (48*(s - 9*t)*(s - t)^2*t^3) - 
     ((7*s^3 - 99*s^2*t + 437*s*t^2 - 1113*t^3)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^2*t^3) - ((3*s^2 - 40*s*t + 109*t^2)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^3) - 
     ((8*s^4 - 105*s^3*t + 240*s^2*t^2 + 325*s*t^3 - 396*t^4)*B[0, t])/
      (12*(s - 9*t)*(s - t)^2*t^2) - 
     ((2*s^4 - 24*s^3*t + 57*s^2*t^2 - 8*s*t^3 - 147*t^4)*A[t]*B[0, t])/
      (3*(s - 9*t)*(s - t)^2*t^3) - ((3*s^3 - 35*s^2*t + 49*s*t^2 + 31*t^3)*
       A[t]^2*B[0, t])/(2*(s - 9*t)*(s - t)^2*t^3) - 
     ((s^2 - 8*s*t + 5*t^2)*B[0, t]^2)/((s - 9*t)*(s - t)*t) - 
     ((s^2 - 8*s*t + 5*t^2)*A[t]*B[0, t]^2)/((s - 9*t)*(s - t)*t^2) + 
     ((s^2 - 12*s*t + 63*t^2)*I4[0, t, t, t])/(6*(s - 9*t)*(s - t)*t^3) - 
     (2*(s - 5*t)*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)*t) + 
     ((s - 7*t)*I6a[t, 0, 0, 0, t, t])/((s - 9*t)*t) + 
     I6b1[t, 0, 0, t, t, t] + (2*I6e[0, 0, t, t, t, t])/(s - 9*t) - 
     (4*t*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - (4*t*M[0, 0, t, t, 0])/
      (s - 9*t) - (4*A[t]*M[0, 0, t, t, 0])/(s - 9*t) + 
     ((s^2 - 13*s*t + 16*t^2)*S[0, 0, t])/((s - 9*t)*(s - t)*t^2) + 
     ((s^2 - 12*s*t + 19*t^2)*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t^3) - 
     ((s - 3*t)*(s^3 - 19*s^2*t + 51*s*t^2 + 255*t^3)*S[t, t, t])/
      (36*(s - 9*t)*(s - t)^2*t^3) - (4*(s + 3*t)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t) + (2*(s - 5*t)*(s + t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t) - ((s^3 - 17*s^2*t + 79*s*t^2 + 33*t^3)*
       U[t, 0, t, t])/(6*(s - 9*t)*(s - t)*t^2) - 
     ((s - 5*t)*B[0, t]*U[t, 0, t, t])/((s - 9*t)*t)
 
I6e4[t, t, 0, t, t, t] = (100*s^4 - 1527*s^3*t + 21195*s^2*t^2 - 
       125091*s*t^3 + 73467*t^4)/(2592*(s - 9*t)*(s - t)^2*t^2) + 
     (2*Zeta3)/(s - t) - ((241*s^2 - 3418*s*t - 279*t^2)*A[t])/
      (48*(s - 9*t)*(s - t)^2*t) + ((4*s^2 - 491*s*t - 513*t^2)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^2*t^2) + (16*(s + 3*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^2) - 
     ((17*s^3 - 211*s^2*t - 16*s*t^2 + 138*t^3)*B[0, t])/
      (24*(s - 9*t)*(s - t)^2*t) - ((2*s^3 + 2*s^2*t - 37*s*t^2 + 153*t^3)*
       A[t]*B[0, t])/(6*(s - 9*t)*(s - t)^2*t^2) - 
     ((8*s^2 - 25*s*t - 7*t^2)*A[t]^2*B[0, t])/(2*(s - 9*t)*(s - t)^2*t^2) - 
     (3*B[0, t]^2)/(s - 9*t) - (3*A[t]*B[0, t]^2)/((s - 9*t)*t) - 
     ((4*s + 3*t)*I4[0, t, t, t])/(6*(s - t)^2*t^2) - 
     I5b1[t, t, t, 0, t]/(s - t) + ((4*s^3 + 57*s^2*t - 1362*s*t^2 + 117*t^3)*
       S[t, t, t])/(36*(s - 9*t)*(s - t)^2*t^2) + 
     ((2*s^2 - 5*s*t + 11*t^2)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t^2) + 
     ((s^2 + s*t + 6*t^2)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t) - 
     ((s^2 - 19*s*t - 6*t^2)*U[t, 0, t, t])/(3*(s - 9*t)*(s - t)*t) - 
     (4*A[t]*U[t, 0, t, t])/((s - 9*t)*t) - (3*B[0, t]*U[t, 0, t, t])/
      (s - 9*t)
 
I6e5[0, 0, t, t, t, t] = -(25*s^4 - 370*s^3*t - 3030*s^2*t^2 + 28530*s*t^3 - 
        22563*t^4)/(432*(s - 9*t)*(s - t)^2*t^2) - 
     (32*t*Zeta3)/(3*(s - 9*t)*(s - t)) - 
     ((15*s^3 - 85*s^2*t - 535*s*t^2 + 237*t^3)*A[t])/
      (8*(s - 9*t)*(s - t)^2*t^2) - ((s^2 + 20*s*t + 107*t^2)*A[t]^2)/
      (2*(s - 9*t)*(s - t)^2*t^2) + (4*(s + 17*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^2) + ((s^2 + 27*s*t - 22*t^2)*B[0, t])/
      ((s - 9*t)*(s - t)^2) - ((s^3 - 11*s^2*t + 15*s*t^2 + 35*t^3)*A[t]*
       B[0, t])/((s - 9*t)*(s - t)^2*t^2) - 
     ((3*s^2 - 22*s*t - 5*t^2)*A[t]^2*B[0, t])/((s - 9*t)*(s - t)^2*t^2) - 
     (2*(s - 2*t)*B[0, t]^2)/((s - 9*t)*(s - t)) - 
     (2*(s - 2*t)*A[t]*B[0, t]^2)/((s - 9*t)*(s - t)*t) + 
     ((s - 3*t)*I4[0, t, t, t])/((s - 9*t)*(s - t)*t^2) - 
     (8*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)) + (2*I6a[t, 0, 0, 0, t, t])/
      (s - 9*t) + (2*I6e[0, 0, t, t, t, t])/(s - 9*t) - 
     ((s - 5*t)*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - 
     ((s - 5*t)*M[0, 0, t, t, 0])/(s - 9*t) - 
     ((s - 5*t)*A[t]*M[0, 0, t, t, 0])/((s - 9*t)*t) - 
     (2*(s + t)*S[0, 0, t])/((s - 9*t)*(s - t)*t) - 
     (8*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t) - 
     ((s^3 - 13*s^2*t + 63*s*t^2 + 45*t^3)*S[t, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^2) + (16*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) + (8*(s + t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) - ((s + t)*U[t, 0, t, t])/((s - t)*t) - 
     (2*A[t]*U[t, 0, t, t])/((s - 9*t)*t) - (4*B[0, t]*U[t, 0, t, t])/
      (s - 9*t)
 
I6e5[0, t, 0, 0, t, 0] = (5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (12*(s - t)^2*t^2) - (8*Zeta3)/(3*t) - 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(12*(s - t)^2*t^3) - 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(3*(s - t)^2*t^3) - 
     ((2*s - 3*t)*A[t]^3)/(3*(s - t)^2*t^3) + 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(24*(s - t)^2*t^2) - 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) - 
     ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/(3*(s - t)^2*t^3) + 
     ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^2*t^2) + 
     (s*A[t]*B[0, t]^2)/((s - t)^2*t) + (s^2*B[0, t]^3)/(3*(s - t)^2*t) - 
     I6e[0, t, 0, 0, 0, t]/t + ((s - 2*t)*M[0, 0, t, t, 0])/(3*t) - 
     (2*(s - 2*t)*S[0, 0, t])/(3*(s - t)*t^2) + (2*(s - 2*t)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^3) - ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
I6e5[t, 0, t, 0, t, 0] = -(25*s^5 + 2820*s^4*t - 10796*s^3*t^2 + 
        16656*s^2*t^3 - 9693*s*t^4 + 4428*t^5)/(2592*(s - t)^2*t^4) + 
     (8*(s^2 - s*t - t^2)*Zeta3)/(3*(s - t)*t^2) + 
     ((5*s^4 + 29*s^3*t + 73*s^2*t^2 + 313*s*t^3 - 84*t^4)*A[t])/
      (48*(s - t)^2*t^4) + ((3*s^3 - 40*s^2*t - 135*s*t^2 + 84*t^3)*A[t]^2)/
      (12*(s - t)^2*t^4) + (2*(s^2 + 4*s*t - 3*t^2)*A[t]^3)/
      (3*(s - t)^2*t^4) - ((14*s^3 - 60*s^2*t - 129*s*t^2 + 188*t^3)*B[0, t])/
      (24*(s - t)*t^3) + ((s^3 - s^2*t - 46*s*t^2 + 17*t^3)*A[t]*B[0, t])/
      (6*(s - t)*t^4) + ((s^2 + 25*s*t - 4*t^2)*A[t]^2*B[0, t])/
      (6*(s - t)*t^4) + ((s + t)*(2*s^2 - 10*s*t + t^2)*B[0, t]^2)/
      (6*(s - t)*t^3) + (s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)*t^3) + 
     (2*s^2*B[0, t]^3)/(3*(s - t)*t^2) + ((s^3 - 6*s^2*t + 25*s*t^2 - 12*t^3)*
       I4[0, t, t, t])/(6*(s - t)^2*t^4) - I6e[t, 0, t, 0, 0, t]/t - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t^2 - 
     ((s^2 - 5*s*t + 2*t^2)*M[0, 0, t, t, 0])/(3*t^2) + 
     ((5*s^2 - 7*s*t + t^2)*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((2*s^2 - s*t - 2*t^2)*A[t]*S[0, 0, t])/(3*(s - t)*t^4) - 
     ((2*s^2 - 4*s*t + t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((s^4 - 15*s^3*t + 103*s^2*t^2 + 123*s*t^3 - 84*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^4) + ((-s^2 + 3*s*t + 2*t^2)*U[t, 0, t, t])/(6*t^3)
 
I6e5[t, t, 0, t, t, t] = -(25*s^4 + 45*s^3*t - 7425*s^2*t^2 + 48627*s*t^3 - 
        42768*t^4)/(1296*(s - 9*t)*(s - t)*t^3) - Zeta3/t - 
     ((15*s^3 - 109*s^2*t - 350*s*t^2 + 504*t^3)*A[t])/
      (24*(s - 9*t)*(s - t)*t^3) - ((s^2 + 16*s*t - 9*t^2)*A[t]^2)/
      (6*(s - 9*t)*(s - t)*t^3) + ((s + 9*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)*t^3) - ((8*s^3 - 97*s^2*t + 197*s*t^2 - 144*t^3)*
       B[0, t])/(24*(s - 9*t)*(s - t)*t^2) - 
     ((2*s^3 - 19*s^2*t + 23*s*t^2 + 54*t^3)*A[t]*B[0, t])/
      (6*(s - 9*t)*(s - t)*t^3) - (s*(s - 7*t)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)*t^3) - ((s - 3*t)*B[0, t]^2)/(2*(s - 9*t)*t) - 
     ((s - 3*t)*A[t]*B[0, t]^2)/(2*(s - 9*t)*t^2) + 
     (s*I4[0, t, t, t])/(3*(s - t)*t^3) - I6e[t, t, 0, t, t, t]/(2*t) - 
     ((s^3 - 18*s^2*t + 123*s*t^2 - 162*t^3)*S[t, t, t])/
      (18*(s - 9*t)*(s - t)*t^3) + ((s + 3*t)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)*t^2) + ((s + 3*t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)*t) - ((s^2 - 13*s*t + 27*t^2)*U[t, 0, t, t])/
      (3*(s - 9*t)*t^2) - ((s - 6*t)*A[t]*U[t, 0, t, t])/((s - 9*t)*t^2) - 
     ((s - 3*t)*B[0, t]*U[t, 0, t, t])/(2*(s - 9*t)*t)
 
I6f[0, t, 0, t, 0, 0] = -(5*s^3 + 4*s^2*t + 23*s*t^2 - 24*t^3)/
      (12*s*(s - t)*t) + (8*Zeta3)/3 + 
     ((5*s^3 - 13*s^2*t + 68*s*t^2 - 36*t^3)*A[t])/(12*s*(s - t)*t^2) + 
     ((s^2 - 10*s*t + 3*t^2)*A[t]^2)/(3*s*(s - t)*t^2) + 
     (2*A[t]^3)/(3*(s - t)*t^2) + ((s^3 + 23*s^2*t + 12*s*t^2 - 12*t^3)*
       B[0, t])/(12*s*(s - t)*t) + ((s - 5*t)*(s + 2*t)*A[t]*B[0, t])/
      (3*(s - t)*t^2) + (2*(s + 2*t)*A[t]^2*B[0, t])/(3*(s - t)*t^2) + 
     ((s^2 - 7*t^2)*B[0, t]^2)/(3*(s - t)*t) + ((s + t)*A[t]*B[0, t]^2)/
      ((s - t)*t) + (2*s*B[0, t]^3)/(3*(s - t)) - 
     ((s - 3*t)*(s - t)*M[0, 0, t, t, 0])/(3*s) + (2*(s - 3*t)*S[0, 0, t])/
      (3*s*t) - (2*A[t]*S[0, 0, t])/(3*t^2) - (2*B[0, t]*S[0, 0, t])/(3*t)
 
I6f[0, t, 0, t, t, t] = (75*s^6 + 8485*s^5*t - 31088*s^4*t^2 + 
       53784*s^3*t^3 - 35883*s^2*t^4 + 13203*s*t^5 + 5184*t^6)/
      (2592*s*(s - t)^2*t^3) - (8*(3*s - 5*t)*(s + t)*Zeta3)/(3*(s - t)*t) - 
     ((15*s^5 + 92*s^4*t + 232*s^3*t^2 + 1008*s^2*t^3 - 147*s*t^4 + 144*t^5)*
       A[t])/(48*s*(s - t)^2*t^3) - 
     ((9*s^4 - 117*s^3*t - 445*s^2*t^2 + 213*s*t^3 - 12*t^4)*A[t]^2)/
      (12*s*(s - t)^2*t^3) - (2*(3*s^2 + 13*s*t - 8*t^2)*A[t]^3)/
      (3*(s - t)^2*t^3) + ((42*s^3 - 151*s^2*t - 428*s*t^2 - 24*t^3)*B[0, t])/
      (24*s*t^2) - ((3*s^3 - 2*s^2*t - 132*s*t^2 + 11*t^3)*A[t]*B[0, t])/
      (6*(s - t)*t^3) - ((3*s^2 + 76*s*t + 5*t^2)*A[t]^2*B[0, t])/
      (6*(s - t)*t^3) - ((6*s^3 - 19*s^2*t - 48*s*t^2 + t^3)*B[0, t]^2)/
      (6*(s - t)*t^2) - ((3*s^2 + 8*s*t + t^2)*A[t]*B[0, t]^2)/
      ((s - t)*t^2) - (2*s*(3*s + t)*B[0, t]^3)/(3*(s - t)*t) - 
     ((3*s^3 - 17*s^2*t + 73*s*t^2 - 27*t^3)*I4[0, t, t, t])/
      (6*(s - t)^2*t^3) + 2*I6e[t, 0, t, 0, 0, t] + 
     ((s - 2*t)*(3*s + t)*I6f1[t, 0, 0, t, 0, t])/t + 
     ((3*s^3 - 14*s^2*t + 2*s*t^2 + 3*t^3)*M[0, 0, t, t, 0])/(3*s*t) - 
     ((15*s^2 - 4*s*t - 6*t^2)*S[0, 0, t])/(3*s*t^2) + 
     ((6*s + 5*t)*A[t]*S[0, 0, t])/(3*t^3) + ((6*s - t)*B[0, t]*S[0, 0, t])/
      (3*t^2) + ((3*s^4 - 44*s^3*t + 298*s^2*t^2 + 420*s*t^3 - 165*t^4)*
       S[t, t, t])/(36*(s - t)^2*t^3) + ((3*s - 11*t)*(s + t)*U[t, 0, t, t])/
      (6*t^2)
 
I6f1[t, 0, t, 0, 0, 0] = -(35*s^3 - 57*s^2*t + 86*s*t^2 - 48*t^3)/
      (24*s*(s - t)^2*t) + ((5*s^3 - s^2*t + 116*s*t^2 - 72*t^3)*A[t])/
      (24*s*(s - t)^2*t^2) + ((s^2 - 19*s*t + 6*t^2)*A[t]^2)/
      (6*s*(s - t)^2*t^2) + (2*A[t]^3)/(3*(s - t)^2*t^2) - 
     ((23*s^3 - 83*s^2*t - 12*s*t^2 + 24*t^3)*B[0, t])/(24*s*(s - t)^2*t) + 
     ((s^2 - 9*s*t - 16*t^2)*A[t]*B[0, t])/(6*(s - t)^2*t^2) + 
     ((s + 5*t)*A[t]^2*B[0, t])/(3*(s - t)^2*t^2) + 
     ((s - 7*t)*(s + t)*B[0, t]^2)/(6*(s - t)^2*t) + 
     ((s + t)*A[t]*B[0, t]^2)/((s - t)^2*t) + (2*s*B[0, t]^3)/(3*(s - t)^2) - 
     ((2*s - 3*t)*M[0, 0, t, t, 0])/(3*s) + ((7*s - 6*t)*S[0, 0, t])/
      (3*s*(s - t)*t) - (A[t]*S[0, 0, t])/(3*(s - t)*t^2) - 
     (B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
I6f1[t, 0, t, 0, t, t] = (25*s^6 + 2820*s^5*t - 9816*s^4*t^2 + 
       26568*s^3*t^3 - 29349*s^2*t^4 + 11448*s*t^5 + 5184*t^6)/
      (2592*s*(s - t)^3*t^3) - (8*(s^2 - 3*t^2)*Zeta3)/(3*(s - t)^2*t) - 
     ((5*s^5 + 49*s^4*t + 91*s^3*t^2 + 159*s^2*t^3 + 224*s*t^4 + 144*t^5)*
       A[t])/(48*s*(s - t)^3*t^3) - 
     ((s + 3*t)*(3*s^3 - 45*s^2*t + 2*s*t^2 - 4*t^3)*A[t]^2)/
      (12*s*(s - t)^3*t^3) - (2*(s^2 + 4*s*t - t^2)*A[t]^3)/
      (3*(s - t)^3*t^3) + ((14*s^4 - 77*s^3*t - 35*s^2*t^2 + 48*s*t^3 + 
        24*t^4)*B[0, t])/(24*s*(s - t)^2*t^2) - 
     ((s^3 + s^2*t - 42*s*t^2 - 22*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) - 
     ((s^2 + 29*s*t + 10*t^2)*A[t]^2*B[0, t])/(6*(s - t)^2*t^3) - 
     ((2*s^3 - 3*s^2*t - 24*s*t^2 - 7*t^3)*B[0, t]^2)/(6*(s - t)^2*t^2) - 
     ((s^2 + 4*s*t + t^2)*A[t]*B[0, t]^2)/((s - t)^2*t^2) - 
     (2*s*(s + t)*B[0, t]^3)/(3*(s - t)^2*t) - 
     (s*(s^2 - 6*s*t + 21*t^2)*I4[0, t, t, t])/(6*(s - t)^3*t^3) + 
     ((s - 2*t)*(s + t)*I6f1[t, 0, 0, t, 0, t])/((s - t)*t) + 
     ((s + t)*(s^2 - 5*s*t + 3*t^2)*M[0, 0, t, t, 0])/(3*s*(s - t)*t) - 
     ((s + t)*(5*s^2 - 10*s*t + 6*t^2)*S[0, 0, t])/(3*s*(s - t)^2*t^2) + 
     ((2*s - t)*(s + t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((2*s - t)*(s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     ((s^4 - 15*s^3*t + 99*s^2*t^2 + 99*s*t^3 + 72*t^4)*S[t, t, t])/
      (36*(s - t)^3*t^3) + ((s^2 - 3*s*t - 6*t^2)*U[t, 0, t, t])/
      (6*(s - t)*t^2)
 
I6f5[0, t, 0, t, t, t] = -(25*s^5 + 2820*s^4*t - 10796*s^3*t^2 + 
        16656*s^2*t^3 - 9693*s*t^4 + 4428*t^5)/(2592*(s - t)^2*t^4) + 
     (8*(s^2 - s*t - t^2)*Zeta3)/(3*(s - t)*t^2) + 
     ((5*s^4 + 29*s^3*t + 73*s^2*t^2 + 313*s*t^3 - 84*t^4)*A[t])/
      (48*(s - t)^2*t^4) + ((3*s^3 - 40*s^2*t - 135*s*t^2 + 84*t^3)*A[t]^2)/
      (12*(s - t)^2*t^4) + (2*(s^2 + 4*s*t - 3*t^2)*A[t]^3)/
      (3*(s - t)^2*t^4) - ((14*s^3 - 60*s^2*t - 129*s*t^2 + 188*t^3)*B[0, t])/
      (24*(s - t)*t^3) + ((s^3 - s^2*t - 46*s*t^2 + 17*t^3)*A[t]*B[0, t])/
      (6*(s - t)*t^4) + ((s^2 + 25*s*t - 4*t^2)*A[t]^2*B[0, t])/
      (6*(s - t)*t^4) + ((s + t)*(2*s^2 - 10*s*t + t^2)*B[0, t]^2)/
      (6*(s - t)*t^3) + (s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)*t^3) + 
     (2*s^2*B[0, t]^3)/(3*(s - t)*t^2) + ((s^3 - 6*s^2*t + 25*s*t^2 - 12*t^3)*
       I4[0, t, t, t])/(6*(s - t)^2*t^4) - I6e[t, 0, t, 0, 0, t]/t - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t^2 - 
     ((s^2 - 5*s*t + 2*t^2)*M[0, 0, t, t, 0])/(3*t^2) + 
     ((5*s^2 - 7*s*t + t^2)*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((2*s^2 - s*t - 2*t^2)*A[t]*S[0, 0, t])/(3*(s - t)*t^4) - 
     ((2*s^2 - 4*s*t + t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((s^4 - 15*s^3*t + 103*s^2*t^2 + 123*s*t^3 - 84*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^4) + ((-s^2 + 3*s*t + 2*t^2)*U[t, 0, t, t])/(6*t^3)
 
I6f5[0, t, t, 0, t, 0] = (25*s^5 + 2845*s^4*t - 10576*s^3*t^2 + 
       20688*s^2*t^3 - 20601*s*t^4 + 14499*t^5)/(5184*(s - t)^2*t^4) - 
     (4*(s - 2*t)*(s + t)*Zeta3)/(3*(s - t)*t^2) - 
     ((5*s^4 + 14*s^3*t + 158*s^2*t^2 + 58*s*t^3 + 437*t^4)*A[t])/
      (96*(s - t)^2*t^4) - ((3*s^3 - 41*s^2*t - 131*s*t^2 - 7*t^3)*A[t]^2)/
      (24*(s - t)^2*t^4) - ((s^2 + 4*s*t - t^2)*A[t]^3)/(3*(s - t)^2*t^4) + 
     ((14*s^3 - 71*s^2*t + 27*s*t^2 + 52*t^3)*B[0, t])/(48*(s - t)*t^3) - 
     ((s^3 - 2*s^2*t - 34*s*t^2 - 3*t^3)*A[t]*B[0, t])/(12*(s - t)*t^4) - 
     ((s^2 + 22*s*t + 5*t^2)*A[t]^2*B[0, t])/(12*(s - t)*t^4) - 
     ((2*s^3 - 5*s^2*t - 30*s*t^2 + 13*t^3)*B[0, t]^2)/(12*(s - t)*t^3) - 
     (s*(s + 3*t)*A[t]*B[0, t]^2)/(2*(s - t)*t^3) - 
     (s^2*B[0, t]^3)/(3*(s - t)*t^2) - ((s^3 - 5*s^2*t + 23*s*t^2 - 3*t^3)*
       I4[0, t, t, t])/(12*(s - t)^2*t^4) - I6f[0, t, t, 0, 0, t]/t + 
     ((s - 2*t)*(s + t)*I6f1[t, 0, 0, t, 0, t])/(2*t^2) + 
     ((s^2 - 5*s*t + 2*t^2)*M[0, 0, t, t, 0])/(6*t^2) - 
     ((5*s^2 - 7*s*t + 4*t^2)*S[0, 0, t])/(6*(s - t)*t^3) + 
     ((2*s^2 - s*t + t^2)*A[t]*S[0, 0, t])/(6*(s - t)*t^4) + 
     ((2*s^2 - s*t + t^2)*B[0, t]*S[0, 0, t])/(6*(s - t)*t^3) + 
     ((s^4 - 14*s^3*t + 92*s^2*t^2 + 174*s*t^3 + 3*t^4)*S[t, t, t])/
      (72*(s - t)^2*t^4) - ((-s^2 + 2*s*t + 7*t^2)*U[t, 0, t, t])/(12*t^3)
 
I7a1[t, 0, 0, t, t, 0, 0] = (25*s^5 + 2820*s^4*t - 15756*s^3*t^2 + 
       36612*s^2*t^3 - 30213*s*t^4 + 10368*t^5)/(5184*s*(s - t)^2*t^4) - 
     (2*(2*s - 3*t)*Zeta3)/(3*(s - t)*t^2) - 
     ((5*s^4 + 29*s^3*t + 185*s^2*t^2 + 141*s*t^3 + 288*t^4)*A[t])/
      (96*s*(s - t)^2*t^4) - ((3*s^3 - 40*s^2*t - 135*s*t^2 - 24*t^3)*A[t]^2)/
      (24*s*(s - t)^2*t^4) - ((2*s + 9*t)*A[t]^3)/(6*(s - t)^2*t^4) + 
     ((14*s^4 - 125*s^3*t + 127*s^2*t^2 + 60*s*t^3 - 48*t^4)*B[0, t])/
      (48*s*(s - t)^2*t^3) - ((s^3 - 2*s^2*t - 22*s*t^2 + 15*t^3)*A[t]*
       B[0, t])/(12*(s - t)^2*t^4) - ((s^2 + 24*s*t - 15*t^2)*A[t]^2*B[0, t])/
      (12*(s - t)^2*t^4) - ((2*s^3 - 7*s^2*t - 6*s*t^2 + 9*t^3)*B[0, t]^2)/
      (12*(s - t)^2*t^3) - ((s^2 + 2*s*t - 2*t^2)*A[t]*B[0, t]^2)/
      (2*(s - t)^2*t^3) - (s*(2*s - t)*B[0, t]^3)/(6*(s - t)^2*t^2) - 
     ((s^2 - 6*s*t + 21*t^2)*I4[0, t, t, t])/(12*(s - t)^2*t^4) + 
     ((s - 2*t)*I6f1[t, 0, 0, t, 0, t])/(2*t^2) + 
     ((s^3 - 3*s^2*t + 6*s*t^2 - 6*t^3)*M[0, 0, t, t, 0])/(6*s*(s - t)*t^2) - 
     ((5*s^3 - 21*s^2*t + 24*s*t^2 - 12*t^3)*S[0, 0, t])/
      (6*s*(s - t)^2*t^3) + ((2*s^2 - 3*s*t - 3*t^2)*A[t]*S[0, 0, t])/
      (6*(s - t)^2*t^4) + ((2*s^2 - 3*s*t - 3*t^2)*B[0, t]*S[0, 0, t])/
      (6*(s - t)^2*t^3) + ((s^3 - 15*s^2*t + 99*s*t^2 + 171*t^3)*S[t, t, t])/
      (72*(s - t)^2*t^4) + ((s - 3*t)*U[t, 0, t, t])/(12*t^3)
 
I7a1[t, t, 0, 0, t, t, 0] = (50*s^6 + 5615*s^5*t - 27902*s^4*t^2 + 
       84402*s^3*t^3 - 109296*s^2*t^4 + 59211*s*t^5 - 10368*t^6)/
      (5184*s*(s - t)^2*t^4*(s + t)) - (2*(4*s^2 + s*t - 7*t^2)*Zeta3)/
      (3*(s - t)*t^2*(s + t)) - ((10*s^5 - 7*s^4*t + 443*s^3*t^2 - 
        75*s^2*t^3 + 157*s*t^4 - 288*t^5)*A[t])/(96*s*(s - t)^2*t^4*
       (s + t)) - ((6*s^4 - 95*s^3*t - 144*s^2*t^2 + 145*s*t^3 + 24*t^4)*
       A[t]^2)/(24*s*(s - t)^2*t^4*(s + t)) - 
     ((4*s^2 + 9*s*t - 11*t^2)*A[t]^3)/(6*(s - t)^2*t^4*(s + t)) + 
     ((28*s^5 - 186*s^4*t + 239*s^3*t^2 - 13*s^2*t^3 - 68*s*t^4 + 48*t^5)*
       B[0, t])/(48*s*(s - t)^2*t^3*(s + t)) - 
     ((2*s^4 - 11*s^3*t - 52*s^2*t^2 + 94*s*t^3 - 9*t^4)*A[t]*B[0, t])/
      (12*(s - t)^2*t^4*(s + t)) - ((2*s^3 + 35*s^2*t - 66*s*t^2 + 17*t^3)*
       A[t]^2*B[0, t])/(12*(s - t)^2*t^4*(s + t)) - 
     ((4*s^4 - 22*s^3*t - 5*s^2*t^2 + 46*s*t^3 - 11*t^4)*B[0, t]^2)/
      (12*(s - t)^2*t^3*(s + t)) - ((s^3 - 3*s*t^2 + t^3)*A[t]*B[0, t]^2)/
      ((s - t)^2*t^3*(s + t)) - (s*(4*s^2 - 7*s*t + t^2)*B[0, t]^3)/
      (6*(s - t)^2*t^2*(s + t)) - ((2*s^3 - 13*s^2*t + 46*s*t^2 - 27*t^3)*
       I4[0, t, t, t])/(12*(s - t)^2*t^4*(s + t)) + 
     ((s - 2*t)*(2*s - t)*I6f1[t, 0, 0, t, 0, t])/(2*t^2*(s + t)) + 
     ((2*s^3 - 11*s^2*t + 10*s*t^2 - 6*t^3)*M[0, 0, t, t, 0])/
      (6*s*t^2*(s + t)) - ((10*s^3 - 25*s^2*t + 20*s*t^2 - 12*t^3)*
       S[0, 0, t])/(6*s*(s - t)*t^3*(s + t)) + 
     ((4*s^2 - 10*s*t - t^2)*A[t]*S[0, 0, t])/(6*(s - t)*t^4*(s + t)) + 
     ((4*s^2 - 10*s*t - t^2)*B[0, t]*S[0, 0, t])/(6*(s - t)*t^3*(s + t)) + 
     ((2*s^4 - 31*s^3*t + 211*s^2*t^2 + 111*s*t^3 - 165*t^4)*S[t, t, t])/
      (72*(s - t)^2*t^4*(s + t)) - ((-2*s^2 + 7*s*t + 11*t^2)*U[t, 0, t, t])/
      (12*t^3*(s + t))
 
I7a1[t, t, t, t, 0, 0, t] = 
    -(25*s^7 + 2520*s^6*t - 33586*s^5*t^2 + 112477*s^4*t^3 - 333009*s^3*t^4 + 
        427572*s^2*t^5 - 233550*s*t^6 + 2511*t^7)/(2592*(s - 9*t)*(s - t)^4*
       t^4) + (2*(4*s^3 + 3*s^2*t - 22*s*t^2 + 7*t^3)*Zeta3)/
      (3*(s - t)^3*t^2) + ((5*s^6 + 19*s^5*t - 341*s^4*t^2 - 2698*s^3*t^3 + 
        3919*s^2*t^4 - 8809*s*t^5 + 2529*t^6)*A[t])/(48*(s - 9*t)*(s - t)^4*
       t^4) + ((3*s^5 - 66*s^4*t + 333*s^3*t^2 + 1007*s^2*t^3 + 644*s*t^4 - 
        513*t^5)*A[t]^2)/(12*(s - 9*t)*(s - t)^4*t^4) + 
     ((4*s^4 - 27*s^3*t - 159*s^2*t^2 + 15*s*t^3 + 39*t^4)*A[t]^3)/
      (6*(s - 9*t)*(s - t)^4*t^4) - 
     ((14*s^5 - 203*s^4*t + 636*s^3*t^2 + 695*s^2*t^3 - 550*s*t^4 - 384*t^5)*
       B[0, t])/(24*(s - 9*t)*(s - t)^3*t^3) + 
     ((s^5 - 8*s^4*t - 47*s^3*t^2 + 342*s^2*t^3 + 334*s*t^4 - 126*t^5)*A[t]*
       B[0, t])/(6*(s - 9*t)*(s - t)^3*t^4) + 
     ((s^4 + 23*s^3*t - 248*s^2*t^2 - 81*s*t^3 - 15*t^4)*A[t]^2*B[0, t])/
      (6*(s - 9*t)*(s - t)^3*t^4) + 
     ((2*s^5 - 21*s^4*t + 6*s^3*t^2 + 209*s^2*t^3 + 78*s*t^4 - 18*t^5)*
       B[0, t]^2)/(6*(s - 9*t)*(s - t)^3*t^3) + 
     ((2*s^4 - 9*s^3*t - 70*s^2*t^2 - 13*s*t^3 - 6*t^4)*A[t]*B[0, t]^2)/
      (2*(s - 9*t)*(s - t)^3*t^3) + (2*s^2*(s + t)*B[0, t]^3)/
      (3*(s - t)^3*t^2) + ((s^4 - 9*s^3*t + 26*s^2*t^2 + 7*s*t^3 - 9*t^4)*
       I4[0, t, t, t])/(6*(s - t)^4*t^4) + I6b1[t, 0, 0, t, t, t]/(s - t) - 
     (s*(s - 2*t)*(s + t)*I6f1[t, 0, 0, t, 0, t])/((s - t)^2*t^2) - 
     ((s + t)*(s^2 - 5*s*t + 3*t^2)*M[0, 0, t, t, 0])/(3*(s - t)^2*t^2) + 
     ((5*s^3 - 2*s^2*t - 10*s*t^2 + 9*t^3)*S[0, 0, t])/(3*(s - t)^3*t^3) - 
     ((2*s^3 - 2*s^2*t + 5*s*t^2 - 3*t^3)*A[t]*S[0, 0, t])/
      (3*(s - t)^3*t^4) - (s*(2*s - t)*(s + t)*B[0, t]*S[0, 0, t])/
      (3*(s - t)^3*t^3) - ((s^6 - 27*s^5*t + 293*s^4*t^2 - 1262*s^3*t^3 + 
        75*s^2*t^4 - 2271*s*t^5 + 1143*t^6)*S[t, t, t])/
      (36*(s - 9*t)*(s - t)^4*t^4) - (2*(s + 7*t)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t^2) - (2*(s + 3*t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t) - ((s^4 - 15*s^3*t + 62*s^2*t^2 - 29*s*t^3 - 
        3*t^4)*U[t, 0, t, t])/(6*(s - 9*t)*(s - t)^2*t^3) + 
     ((2*s^2 - 11*s*t + t^2)*A[t]*U[t, 0, t, t])/((s - 9*t)*(s - t)^2*t^2) + 
     ((2*s^2 - 13*s*t + 3*t^2)*B[0, t]*U[t, 0, t, t])/((s - 9*t)*(s - t)^2*t)
 
I7a3[0, 0, t, t, 0, 0, 0] = -(5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (12*(s - t)^3*t^2) + (8*Zeta3)/(3*(s - t)*t) + 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(12*(s - t)^3*t^3) + 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(3*(s - t)^3*t^3) + 
     ((2*s - 3*t)*A[t]^3)/(3*(s - t)^3*t^3) - 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(24*(s - t)^3*t^2) + 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/(6*(s - t)^3*t^3) + 
     ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/(3*(s - t)^3*t^3) - 
     ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^3*t^2) - 
     (s*A[t]*B[0, t]^2)/((s - t)^3*t) - (s^2*B[0, t]^3)/(3*(s - t)^3*t) + 
     I6e[0, t, 0, 0, 0, t]/((s - t)*t) - ((s - 2*t)*M[0, 0, t, t, 0])/
      (3*(s - t)*t) + (2*(s - 2*t)*S[0, 0, t])/(3*(s - t)^2*t^2) - 
     (2*(s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2)
 
I7a3[0, t, t, 0, 0, t, 0] = (25*s^5 + 2795*s^4*t - 8856*s^3*t^2 + 
       28608*s^2*t^3 - 29025*s*t^4 + 4725*t^5)/(5184*(s - t)^3*t^4) - 
     (4*(s + 2*t)*Zeta3)/(3*(s - t)*t^2) - 
     ((5*s^4 + 84*s^3*t - 196*s^2*t^2 + 1224*s*t^3 - 1213*t^4)*A[t])/
      (96*(s - t)^3*t^4) - ((3*s^3 - 31*s^2*t - 235*s*t^2 + 287*t^3)*A[t]^2)/
      (24*(s - t)^3*t^4) - ((s^2 + 6*s*t - 8*t^2)*A[t]^3)/(3*(s - t)^3*t^4) + 
     ((14*s^4 - 37*s^3*t - 140*s^2*t^2 + 199*s*t^3 + 12*t^4)*B[0, t])/
      (48*(s - t)^3*t^3) - ((s^4 + 3*s^3*t - 84*s^2*t^2 + 91*s*t^3 + 13*t^4)*
       A[t]*B[0, t])/(12*(s - t)^3*t^4) - 
     ((s^3 + 35*s^2*t - 53*s*t^2 + 5*t^3)*A[t]^2*B[0, t])/
      (12*(s - t)^3*t^4) - ((2*s^4 - 15*s^3*t + 9*s^2*t^2 + 3*s*t^3 + 13*t^4)*
       B[0, t]^2)/(12*(s - t)^3*t^3) - (s*(s^2 - 3*t^2)*A[t]*B[0, t]^2)/
      (2*(s - t)^3*t^3) - (s^2*(s - 2*t)*B[0, t]^3)/(3*(s - t)^3*t^2) - 
     ((s^2 - 6*s*t + 21*t^2)*I4[0, t, t, t])/(12*(s - t)^2*t^4) - 
     I6e[0, t, 0, 0, 0, t]/((s - t)*t) + I6e[t, 0, t, 0, 0, t]/((s - t)*t) + 
     I6f[0, t, t, 0, 0, t]/((s - t)*t) + ((s - 2*t)*I6f1[t, 0, 0, t, 0, t])/
      (2*t^2) + ((s^2 - 3*s*t - 2*t^2)*M[0, 0, t, t, 0])/(6*(s - t)*t^2) - 
     ((5*s^2 - 3*s*t - 10*t^2)*S[0, 0, t])/(6*(s - t)^2*t^3) + 
     ((2*s^2 + 3*s*t - 13*t^2)*A[t]*S[0, 0, t])/(6*(s - t)^2*t^4) + 
     ((2*s^2 - 9*s*t - t^2)*B[0, t]*S[0, 0, t])/(6*(s - t)^2*t^3) + 
     ((s^3 - 15*s^2*t + 99*s*t^2 + 171*t^3)*S[t, t, t])/(72*(s - t)^2*t^4) + 
     ((s - 3*t)*U[t, 0, t, t])/(12*t^3)
 
I7a3[t, t, t, t, 0, 0, t] = 
    -(25*s^6 + 2495*s^5*t - 36256*s^4*t^2 + 143700*s^3*t^3 - 383805*s^2*t^4 + 
        457245*s*t^5 - 210924*t^6)/(2592*(s - 9*t)*(s - t)^3*t^4) + 
     (2*(4*s^2 - s*t - 7*t^2)*Zeta3)/(3*(s - t)^2*t^2) + 
     ((5*s^5 + 44*s^4*t - 684*s^3*t^2 - 1308*s^2*t^3 + 515*s*t^4 - 1260*t^5)*
       A[t])/(48*(s - 9*t)*(s - t)^3*t^4) + 
     ((3*s^4 - 63*s^3*t + 285*s^2*t^2 + 1199*s*t^3 - 720*t^4)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^3*t^4) + (2*(s^3 - 6*s^2*t - 47*s*t^2 + 36*t^3)*
       A[t]^3)/(3*(s - 9*t)*(s - t)^3*t^4) - 
     ((14*s^4 - 202*s^3*t + 605*s^2*t^2 + 955*s*t^3 - 1404*t^4)*B[0, t])/
      (24*(s - 9*t)*(s - t)^2*t^3) + 
     ((s^4 - 6*s^3*t - 75*s^2*t^2 + 477*s*t^3 - 45*t^4)*A[t]*B[0, t])/
      (6*(s - 9*t)*(s - t)^2*t^4) + ((s^3 + 28*s^2*t - 313*s*t^2 + 36*t^3)*
       A[t]^2*B[0, t])/(6*(s - 9*t)*(s - t)^2*t^4) + 
     ((2*s^4 - 26*s^3*t + 69*s^2*t^2 + 58*s*t^3 + 9*t^4)*B[0, t]^2)/
      (6*(s - 9*t)*(s - t)^2*t^3) + ((s^3 - 6*s^2*t - 22*s*t^2 + 3*t^3)*A[t]*
       B[0, t]^2)/((s - 9*t)*(s - t)^2*t^3) + (2*s^2*B[0, t]^3)/
      (3*(s - t)^2*t^2) + ((s^3 - 10*s^2*t + 29*s*t^2 - 12*t^3)*
       I4[0, t, t, t])/(6*(s - t)^3*t^4) - I6e[t, 0, t, 0, 0, t]/
      ((s - t)*t) + I6e[t, t, 0, t, t, t]/((s - t)*t) - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/((s - t)*t^2) - 
     ((s^2 - 5*s*t + 2*t^2)*M[0, 0, t, t, 0])/(3*(s - t)*t^2) + 
     ((5*s^2 - 7*s*t + t^2)*S[0, 0, t])/(3*(s - t)^2*t^3) - 
     ((2*s^2 - s*t - 2*t^2)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^4) - 
     ((2*s^2 - 4*s*t + t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^3) - 
     ((s^5 - 28*s^4*t + 314*s^3*t^2 - 1368*s^2*t^3 - 51*s*t^4 + 108*t^5)*
       S[t, t, t])/(36*(s - 9*t)*(s - t)^3*t^4) - 
     (2*(s + 3*t)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t^2) - 
     (2*(s + 3*t)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t) - 
     ((s^3 - 16*s^2*t + 77*s*t^2 - 90*t^3)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)*t^3) + (2*(s - 6*t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)*t^2) + ((s - 3*t)*B[0, t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)*t)
 
I7a5[0, 0, 0, 0, t, t, t] = (5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (24*(s - t)^2*t^3) - (4*Zeta3)/(3*t^2) - 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(24*(s - t)^2*t^4) - 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(6*(s - t)^2*t^4) - 
     ((2*s - 3*t)*A[t]^3)/(6*(s - t)^2*t^4) + 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(48*(s - t)^2*t^3) - 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/
      (12*(s - t)^2*t^4) - ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/
      (6*(s - t)^2*t^4) + ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/
      (12*(s - t)^2*t^3) + (s*A[t]*B[0, t]^2)/(2*(s - t)^2*t^2) + 
     (s^2*B[0, t]^3)/(6*(s - t)^2*t^2) - I6e[0, t, 0, 0, 0, t]/(2*t^2) + 
     I7c[0, 0, t, t, 0, 0, 0]/(2*t) - I7e[0, t, t, 0, 0, 0, 0]/t + 
     ((s^2 - 6*s*t - t^2)*M[0, 0, t, t, 0])/(6*(s - t)*t^2) + 
     ((s + t)*A[t]*M[0, 0, t, t, 0])/(2*(s - t)*t^2) + 
     (s*B[0, t]*M[0, 0, t, t, 0])/((s - t)*t) - ((s - 2*t)*S[0, 0, t])/
      (3*(s - t)*t^3) + ((s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^4) - 
     ((s + t)*B[0, t]*S[0, 0, t])/(6*(s - t)*t^3)
 
I7a5[t, 0, 0, t, t, 0, 0] = 
    -(25*s^6 + 2845*s^5*t - 10356*s^4*t^2 + 2802*s^3*t^3 + 18279*s^2*t^4 - 
        10827*s*t^5 + 5184*t^6)/(2592*s*(s - t)^2*t^5) + 
     (2*(4*s^2 - 6*s*t - 5*t^2)*Zeta3)/(3*(s - t)*t^3) + 
     ((5*s^5 + 4*s^4*t + 222*s^3*t^2 - 50*s^2*t^3 + 551*s*t^4 + 144*t^5)*
       A[t])/(48*s*(s - t)^2*t^5) + 
     ((3*s^4 - 43*s^3*t - 105*s^2*t^2 - 85*s*t^3 - 12*t^4)*A[t]^2)/
      (12*s*(s - t)^2*t^5) + ((4*s^2 + 14*s*t + 7*t^2)*A[t]^3)/
      (6*(s - t)^2*t^5) - ((28*s^5 - 171*s^4*t - 192*s^3*t^2 + 879*s^2*t^3 - 
        516*s*t^4 - 48*t^5)*B[0, t])/(48*s*(s - t)^2*t^4) + 
     ((2*s^4 - 8*s^3*t - 53*s^2*t^2 + 76*s*t^3 - 49*t^4)*A[t]*B[0, t])/
      (12*(s - t)^2*t^5) + ((s^3 + 19*s^2*t - 5*s*t^2 - 4*t^3)*A[t]^2*
       B[0, t])/(6*(s - t)^2*t^5) + 
     ((4*s^4 - 13*s^3*t - 19*s^2*t^2 + 21*s*t^3 - 7*t^4)*B[0, t]^2)/
      (12*(s - t)^2*t^4) + ((s + 2*t)*(2*s^2 - t^2)*A[t]*B[0, t]^2)/
      (2*(s - t)^2*t^4) + (s*(2*s - t)*(2*s + t)*B[0, t]^3)/
      (6*(s - t)^2*t^3) + ((s^3 - 5*s^2*t + 21*s*t^2 + 3*t^3)*I4[0, t, t, t])/
      (6*(s - t)^2*t^5) - I6e[0, t, 0, 0, 0, t]/t^2 - 
     I6e[t, 0, t, 0, 0, t]/(2*t^2) + I6f[0, t, t, 0, 0, t]/t^2 + 
     ((s + t)*(-s + 2*t)*I6f1[t, 0, 0, t, 0, t])/t^3 - 
     I7c[0, 0, t, t, 0, 0, 0]/(2*t) - 
     ((2*s^4 - 13*s^3*t + 20*s^2*t^2 + s*t^3 - 6*t^4)*M[0, 0, t, t, 0])/
      (6*s*(s - t)*t^3) + ((s + t)*A[t]*M[0, 0, t, t, 0])/(2*(s - t)*t^2) + 
     (s*B[0, t]*M[0, 0, t, t, 0])/((s - t)*t) + 
     ((2*s - 3*t)*(5*s^3 - 4*s^2*t - s*t^2 + 4*t^3)*S[0, 0, t])/
      (6*s*(s - t)^2*t^4) - ((2*s^3 - 4*s^2*t + 5*s*t^2 - 5*t^3)*A[t]*
       S[0, 0, t])/(3*(s - t)^2*t^5) - ((4*s^3 - 5*s^2*t + 4*s*t^2 - 7*t^3)*
       B[0, t]*S[0, 0, t])/(6*(s - t)^2*t^4) - 
     ((s^4 - 14*s^3*t + 90*s^2*t^2 + 198*s*t^3 + 45*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^5) + ((-s^2 + 2*s*t + 6*t^2)*U[t, 0, t, t])/(6*t^4)
 
I7a7[0, 0, 0, 0, t, t, t] = -(I7c[0, 0, t, t, 0, 0, 0]/t) + 
     I7e[0, t, t, 0, 0, 0, 0]/t
 
I7a7[t, t, t, t, 0, 0, t] = 
    -(25*s^8 + 2445*s^7*t - 46321*s^6*t^2 + 270909*s^5*t^3 - 790391*s^4*t^4 + 
        1612635*s^3*t^5 - 1801143*s^2*t^6 + 992331*s*t^7 - 130410*t^8)/
      (2592*(s - 9*t)*(s - t)^4*t^5) + 
     ((8*s^4 - 37*s^3*t - 5*s^2*t^2 + 105*s*t^3 - 39*t^4)*Zeta3)/
      (3*(s - t)^3*t^3) + ((5*s^7 - 6*s^6*t - 497*s^5*t^2 + 742*s^4*t^3 + 
        5419*s^3*t^4 - 6530*s^2*t^5 + 16929*s*t^6 - 5310*t^7)*A[t])/
      (48*(s - 9*t)*(s - t)^4*t^5) + 
     ((3*s^6 - 77*s^5*t + 520*s^4*t^2 + 8*s^3*t^3 - 4995*s^2*t^4 + 
        1437*s*t^5 + 288*t^6)*A[t]^2)/(12*(s - 9*t)*(s - t)^4*t^5) + 
     ((2*s^5 - 19*s^4*t - 35*s^3*t^2 + 383*s^2*t^3 - 227*s*t^4 + 24*t^5)*
       A[t]^3)/(3*(s - 9*t)*(s - t)^4*t^5) - 
     ((7*s^6 - 125*s^5*t + 658*s^4*t^2 - 665*s^3*t^3 - 2367*s^2*t^4 + 
        2674*s*t^5 - 390*t^6)*B[0, t])/(12*(s - 9*t)*(s - t)^3*t^4) + 
     ((s^6 - 12*s^5*t - 23*s^4*t^2 + 652*s^3*t^3 - 1747*s^2*t^4 - 16*s*t^5 + 
        153*t^6)*A[t]*B[0, t])/(6*(s - 9*t)*(s - t)^3*t^5) + 
     ((s^5 + 18*s^4*t - 360*s^3*t^2 + 1096*s^2*t^3 - 181*s*t^4 + 66*t^5)*
       A[t]^2*B[0, t])/(6*(s - 9*t)*(s - t)^3*t^5) + 
     ((s^6 - 17*s^5*t + 81*s^4*t^2 - 50*s^3*t^3 - 246*s^2*t^4 - 43*s*t^5 + 
        18*t^6)*B[0, t]^2)/(3*(s - 9*t)*(s - t)^3*t^4) + 
     ((2*s^5 - 21*s^4*t + 6*s^3*t^2 + 210*s^2*t^3 - 20*s*t^4 + 15*t^5)*A[t]*
       B[0, t]^2)/(2*(s - 9*t)*(s - t)^3*t^4) + 
     (2*s^2*(s^2 - 4*s*t - t^2)*B[0, t]^3)/(3*(s - t)^3*t^3) + 
     ((s^5 - 12*s^4*t + 62*s^3*t^2 - 126*s^2*t^3 + 37*s*t^4 + 6*t^5)*
       I4[0, t, t, t])/(6*(s - t)^4*t^5) - (2*I6b1[t, 0, 0, t, t, t])/
      (s - t) - I6e[t, 0, t, 0, 0, t]/t^2 + I6e[t, t, 0, t, t, t]/(2*t^2) - 
     (s*(s - 2*t)*(s^2 - 4*s*t - t^2)*I6f1[t, 0, 0, t, 0, t])/
      ((s - t)^2*t^3) - ((s^4 - 9*s^3*t + 21*s^2*t^2 - 5*s*t^3 - 4*t^4)*
       M[0, 0, t, t, 0])/(3*(s - t)^2*t^3) + 
     ((5*s^4 - 27*s^3*t + 24*s^2*t^2 + 11*s*t^3 - 17*t^4)*S[0, 0, t])/
      (3*(s - t)^3*t^4) - ((2*s^4 - 9*s^3*t + 6*s^2*t^2 - 7*s*t^3 + 4*t^4)*
       A[t]*S[0, 0, t])/(3*(s - t)^3*t^5) - 
     ((2*s^4 - 12*s^3*t + 9*s^2*t^2 - 4*s*t^3 + t^4)*B[0, t]*S[0, 0, t])/
      (3*(s - t)^3*t^4) - ((s^7 - 30*s^6*t + 383*s^5*t^2 - 2250*s^4*t^3 + 
        4351*s^3*t^4 + 438*s^2*t^5 + 3057*s*t^6 - 1854*t^7)*S[t, t, t])/
      (36*(s - 9*t)*(s - t)^4*t^5) - ((s^2 - 2*s*t - 31*t^2)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t^3) - ((s - 5*t)*(s + 3*t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t^2) - 
     ((s^5 - 18*s^4*t + 110*s^3*t^2 - 276*s^2*t^3 + 181*s*t^4 - 30*t^5)*
       U[t, 0, t, t])/(6*(s - 9*t)*(s - t)^2*t^4) + 
     ((s^3 - 12*s^2*t + 35*s*t^2 - 8*t^3)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)^2*t^3) + ((s^3 - 13*s^2*t + 59*s*t^2 - 15*t^3)*
       B[0, t]*U[t, 0, t, t])/(2*(s - 9*t)*(s - t)^2*t^2)
 
I7b1[t, 0, 0, 0, t, 0, t] = (25*s^3 + 885*s^2*t - 3483*s*t^2 + 6237*t^3)/
      (2592*(s - t)^2*t^3) + (10*Zeta3)/(3*(s - t)*t) + 
     ((5*s^2 + 98*s*t - 307*t^2)*A[t])/(48*(s - t)^2*t^3) - 
     ((s - 41*t)*A[t]^2)/(12*(s - t)^2*t^3) - A[t]^3/(3*(s - t)^2*t^3) + 
     ((3*s^2 + 3*s*t - 32*t^2)*B[0, t])/(24*(s - t)^2*t^2) + 
     ((5*s - 3*t)*A[t]*B[0, t])/(6*(s - t)^2*t^2) + 
     ((s + t)*A[t]^2*B[0, t])/(6*(s - t)^2*t^3) - 
     ((s^2 - 4*s*t + t^2)*B[0, t]^2)/(6*(s - t)^2*t^2) - 
     ((s + 3*t)*I4[0, t, t, t])/(6*(s - t)^2*t^3) + 
     ((2*s - t)*M[0, 0, t, t, 0])/(3*(s - t)*t) - ((s + t)*S[0, 0, t])/
      (3*(s - t)^2*t^2) + ((s + t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     ((s^2 - 6*s*t + 69*t^2)*S[t, t, t])/(36*(s - t)^2*t^3) + 
     U[t, 0, t, t]/(6*t^2)
 
I7b1[t, t, t, 0, t, t, 0] = (25*s^6 + 2620*s^5*t - 33821*s^4*t^2 + 
       101748*s^3*t^3 - 279549*s^2*t^4 + 570888*s*t^5 - 372087*t^6)/
      (2592*(s - 9*t)*(s - t)^3*t^4) - 
     (2*(4*s^3 - 45*s^2*t + 63*s*t^2 + 226*t^3)*Zeta3)/
      (3*(s - 9*t)*(s - t)^2*t^2) - 
     ((5*s^5 - 21*s^4*t - 420*s^3*t^2 + 2930*s^2*t^3 - 9277*s*t^4 + 5247*t^5)*
       A[t])/(48*(s - 9*t)*(s - t)^3*t^4) - 
     ((3*s^4 - 66*s^3*t + 138*s^2*t^2 + 2078*s*t^3 - 1833*t^4)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^3*t^4) - ((2*s^3 - 9*s^2*t - 98*s*t^2 + 121*t^3)*
       A[t]^3)/(3*(s - 9*t)*(s - t)^3*t^4) + 
     ((14*s^5 - 185*s^4*t + 581*s^3*t^2 - 247*s^2*t^3 + 457*s*t^4 - 972*t^5)*
       B[0, t])/(24*(s - 9*t)*(s - t)^3*t^3) - 
     ((s^5 - 11*s^4*t - 52*s^3*t^2 + 680*s^2*t^3 - 733*s*t^4 - 141*t^5)*A[t]*
       B[0, t])/(6*(s - 9*t)*(s - t)^3*t^4) - 
     ((s^4 + 14*s^3*t - 274*s^2*t^2 + 438*s*t^3 - 51*t^4)*A[t]^2*B[0, t])/
      (6*(s - 9*t)*(s - t)^3*t^4) - 
     ((2*s^5 - 27*s^4*t + 71*s^3*t^2 + 112*s^2*t^3 - 153*s*t^4 - 21*t^5)*
       B[0, t]^2)/(6*(s - 9*t)*(s - t)^3*t^3) - 
     ((s^3 - 7*s^2*t - 18*s*t^2 + 8*t^3)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2*t^3) - (2*s^2*B[0, t]^3)/(3*(s - t)^2*t^2) + 
     H[0, 0, t, 0, t, t]/(s - t)^2 - 
     ((s^4 - 14*s^3*t + 76*s^2*t^2 - 438*s*t^3 + 279*t^4)*I4[0, t, t, t])/
      (6*(s - 9*t)*(s - t)^3*t^4) - (2*(s + 7*t)*I5a[t, 0, 0, t, t])/
      ((s - 9*t)*(s - t)^2*t) - (2*I5b1[t, t, t, 0, t])/(s - t)^2 + 
     (8*I6a[t, 0, 0, 0, t, t])/((s - 9*t)*(s - t)) - 
     (2*I6d[t, 0, 0, t, t, t])/(s - t)^2 + I6d[t, t, t, t, t, 0]/(s - t)^2 - 
     I6d1[t, t, t, t, t, 0]/(s - t) + (2*(3*s + 5*t)*I6e[0, 0, t, t, t, t])/
      ((s - 9*t)*(s - t)^2) + (s*I6e[t, 0, t, 0, 0, t])/((s - t)^2*t) + 
     (2*I6e[t, t, 0, t, t, t])/(s - t)^2 + 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/((s - t)*t^2) - 
     (2*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - I8a[0, t, 0, t, t, t, t, 0] + 
     ((s^4 - 13*s^3*t + 35*s^2*t^2 - 36*s*t^3 + 21*t^4)*M[0, 0, t, t, 0])/
      (3*(s - 9*t)*(s - t)^2*t^2) - (2*A[t]*M[0, 0, t, t, 0])/((s - 9*t)*t) - 
     ((5*s^4 - 53*s^3*t + 106*s^2*t^2 - 99*s*t^3 + 57*t^4)*S[0, 0, t])/
      (3*(s - 9*t)*(s - t)^3*t^3) + 
     ((2*s^4 - 20*s^3*t + 7*s^2*t^2 + 12*s*t^3 + 15*t^4)*A[t]*S[0, 0, t])/
      (3*(s - 9*t)*(s - t)^3*t^4) + ((2*s^3 - 5*s^2*t + 4*s*t^2 - 3*t^3)*
       B[0, t]*S[0, 0, t])/(3*(s - t)^3*t^3) + 
     ((s^5 - 23*s^4*t + 226*s^3*t^2 - 774*s^2*t^3 - 939*s*t^4 + 549*t^5)*
       S[t, t, t])/(36*(s - 9*t)*(s - t)^3*t^4) - 
     (2*(11*s - 3*t)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^3*t) + 
     (2*(s^2 - s*t - 8*t^2)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^3*t) + 
     ((s - 3*t)*(s^3 - 9*s^2*t + 3*s*t^2 - 91*t^3)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^3) + (4*A[t]*U[t, 0, t, t])/((s - t)^2*t) - 
     (8*(s + t)*B[0, t]*U[t, 0, t, t])/((s - 9*t)*(s - t)^2)
 
I7b2[0, t, 0, t, 0, 0, 0] = -(15*s^2 - 22*s*t + 16*t^2)/(24*(s - t)^2*t^2) - 
     (3*Zeta3)/((s - t)*t) - ((7*s - 16*t)*A[t])/(24*(s - t)^2*t^2) + 
     A[t]^2/(6*(s - t)^2*t^2) - A[t]^3/(6*(s - t)^2*t^3) - 
     (s*(12*s - 25*t)*B[0, t])/(24*(s - t)^2*t^2) - 
     ((5*s - 4*t)*A[t]*B[0, t])/(6*(s - t)^2*t^2) - 
     (A[t]^2*B[0, t])/(6*(s - t)^2*t^2) - ((2*s - t)*B[0, t]^2)/
      (6*(s - t)^2*t) - ((3*s - 2*t)*M[0, 0, t, t, 0])/(6*(s - t)*t) + 
     ((3*s - 2*t)*S[0, 0, t])/(3*(s - t)^2*t^2) - 
     (A[t]*S[0, 0, t])/(3*(s - t)^2*t^2) - (B[0, t]*S[0, 0, t])/
      (3*(s - t)^2*t)
 
I7b2[t, t, t, 0, t, t, 0] = (75*s^7 + 7735*s^6*t - 108948*s^5*t^2 + 
       402306*s^4*t^3 - 1115223*s^3*t^4 + 2165985*s^2*t^5 - 2198232*s*t^6 + 
       791262*t^7)/(2592*(s - 9*t)*(s - t)^4*t^4) - 
     (2*(12*s^4 - 121*s^3*t + 49*s^2*t^2 + 737*s*t^3 - 613*t^4)*Zeta3)/
      (3*(s - 9*t)*(s - t)^3*t^2) - 
     ((15*s^6 - 68*s^5*t - 708*s^4*t^2 + 2472*s^3*t^3 - 13773*s^2*t^4 + 
        9836*s*t^5 - 3150*t^6)*A[t])/(48*(s - 9*t)*(s - t)^4*t^4) - 
     ((9*s^5 - 209*s^4*t + 791*s^3*t^2 + 3743*s^2*t^3 - 5020*s*t^4 + 
        2094*t^5)*A[t]^2)/(12*(s - 9*t)*(s - t)^4*t^4) - 
     ((12*s^4 - 71*s^3*t - 411*s^2*t^2 + 683*s*t^3 - 341*t^4)*A[t]^3)/
      (6*(s - 9*t)*(s - t)^4*t^4) + 
     ((42*s^5 - 579*s^4*t + 1840*s^3*t^2 - 41*s^2*t^3 + 258*s*t^4 - 2016*t^5)*
       B[0, t])/(24*(s - 9*t)*(s - t)^3*t^3) - 
     ((3*s^5 - 33*s^4*t - 105*s^3*t^2 + 1518*s^2*t^3 - 1042*s*t^4 - 357*t^5)*
       A[t]*B[0, t])/(6*(s - 9*t)*(s - t)^3*t^4) - 
     ((3*s^4 + 44*s^3*t - 739*s^2*t^2 + 742*s*t^3 - 114*t^4)*A[t]^2*B[0, t])/
      (6*(s - 9*t)*(s - t)^3*t^4) - 
     ((6*s^5 - 77*s^4*t + 170*s^3*t^2 + 357*s^2*t^3 - 166*s*t^4 - 66*t^5)*
       B[0, t]^2)/(6*(s - 9*t)*(s - t)^3*t^3) - 
     ((6*s^4 - 43*s^3*t - 106*s^2*t^2 + 81*s*t^3 - 34*t^4)*A[t]*B[0, t]^2)/
      (2*(s - 9*t)*(s - t)^3*t^3) - (2*s^2*(3*s - t)*B[0, t]^3)/
      (3*(s - t)^3*t^2) + (2*H[0, 0, t, 0, t, t])/(s - t)^2 - 
     ((3*s^5 - 47*s^4*t + 285*s^3*t^2 - 1191*s^2*t^3 + 1236*s*t^4 - 414*t^5)*
       I4[0, t, t, t])/(6*(s - 9*t)*(s - t)^4*t^4) - 
     (32*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)^2) - 
     (4*I5b1[t, t, t, 0, t])/(s - t)^2 - ((s - 17*t)*I6a[t, 0, 0, 0, t, t])/
      ((s - 9*t)*(s - t)*t) - I6b1[t, 0, 0, t, t, t]/(s - t) - 
     (4*I6d[t, 0, 0, t, t, t])/(s - t)^2 + (2*I6d[t, t, t, t, t, 0])/
      (s - t)^2 - (2*I6d1[t, t, t, t, t, 0])/(s - t) - 
     ((s^2 - 14*s*t - 19*t^2)*I6e[0, 0, t, t, t, t])/
      ((s - 9*t)*(s - t)^2*t) + (2*s*I6e[t, 0, t, 0, 0, t])/((s - t)^2*t) + 
     (4*I6e[t, t, 0, t, t, t])/(s - t)^2 + 
     (s*(s - 2*t)*(3*s - t)*I6f1[t, 0, 0, t, 0, t])/((s - t)^2*t^2) - 
     (2*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - 2*I8a[0, t, 0, t, t, t, t, 0] + 
     ((3*s^4 - 40*s^3*t + 119*s^2*t^2 - 62*s*t^3 + 12*t^4)*M[0, 0, t, t, 0])/
      (3*(s - 9*t)*(s - t)^2*t^2) - (2*A[t]*M[0, 0, t, t, 0])/((s - 9*t)*t) - 
     ((15*s^4 - 158*s^3*t + 241*s^2*t^2 - 94*s*t^3 + 12*t^4)*S[0, 0, t])/
      (3*(s - 9*t)*(s - t)^3*t^3) + 
     ((6*s^4 - 62*s^3*t + 67*s^2*t^2 - 46*s*t^3 + 51*t^4)*A[t]*S[0, 0, t])/
      (3*(s - 9*t)*(s - t)^3*t^4) + ((3*s - 4*t)*(2*s^2 - s*t + t^2)*B[0, t]*
       S[0, 0, t])/(3*(s - t)^3*t^3) + 
     ((3*s^6 - 74*s^5*t + 780*s^4*t^2 - 3300*s^3*t^3 + 1227*s^2*t^4 - 
        2106*s*t^5 + 1422*t^6)*S[t, t, t])/(36*(s - 9*t)*(s - t)^4*t^4) + 
     (2*(s^2 - 20*s*t + 3*t^2)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^3*t^2) + 
     (2*(s^2 - 17*t^2)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^3*t) + 
     ((3*s^4 - 38*s^3*t + 117*s^2*t^2 - 270*s*t^3 + 588*t^4)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^3) - ((s - 8*t)*A[t]*U[t, 0, t, t])/
      ((s - t)^2*t^2) - ((7*s + 17*t)*B[0, t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)^2)
 
I7b2[t, t, t, t, 0, 0, t] = (25*s^6 + 3480*s^5*t - 40918*s^4*t^2 + 
       78744*s^3*t^3 - 105993*s^2*t^4 + 348732*s*t^5 - 294246*t^6)/
      (2592*(s - 9*t)*(s - t)^3*t^4) - (2*(4*s - 35*t)*(s^2 - s*t - 8*t^2)*
       Zeta3)/(3*(s - 9*t)*(s - t)^2*t^2) - 
     ((5*s^5 - 93*s^4*t + 281*s^3*t^2 + 2491*s^2*t^3 - 6758*s*t^4 + 2538*t^5)*
       A[t])/(48*(s - 9*t)*(s - t)^3*t^4) - 
     ((3*s^4 - 80*s^3*t + 273*s^2*t^2 + 850*s*t^3 - 726*t^4)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^3*t^4) - ((2*s^3 - 11*s^2*t - 30*s*t^2 + 55*t^3)*
       A[t]^3)/(3*(s - 9*t)*(s - t)^3*t^4) + 
     ((20*s^5 - 246*s^4*t + 647*s^3*t^2 - 466*s^2*t^3 + 839*s*t^4 - 1146*t^5)*
       B[0, t])/(24*(s - 9*t)*(s - t)^3*t^3) - 
     ((s^5 - 19*s^4*t + 47*s^3*t^2 + 422*s^2*t^3 - 602*s*t^4 - 105*t^5)*A[t]*
       B[0, t])/(6*(s - 9*t)*(s - t)^3*t^4) - 
     ((s^4 - s^3*t - 166*s^2*t^2 + 339*s*t^3 - 45*t^4)*A[t]^2*B[0, t])/
      (6*(s - 9*t)*(s - t)^3*t^4) - 
     ((4*s^5 - 57*s^4*t + 175*s^3*t^2 + 167*s^2*t^3 - 279*s*t^4 - 42*t^5)*
       B[0, t]^2)/(12*(s - 9*t)*(s - t)^3*t^3) - 
     ((s^3 - 7*s^2*t - 18*s*t^2 + 8*t^3)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2*t^3) - (2*s^2*B[0, t]^3)/(3*(s - t)^2*t^2) + 
     H[0, 0, t, 0, t, t]/(s - t)^2 - 
     ((s^4 - 12*s^3*t + 47*s^2*t^2 - 330*s*t^3 + 198*t^4)*I4[0, t, t, t])/
      (6*(s - 9*t)*(s - t)^3*t^4) - ((s^2 - 8*s*t + 23*t^2)*
       I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)^2*t^2) - 
     ((s + t)*I5b1[t, t, t, 0, t])/((s - t)^2*t) + (8*I6a[t, 0, 0, 0, t, t])/
      ((s - 9*t)*(s - t)) - (2*I6d[t, 0, 0, t, t, t])/(s - t)^2 + 
     I6d[t, t, t, t, t, 0]/(s - t)^2 - I6d1[t, t, t, t, t, 0]/(s - t) + 
     (2*(3*s + 5*t)*I6e[0, 0, t, t, t, t])/((s - 9*t)*(s - t)^2) + 
     (s*I6e[t, 0, t, 0, 0, t])/((s - t)^2*t) + (2*I6e[t, t, 0, t, t, t])/
      (s - t)^2 + (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/((s - t)*t^2) - 
     (2*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - I8a[0, t, 0, t, t, t, t, 0] + 
     ((s^4 - 13*s^3*t + 35*s^2*t^2 - 36*s*t^3 + 21*t^4)*M[0, 0, t, t, 0])/
      (3*(s - 9*t)*(s - t)^2*t^2) - (2*A[t]*M[0, 0, t, t, 0])/((s - 9*t)*t) - 
     ((13*s^4 - 139*s^3*t + 269*s^2*t^2 - 225*s*t^3 + 114*t^4)*S[0, 0, t])/
      (6*(s - 9*t)*(s - t)^3*t^3) + 
     ((2*s^4 - 23*s^3*t + 40*s^2*t^2 - 45*s*t^3 + 42*t^4)*A[t]*S[0, 0, t])/
      (3*(s - 9*t)*(s - t)^3*t^4) + ((2*s^3 - 5*s^2*t + 4*s*t^2 - 3*t^3)*
       B[0, t]*S[0, 0, t])/(3*(s - t)^3*t^3) + 
     ((s^5 - 21*s^4*t + 233*s^3*t^2 - 1059*s^2*t^3 + 786*s*t^4 - 900*t^5)*
       S[t, t, t])/(36*(s - 9*t)*(s - t)^3*t^4) - 
     ((3*s^2 + 24*s*t - 11*t^2)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^3*t^2) + 
     ((s^3 - 8*s^2*t + 7*s*t^2 - 16*t^3)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^3*t^2) + ((s^4 - 10*s^3*t + 8*s^2*t^2 - 110*s*t^3 + 
        303*t^4)*U[t, 0, t, t])/(6*(s - 9*t)*(s - t)^2*t^3) + 
     ((s - 5*t)*(s + 7*t)*A[t]*U[t, 0, t, t])/((s - 9*t)*(s - t)^2*t^2) - 
     (8*(s + t)*B[0, t]*U[t, 0, t, t])/((s - 9*t)*(s - t)^2)
 
I7b4[0, t, 0, t, 0, 0, 0] = (35*s^3 - 185*s^2*t + 254*s*t^2 - 96*t^3)/
      (24*(s - t)^3*t^2) + (35*Zeta3)/(3*(s - t)*t) + 
     ((10*s^3 - 25*s^2*t + 95*s*t^2 - 104*t^3)*A[t])/(24*(s - t)^3*t^3) + 
     ((2*s^2 - 27*s*t + 31*t^2)*A[t]^2)/(6*(s - t)^3*t^3) + 
     ((7*s - 9*t)*A[t]^3)/(6*(s - t)^3*t^3) + 
     ((23*s^3 - 159*s^2*t + 280*s*t^2 - 168*t^3)*B[0, t])/
      (24*(s - t)^3*t^2) + ((2*s^3 + 2*s^2*t - 29*s*t^2 + 37*t^3)*A[t]*
       B[0, t])/(6*(s - t)^3*t^3) + ((4*s - 7*t)*(s + t)*A[t]^2*B[0, t])/
      (6*(s - t)^3*t^3) - ((s - 2*t)*(s + t)*(s + 2*t)*B[0, t]^2)/
      (6*(s - t)^3*t^2) - (s*A[t]*B[0, t]^2)/((s - t)^3*t) - 
     (s^2*B[0, t]^3)/(3*(s - t)^3*t) + I6d[0, 0, t, 0, t, 0]/((s - t)*t) - 
     I6d[t, 0, 0, 0, 0, 0]/((s - t)*t) + I6e[0, t, 0, 0, 0, t]/((s - t)*t) - 
     I7c[0, 0, t, t, 0, 0, 0]/t + I7e[0, t, t, 0, 0, 0, 0]/t + 
     ((7*s - 2*t)*M[0, 0, t, t, 0])/(6*(s - t)*t) - 
     ((7*s - 2*t)*S[0, 0, t])/(3*(s - t)^2*t^2) - 
     ((2*s - 7*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((s + 4*t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2)
 
I7b4[t, 0, 0, t, 0, t, 0] = (25*s^6 + 2795*s^5*t - 12586*s^4*t^2 + 
       30484*s^3*t^3 - 41157*s^2*t^4 + 22761*s*t^5 - 4050*t^6)/
      (5184*(s - t)^3*t^5) - (4*(s^2 + 2*t^2)*Zeta3)/(3*(s - t)*t^3) - 
     ((5*s^5 + 44*s^4*t + 22*s^3*t^2 + 534*s^2*t^3 - 1191*s*t^4 + 490*t^5)*
       A[t])/(96*(s - t)^3*t^5) - 
     ((3*s^4 - 39*s^3*t - 133*s^2*t^2 + 279*s*t^3 - 86*t^4)*A[t]^2)/
      (24*(s - t)^3*t^5) - ((2*s^3 + 8*s^2*t - 13*s*t^2 + t^3)*A[t]^3)/
      (6*(s - t)^3*t^5) + ((14*s^5 - 75*s^4*t + 38*s^3*t^2 + 137*s^2*t^3 - 
        118*s*t^4 + 52*t^5)*B[0, t])/(48*(s - t)^3*t^4) - 
     ((s^5 - s^4*t - 50*s^3*t^2 + 97*s^2*t^3 - 65*s*t^4 + 42*t^5)*A[t]*
       B[0, t])/(12*(s - t)^3*t^5) - 
     ((s^4 + 27*s^3*t - 45*s^2*t^2 + 15*s*t^3 - 10*t^4)*A[t]^2*B[0, t])/
      (12*(s - t)^3*t^5) - ((s + 2*t)*(2*s^4 - 17*s^3*t + 31*s^2*t^2 - 
        17*s*t^3 + 5*t^4)*B[0, t]^2)/(12*(s - t)^3*t^4) - 
     (s*(s^3 - 4*s*t^2 + t^3)*A[t]*B[0, t]^2)/(2*(s - t)^3*t^4) - 
     (s^2*(2*s^2 - 5*s*t + t^2)*B[0, t]^3)/(6*(s - t)^3*t^3) - 
     ((s^2 - 5*s*t + 18*t^2)*I4[0, t, t, t])/(12*(s - t)*t^5) - 
     I6d[0, 0, t, 0, t, 0]/((s - t)*t) + I6d[0, 0, t, t, 0, t]/((s - t)*t) - 
     ((s + t)*I6e[0, t, 0, 0, 0, t])/(2*(s - t)*t^2) + 
     ((s + t)*I6e[t, 0, t, 0, 0, t])/(2*(s - t)*t^2) + 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/(2*t^3) + 
     I7c[0, 0, t, t, 0, 0, 0]/t - I7e[0, t, t, 0, 0, 0, 0]/t + 
     ((s^3 - 5*s^2*t - 2*s*t^2 - 2*t^3)*M[0, 0, t, t, 0])/(6*(s - t)*t^3) - 
     ((5*s^3 - 10*s^2*t - 4*s*t^2 - 7*t^3)*S[0, 0, t])/(6*(s - t)^2*t^4) + 
     ((2*s^3 - s^2*t - s*t^2 - 16*t^3)*A[t]*S[0, 0, t])/(6*(s - t)^2*t^5) + 
     ((2*s^3 - 7*s^2*t - s*t^2 - 10*t^3)*B[0, t]*S[0, 0, t])/
      (6*(s - t)^2*t^4) + ((s^3 - 14*s^2*t + 87*s*t^2 + 222*t^3)*S[t, t, t])/
      (72*(s - t)*t^5) + ((s - 4*t)*(s + t)*U[t, 0, t, t])/(12*t^4)
 
I7b4[t, t, t, t, 0, 0, t] = 
    -(125*s^6 + 11160*s^5*t - 158706*s^4*t^2 + 571566*s^3*t^3 - 
        1513215*s^2*t^4 + 2499390*s*t^5 - 1468368*t^6)/
      (2592*(s - 9*t)*(s - t)^3*t^4) + ((61*s^2 - 6*s*t - 443*t^2)*Zeta3)/
      (6*(s - t)^2*t^2) + ((5*s^5 + 88*s^4*t - 1510*s^3*t^2 + 5444*s^2*t^3 - 
        20143*s*t^4 + 8820*t^5)*A[t])/(48*(s - 9*t)*(s - t)^3*t^4) + 
     ((11*s^4 - 285*s^3*t + 892*s^2*t^2 + 5771*s*t^3 - 4725*t^4)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^3*t^4) + 
     ((17*s^3 - 73*s^2*t - 653*s*t^2 + 741*t^3)*A[t]^3)/
      (6*(s - 9*t)*(s - t)^3*t^4) - 
     ((132*s^5 - 1915*s^4*t + 7185*s^3*t^2 - 6869*s^2*t^3 + 5751*s*t^4 - 
        6396*t^5)*B[0, t])/(48*(s - 9*t)*(s - t)^3*t^3) + 
     ((6*s^4 - 13*s^3*t - 418*s^2*t^2 + 459*s*t^3 + 158*t^4)*A[t]*B[0, t])/
      (12*(s - t)^3*t^4) + ((s^4 + 89*s^3*t - 1118*s^2*t^2 + 1541*s*t^3 - 
        129*t^4)*A[t]^2*B[0, t])/(6*(s - 9*t)*(s - t)^3*t^4) + 
     ((16*s^4 - 78*s^3*t - 51*s^2*t^2 + 102*s*t^3 + 23*t^4)*B[0, t]^2)/
      (12*(s - t)^3*t^3) + (3*(5*s^2 + 12*s*t - 5*t^2)*A[t]*B[0, t]^2)/
      (4*(s - t)^2*t^3) + (8*s^2*B[0, t]^3)/(3*(s - t)^2*t^2) - 
     (3*H[0, 0, t, 0, t, t])/(s - t)^2 + 
     ((5*s^3 - 27*s^2*t + 162*s*t^2 - 96*t^3)*I4[0, t, t, t])/
      (6*(s - t)^3*t^4) + ((s - 7*t)*I5a[t, 0, 0, t, t])/((s - t)^2*t^2) + 
     ((s + 5*t)*I5b1[t, t, t, 0, t])/((s - t)^2*t) + 
     (3*I6a[t, 0, 0, 0, t, t])/((s - t)*t) - 
     ((s - 7*t)*I6d[t, 0, 0, t, t, t])/((s - t)^2*t) + 
     ((s - 4*t)*I6d[t, t, t, t, t, 0])/((s - t)^2*t) - 
     ((s - 7*t)*I6d1[t, t, t, t, t, 0])/(2*(s - t)*t) + 
     (2*(s + 2*t)*I6e[0, 0, t, t, t, t])/((s - t)^2*t) - 
     (3*s*I6e[t, 0, t, 0, 0, t])/((s - t)^2*t) - 
     ((s^2 - 6*s*t + 29*t^2)*I6e[t, t, 0, t, t, t])/(4*(s - t)^2*t^2) - 
     (4*s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/((s - t)*t^2) + 
     3*I8a[0, t, 0, t, t, t, t, 0] - ((4*s^3 - 19*s^2*t + 25*s*t^2 - 13*t^3)*
       M[0, 0, t, t, 0])/(3*(s - t)^2*t^2) + 
     ((43*s^3 - 106*s^2*t + 103*s*t^2 - 52*t^3)*S[0, 0, t])/
      (6*(s - t)^3*t^3) - ((8*s - 11*t)*(s^2 + t^2)*A[t]*S[0, 0, t])/
      (3*(s - t)^3*t^4) - ((8*s^3 - 20*s^2*t + 17*s*t^2 - 11*t^3)*B[0, t]*
       S[0, 0, t])/(3*(s - t)^3*t^3) - 
     ((5*s^5 - 117*s^4*t + 1245*s^3*t^2 - 5343*s^2*t^3 + 1674*s*t^4 - 
        1368*t^5)*S[t, t, t])/(36*(s - 9*t)*(s - t)^3*t^4) + 
     ((s^3 - 13*s^2*t + 139*s*t^2 - 31*t^3)*A[t]*S[t, t, t])/
      (2*(s - 9*t)*(s - t)^3*t^3) - ((s^2 - 4*s*t + 15*t^2)*B[0, t]*
       S[t, t, t])/(2*(s - t)^3*t^2) - 
     ((5*s^4 - 68*s^3*t + 255*s^2*t^2 - 618*s*t^3 + 1002*t^4)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^3) - ((s^3 - 12*s^2*t + 81*s*t^2 - 262*t^3)*
       A[t]*U[t, 0, t, t])/(2*(s - 9*t)*(s - t)^2*t^3) - 
     ((s + 3*t)*(s + 5*t)*B[0, t]*U[t, 0, t, t])/(4*(s - t)^2*t^2)
 
I7b6[t, 0, 0, t, 0, t, 0] = (25*s^5 + 2820*s^4*t - 9766*s^3*t^2 + 
       22878*s^2*t^3 - 17847*s*t^4 - 2862*t^5)/(5184*(s - t)^2*t^5) - 
     (2*(2*s^2 + t^2)*Zeta3)/(3*(s - t)*t^3) - 
     ((5*s^4 + 49*s^3*t - 9*s^2*t^2 + 837*s*t^3 - 1002*t^4)*A[t])/
      (96*(s - t)^2*t^5) - ((3*s^3 - 36*s^2*t - 185*s*t^2 + 222*t^3)*A[t]^2)/
      (24*(s - t)^2*t^5) - ((2*s^2 + 10*s*t - 11*t^2)*A[t]^3)/
      (6*(s - t)^2*t^5) + ((14*s^4 - 61*s^3*t - 27*s^2*t^2 + 106*s*t^3 + 
        44*t^4)*B[0, t])/(48*(s - t)^2*t^4) - 
     ((s^4 - 58*s^2*t^2 + 71*s*t^3 + 2*t^4)*A[t]*B[0, t])/
      (12*(s - t)^2*t^5) - ((s^3 + 28*s^2*t - 33*s*t^2 + 2*t^3)*A[t]^2*
       B[0, t])/(12*(s - t)^2*t^5) - 
     ((2*s^4 - 11*s^3*t - 10*s^2*t^2 + 31*s*t^3 - 2*t^4)*B[0, t]^2)/
      (12*(s - t)^2*t^4) - (s*(s^2 + s*t - 3*t^2)*A[t]*B[0, t]^2)/
      (2*(s - t)^2*t^4) - (s^2*(2*s - 3*t)*B[0, t]^3)/(6*(s - t)^2*t^3) - 
     ((s^2 - 5*s*t + 18*t^2)*I4[0, t, t, t])/(12*(s - t)*t^5) - 
     I6e[0, t, 0, 0, 0, t]/(2*t^2) + I6e[t, 0, t, 0, 0, t]/(2*t^2) + 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/(2*t^3) - 
     I7c[0, 0, t, t, 0, 0, 0]/t + I7e[0, t, t, 0, 0, 0, 0]/t + 
     ((s^3 - 5*s^2*t + 2*t^3)*M[0, 0, t, t, 0])/(6*(s - t)*t^3) - 
     ((5*s^3 - 10*s^2*t + t^3)*S[0, 0, t])/(6*(s - t)^2*t^4) + 
     ((2*s^3 - s^2*t - 9*s*t^2 + 4*t^3)*A[t]*S[0, 0, t])/(6*(s - t)^2*t^5) + 
     ((2*s^3 - 7*s^2*t + 3*s*t^2 - 2*t^3)*B[0, t]*S[0, 0, t])/
      (6*(s - t)^2*t^4) + ((s^3 - 14*s^2*t + 87*s*t^2 + 222*t^3)*S[t, t, t])/
      (72*(s - t)*t^5) + ((s - 4*t)*(s + t)*U[t, 0, t, t])/(12*t^4)
 
I7b6[t, t, t, 0, t, t, 0] = 
    -(75*s^7 + 10510*s^6*t - 140424*s^5*t^2 + 453273*s^4*t^3 - 
        1080231*s^3*t^4 + 2238894*s^2*t^5 - 2522340*s*t^6 + 985203*t^7)/
      (2592*(s - 9*t)*(s - t)^4*t^4) + 
     ((67*s^3 - 113*s^2*t - 363*s*t^2 + 377*t^3)*Zeta3)/(6*(s - t)^3*t^2) + 
     ((35*s^6 - 338*s^5*t - 395*s^4*t^2 + 9134*s^3*t^3 - 35765*s^2*t^4 + 
        32276*s*t^5 - 10323*t^6)*A[t])/(48*(s - 9*t)*(s - t)^4*t^4) + 
     ((13*s^5 - 271*s^4*t + 833*s^3*t^2 + 5349*s^2*t^3 - 7810*s*t^4 + 
        3294*t^5)*A[t]^2)/(12*(s - 9*t)*(s - t)^4*t^4) + 
     ((15*s^4 - 91*s^3*t - 445*s^2*t^2 + 831*s*t^3 - 438*t^4)*A[t]^3)/
      (6*(s - 9*t)*(s - t)^4*t^4) - 
     ((104*s^5 - 1415*s^4*t + 4395*s^3*t^2 - 1189*s^2*t^3 + 3297*s*t^4 - 
        6888*t^5)*B[0, t])/(48*(s - 9*t)*(s - t)^3*t^3) + 
     ((10*s^4 - 33*s^3*t - 404*s^2*t^2 + 437*s*t^3 + 58*t^4)*A[t]*B[0, t])/
      (12*(s - t)^3*t^4) + ((7*s^4 + 13*s^3*t - 818*s^2*t^2 + 1057*s*t^3 - 
        195*t^4)*A[t]^2*B[0, t])/(6*(s - 9*t)*(s - t)^3*t^4) + 
     ((16*s^4 - 61*s^3*t - 109*s^2*t^2 + 89*s*t^3 + 13*t^4)*B[0, t]^2)/
      (12*(s - t)^3*t^3) + ((17*s^3 + 21*s^2*t - 23*s*t^2 + 9*t^3)*A[t]*
       B[0, t]^2)/(4*(s - t)^3*t^3) + (4*s^2*(2*s - t)*B[0, t]^3)/
      (3*(s - t)^3*t^2) - (3*H[0, 0, t, 0, t, t])/(s - t)^2 + 
     ((3*s^4 - 17*s^3*t + 156*s^2*t^2 - 201*s*t^3 + 75*t^4)*I4[0, t, t, t])/
      (6*(s - t)^4*t^4) - (6*I5a[t, 0, 0, t, t])/((s - t)^2*t) + 
     (6*I5b1[t, t, t, 0, t])/(s - t)^2 + (3*I6a[t, 0, 0, 0, t, t])/
      ((s - t)*t) + I6b1[t, 0, 0, t, t, t]/(s - t) + 
     (6*I6d[t, 0, 0, t, t, t])/(s - t)^2 - (3*I6d[t, t, t, t, t, 0])/
      (s - t)^2 - ((s - 7*t)*I6d1[t, t, t, t, t, 0])/(2*(s - t)*t) + 
     (3*(s + t)*I6e[0, 0, t, t, t, t])/((s - t)^2*t) - 
     (3*s*I6e[t, 0, t, 0, 0, t])/((s - t)^2*t) + 
     ((s^2 - 2*s*t - 23*t^2)*I6e[t, t, 0, t, t, t])/(4*(s - t)^2*t^2) - 
     (2*s*(s - 2*t)*(2*s - t)*I6f1[t, 0, 0, t, 0, t])/((s - t)^2*t^2) - 
     I7e[0, t, t, 0, 0, t, t]/t + 3*I8a[0, t, 0, t, t, t, t, 0] - 
     ((4*s^3 - 14*s^2*t + 7*s*t^2 - 2*t^3)*M[0, 0, t, t, 0])/
      (3*(s - t)^2*t^2) - (A[t]*M[0, 0, t, t, 0])/t^2 + 
     ((20*s^3 - 37*s^2*t + 20*s*t^2 - 7*t^3)*S[0, 0, t])/(3*(s - t)^3*t^3) - 
     (2*(4*s - 5*t)*(s^2 + t^2)*A[t]*S[0, 0, t])/(3*(s - t)^3*t^4) - 
     ((8*s^3 - 16*s^2*t + 11*s*t^2 - 7*t^3)*B[0, t]*S[0, 0, t])/
      (3*(s - t)^3*t^3) - ((3*s^6 - 71*s^5*t + 759*s^4*t^2 - 3174*s^3*t^3 - 
        375*s^2*t^4 - 171*s*t^5 + 981*t^6)*S[t, t, t])/
      (36*(s - 9*t)*(s - t)^4*t^4) - ((s^3 + 5*s^2*t - 161*s*t^2 + 59*t^3)*
       A[t]*S[t, t, t])/(2*(s - 9*t)*(s - t)^3*t^3) - 
     ((s^2 + 2*s*t + 9*t^2)*B[0, t]*S[t, t, t])/(2*(s - t)^3*t^2) - 
     ((3*s^4 - 29*s^3*t + 39*s^2*t^2 - 309*s*t^3 + 888*t^4)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^3) + ((s^3 - 10*s^2*t - 21*s*t^2 + 206*t^3)*
       A[t]*U[t, 0, t, t])/(2*(s - 9*t)*(s - t)^2*t^3) + 
     ((s^2 - 12*s*t - 9*t^2)*B[0, t]*U[t, 0, t, t])/(4*(s - t)^2*t^2)
 
I7c[0, 0, t, t, 0, t, t] = (25*s^5 + 2820*s^4*t - 10896*s^3*t^2 + 
       13116*s^2*t^3 + 4239*s*t^4 - 20520*t^5)/(2592*(s - t)^2*t^4) - 
     (8*(s^2 - s*t + 4*t^2)*Zeta3)/(3*(s - t)*t^2) - 
     ((5*s^4 + 29*s^3*t + 93*s^2*t^2 + 705*s*t^3 - 1312*t^4)*A[t])/
      (48*(s - t)^2*t^4) - ((3*s^3 - 40*s^2*t - 139*s*t^2 + 248*t^3)*A[t]^2)/
      (12*(s - t)^2*t^4) - (2*(s + 5*t)*A[t]^3)/(3*(s - t)*t^4) + 
     ((14*s^4 - 74*s^3*t - 81*s^2*t^2 + 305*s*t^3 - 60*t^4)*B[0, t])/
      (24*(s - t)^2*t^3) - ((s^4 - 2*s^3*t - 45*s^2*t^2 + 83*s*t^3 - 29*t^4)*
       A[t]*B[0, t])/(6*(s - t)^2*t^4) - ((s^3 + 24*s^2*t - 25*s*t^2 + 8*t^3)*
       A[t]^2*B[0, t])/(6*(s - t)^2*t^4) - 
     ((s - 5*t)*(2*s^3 - 5*s*t^2 + t^3)*B[0, t]^2)/(6*(s - t)^2*t^3) - 
     (s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)*t^3) - 
     (2*s^2*B[0, t]^3)/(3*(s - t)*t^2) - ((s^3 - 6*s^2*t + 21*s*t^2 - 24*t^3)*
       I4[0, t, t, t])/(6*(s - t)^2*t^4) + I6e[t, 0, t, 0, 0, t]/t + 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t^2 + 
     ((s^3 - 6*s^2*t + 2*s*t^2 - t^3)*M[0, 0, t, t, 0])/(3*(s - t)*t^2) - 
     (A[t]*M[0, 0, t, t, 0])/t - ((5*s^3 - 12*s^2*t + 4*s*t^2 - 5*t^3)*
       S[0, 0, t])/(3*(s - t)^2*t^3) + ((2*s^3 - 3*s^2*t - 5*s*t^2 - 2*t^3)*
       A[t]*S[0, 0, t])/(3*(s - t)^2*t^4) + 
     ((2*s^3 - 6*s^2*t + s*t^2 - 5*t^3)*B[0, t]*S[0, 0, t])/
      (3*(s - t)^2*t^3) + ((s^4 - 15*s^3*t + 99*s^2*t^2 + 147*s*t^3 - 
        360*t^4)*S[t, t, t])/(36*(s - t)^2*t^4) - 
     ((-s^2 + 3*s*t + 6*t^2)*U[t, 0, t, t])/(6*t^3)
 
I7c1[t, t, 0, 0, 0, 0, 0] = -((s - 3*t)*(5*s^2 - 9*s*t + 8*t^2))/
      (24*(s - t)^3*t^2) + (2*Zeta3)/((s - t)*t) + 
     ((s - 3*t)*(5*s^2 - 13*s*t + 20*t^2)*A[t])/(24*(s - t)^3*t^3) + 
     ((s - 4*t)*(s - 3*t)*A[t]^2)/(6*(s - t)^3*t^3) + 
     ((s - 3*t)*A[t]^3)/(6*(s - t)^3*t^3) - 
     ((7*s^3 - 19*s^2*t + 18*s*t^2 + 6*t^3)*B[0, t])/(12*(s - t)^3*t^2) + 
     ((s - 3*t)*(s^2 - 6*s*t - t^2)*A[t]*B[0, t])/(6*(s - t)^3*t^3) + 
     (s*(s - 4*t)*A[t]^2*B[0, t])/(3*(s - t)^3*t^3) - 
     (s*(2*s - 5*t)*(s + t)*B[0, t]^2)/(6*(s - t)^3*t^2) - 
     (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^3*t^2) - 
     (s^2*B[0, t]^3)/(3*(s - t)^3*t) + ((s - 3*t)*M[0, 0, t, t, 0])/
      (3*(s - t)*t) + ((s - 3*t)*S[0, 0, t])/(3*(s - t)^2*t^2) - 
     ((s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     (2*s*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2)
 
I7c1[t, t, 0, 0, 0, t, t] = (25*s^5 + 2820*s^4*t - 10306*s^3*t^2 + 
       40758*s^2*t^3 - 63963*s*t^4 + 48762*t^5)/(5184*(s - t)^3*t^4) - 
     (2*(2*s^2 + 3*s*t - 17*t^2)*Zeta3)/(3*(s - t)^2*t^2) - 
     ((5*s^4 - 51*s^3*t + 379*s^2*t^2 - 659*s*t^3 + 1478*t^4)*A[t])/
      (96*(s - t)^3*t^4) - ((3*s^3 - 56*s^2*t - 17*s*t^2 - 178*t^3)*A[t]^2)/
      (24*(s - t)^3*t^4) - ((2*s^2 + s*t + 5*t^2)*A[t]^3)/(6*(s - t)^3*t^4) + 
     ((14*s^4 - 75*s^3*t + 75*s^2*t^2 - 6*s*t^3 - 112*t^4)*B[0, t])/
      (48*(s - t)^3*t^3) - ((s^4 - 10*s^3*t - 14*s^2*t^2 + 3*s*t^3 + 12*t^4)*
       A[t]*B[0, t])/(12*(s - t)^3*t^4) - 
     ((s^3 + 8*s^2*t - 15*s*t^2 - 2*t^3)*A[t]^2*B[0, t])/(12*(s - t)^3*t^4) - 
     ((s + t)*(2*s^3 - 11*s^2*t + 3*s*t^2 + 2*t^3)*B[0, t]^2)/
      (12*(s - t)^3*t^3) - (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^2*t^3) - 
     (s^2*B[0, t]^3)/(3*(s - t)^2*t^2) - ((s^3 - 6*s^2*t + 23*s*t^2 + 6*t^3)*
       I4[0, t, t, t])/(12*(s - t)^3*t^4) + 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/(2*(s - t)*t^2) + 
     ((s^3 - 7*s^2*t + 12*s*t^2 - 2*t^3)*M[0, 0, t, t, 0])/
      (6*(s - t)^2*t^2) - ((5*s^3 - 11*s^2*t + 12*s*t^2 + 2*t^3)*S[0, 0, t])/
      (6*(s - t)^3*t^3) + ((2*s^3 - 11*s^2*t + 21*s*t^2 - 4*t^3)*A[t]*
       S[0, 0, t])/(6*(s - t)^3*t^4) + ((2*s^3 - 5*s^2*t + 9*s*t^2 + 2*t^3)*
       B[0, t]*S[0, 0, t])/(6*(s - t)^3*t^3) + 
     ((s^4 - 15*s^3*t + 101*s^2*t^2 + 15*s*t^3 + 282*t^4)*S[t, t, t])/
      (72*(s - t)^3*t^4) + ((s - 5*t)*(s + 2*t)*U[t, 0, t, t])/
      (12*(s - t)*t^3)
 
I7c6[0, 0, t, t, 0, t, t] = (25*s^3 + 885*s^2*t - 3483*s*t^2 + 6237*t^3)/
      (2592*(s - t)^2*t^3) + (10*Zeta3)/(3*(s - t)*t) + 
     ((5*s^2 + 98*s*t - 307*t^2)*A[t])/(48*(s - t)^2*t^3) - 
     ((s - 41*t)*A[t]^2)/(12*(s - t)^2*t^3) - A[t]^3/(3*(s - t)^2*t^3) + 
     ((3*s^2 + 3*s*t - 32*t^2)*B[0, t])/(24*(s - t)^2*t^2) + 
     ((5*s - 3*t)*A[t]*B[0, t])/(6*(s - t)^2*t^2) + 
     ((s + t)*A[t]^2*B[0, t])/(6*(s - t)^2*t^3) - 
     ((s^2 - 4*s*t + t^2)*B[0, t]^2)/(6*(s - t)^2*t^2) - 
     ((s + 3*t)*I4[0, t, t, t])/(6*(s - t)^2*t^3) + 
     ((2*s - t)*M[0, 0, t, t, 0])/(3*(s - t)*t) - ((s + t)*S[0, 0, t])/
      (3*(s - t)^2*t^2) + ((s + t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     ((s^2 - 6*s*t + 69*t^2)*S[t, t, t])/(36*(s - t)^2*t^3) + 
     U[t, 0, t, t]/(6*t^2)
 
I7d[t, 0, 0, 0, t, t, t] = (85*s^3 - 151*s^2*t + 3627*s*t^2 - 4527*t^3)/
      (432*(s - t)^2*t^2) - (12*Zeta3)/(s - t) - 
     ((23*s^2 + 20*s*t - 123*t^2)*A[t])/(8*(s - t)^2*t^2) - 
     ((s + 16*t)*A[t]^2)/(2*(s - t)^2*t^2) + 
     ((s^3 - 5*s^2*t + 4*s*t^2 - 3*t^3)*B[0, t])/(4*(s - t)^2*t^2) - 
     ((s^2 - 2*s*t - 4*t^2)*A[t]*B[0, t])/((s - t)^2*t^2) - 
     (3*s*A[t]^2*B[0, t])/((s - t)^2*t^2) + ((s - 2*t)*B[0, t]^2)/
      (2*(s - t)*t) - (A[t]*B[0, t]^2)/((s - t)*t) - 
     H[0, 0, t, 0, t, t]/(s - t) + ((2*s + t)*I4[0, t, t, t])/
      ((s - t)^2*t^2) - I5a[t, 0, 0, t, t]/((s - t)*t) + 
     I6d[t, 0, 0, t, t, t]/(s - t) + I6e[0, 0, t, t, t, t]/(s - t) - 
     (2*I6e[t, t, 0, t, t, t])/(s - t) - (s*S[0, 0, t])/(2*(s - t)*t^2) - 
     ((s^2 - 7*s*t + 24*t^2)*S[t, t, t])/(3*(s - t)^2*t^2) - 
     ((s + t)*A[t]*S[t, t, t])/((s - t)^2*t^2) - (2*B[0, t]*S[t, t, t])/
      (s - t)^2 - (3*(s - 3*t)*U[t, 0, t, t])/(2*(s - t)*t) - 
     (3*A[t]*U[t, 0, t, t])/((s - t)*t) - (B[0, t]*U[t, 0, t, t])/(s - t)
 
I7d1[t, 0, 0, 0, t, t, t] = (25*s^5 + 235*s^4*t - 7479*s^3*t^2 + 
       32472*s^2*t^3 + 2781*s*t^4 - 25866*t^5)/(648*(s - 9*t)*(s - t)^3*
       t^3) + (2*(3*s^2 - 24*s*t - 59*t^2)*Zeta3)/(3*(s - 9*t)*(s - t)^2*t) + 
     ((15*s^4 - 91*s^3*t - 558*s^2*t^2 + 727*s*t^3 - 477*t^4)*A[t])/
      (12*(s - 9*t)*(s - t)^3*t^3) + ((2*s^3 + 40*s^2*t - 31*s*t^2 + 285*t^3)*
       A[t]^2)/(6*(s - 9*t)*(s - t)^3*t^3) - 
     (2*(s^2 + 9*s*t + 22*t^2)*A[t]^3)/(3*(s - 9*t)*(s - t)^3*t^3) + 
     ((11*s^4 - 95*s^3*t - 59*s^2*t^2 + 338*s*t^3 - 267*t^4)*B[0, t])/
      (12*(s - 9*t)*(s - t)^3*t^2) + 
     ((2*s^4 - 14*s^3*t - 11*s^2*t^2 + 83*s*t^3 + 60*t^4)*A[t]*B[0, t])/
      (3*(s - 9*t)*(s - t)^3*t^3) + ((2*s^3 - 10*s^2*t - 17*s*t^2 + t^3)*
       A[t]^2*B[0, t])/((s - 9*t)*(s - t)^3*t^3) + 
     ((3*s^2 - 11*s*t - 8*t^2)*B[0, t]^2)/(2*(s - 9*t)*(s - t)^2*t) + 
     ((s^2 - s*t - 4*t^2)*A[t]*B[0, t]^2)/((s - 9*t)*(s - t)^2*t^2) + 
     H[0, 0, t, 0, t, t]/(s - t)^2 - ((2*s^3 - 19*s^2*t - 27*s*t^2 + 36*t^3)*
       I4[0, t, t, t])/(3*(s - 9*t)*(s - t)^3*t^3) - 
     ((s + 7*t)*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)^2*t) + 
     (4*I6a[t, 0, 0, 0, t, t])/((s - 9*t)*(s - t)) - 
     I6d[t, 0, 0, t, t, t]/(s - t)^2 + ((3*s + 5*t)*I6e[0, 0, t, t, t, t])/
      ((s - 9*t)*(s - t)^2) + ((s + t)*I6e[t, t, 0, t, t, t])/((s - t)^2*t) - 
     I7e[0, t, t, 0, 0, t, t]/(s - 9*t) - M[0, 0, t, t, 0]/(s - 9*t) - 
     (A[t]*M[0, 0, t, t, 0])/((s - 9*t)*t) - ((s^2 - s*t + 8*t^2)*S[0, 0, t])/
      (2*(s - 9*t)*(s - t)^2*t^2) - (2*A[t]*S[0, 0, t])/
      ((s - 9*t)*(s - t)*t^2) + ((2*s^4 - 37*s^3*t + 219*s^2*t^2 + 
        165*s*t^3 - 189*t^4)*S[t, t, t])/(18*(s - 9*t)*(s - t)^3*t^3) - 
     ((3*s^2 + 12*s*t + t^2)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^3*t^2) - 
     (2*(s^2 + 3*s*t + 4*t^2)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^3*t) + 
     ((4*s^3 - 51*s^2*t + 56*s*t^2 + 135*t^3)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^2) + ((2*s^2 - 9*s*t - 17*t^2)*A[t]*
       U[t, 0, t, t])/((s - 9*t)*(s - t)^2*t^2) + 
     ((s^2 - 5*s*t - 4*t^2)*B[0, t]*U[t, 0, t, t])/((s - 9*t)*(s - t)^2*t)
 
I7d2[0, t, 0, t, 0, t, 0] = (10*s^3 - 43*s^2*t + 52*s*t^2 - 32*t^3)/
      (12*(s - t)^2*t^3) - (2*Zeta3)/t^2 + 
     ((5*s^3 - 6*s^2*t - 10*s*t^2 + 32*t^3)*A[t])/(12*(s - t)^2*t^4) + 
     ((s^2 - 5*s*t + 2*t^2)*A[t]^2)/(3*(s - t)^2*t^4) + 
     (2*A[t]^3)/(3*(s - t)*t^4) + (s*(13*s^2 - 50*s*t + 62*t^2)*B[0, t])/
      (12*(s - t)^2*t^3) + ((s^3 + 2*s^2*t - 18*s*t^2 + 8*t^3)*A[t]*B[0, t])/
      (3*(s - t)^2*t^4) + (2*(s^2 + s*t - t^2)*A[t]^2*B[0, t])/
      (3*(s - t)^2*t^4) + ((s^3 - s^2*t - 6*s*t^2 + 2*t^3)*B[0, t]^2)/
      (3*(s - t)^2*t^3) + (s^2*A[t]*B[0, t]^2)/((s - t)^2*t^3) + 
     (s^2*B[0, t]^3)/(3*(s - t)^2*t^2) + H[0, 0, t, 0, t, t]/((s - t)*t) - 
     I6d[0, 0, t, 0, t, 0]/((s - t)*t) + (s*I7d[0, t, 0, t, 0, t, 0])/
      ((s - t)*t) - ((s^2 + 4*s*t - 4*t^2)*M[0, 0, t, t, 0])/
      (3*(s - t)*t^2) - (2*(2*s^2 - 7*s*t + 4*t^2)*S[0, 0, t])/
      (3*(s - t)^2*t^3) - (2*(s^2 - 2*s*t + 2*t^2)*A[t]*S[0, 0, t])/
      (3*(s - t)^2*t^4) - (2*(s^2 - 2*s*t + 2*t^2)*B[0, t]*S[0, 0, t])/
      (3*(s - t)^2*t^3)
 
I7d2[0, t, 0, t, t, 0, t] = (75*s^6 + 8785*s^5*t - 7898*s^4*t^2 - 
       4512*s^3*t^3 + 184869*s^2*t^4 - 256041*s*t^5 + 129762*t^6)/
      (20736*(s - t)^3*t^5) - ((6*s^3 + 23*s^2*t - 70*s*t^2 + 9*t^3)*Zeta3)/
      (6*(s - t)^2*t^3) - ((15*s^5 + 252*s^4*t + 150*s^3*t^2 + 2402*s^2*t^3 + 
        5647*s*t^4 - 3090*t^5)*A[t])/(384*(s - t)^3*t^5) - 
     ((9*s^4 - 61*s^3*t - 1099*s^2*t^2 - 1391*s*t^3 + 1134*t^4)*A[t]^2)/
      (96*(s - t)^3*t^5) - ((3*s^3 + 30*s^2*t + 29*s*t^2 - 30*t^3)*A[t]^3)/
      (12*(s - t)^3*t^5) + ((42*s^4 - 185*s^3*t - 539*s^2*t^2 - 622*s*t^3 + 
        696*t^4)*B[0, t])/(192*(s - t)^2*t^4) - 
     ((3*s^4 + 20*s^3*t - 136*s^2*t^2 - 645*s*t^3 + 150*t^4)*A[t]*B[0, t])/
      (48*(s - t)^2*t^5) - ((s + 3*t)*(3*s^2 + 99*s*t - 14*t^2)*A[t]^2*
       B[0, t])/(48*(s - t)^2*t^5) - 
     ((6*s^4 + 21*s^3*t - 154*s^2*t^2 - 235*s*t^3 + 42*t^4)*B[0, t]^2)/
      (48*(s - t)^2*t^4) - (s*(3*s^2 + 27*s*t + 26*t^2)*A[t]*B[0, t]^2)/
      (8*(s - t)^2*t^4) - (s^2*(3*s + 17*t)*B[0, t]^3)/(12*(s - t)^2*t^3) + 
     H[0, t, t, t, 0, t]/((s - t)*t) - 
     ((3*s^4 - 5*s^3*t + 7*s^2*t^2 + 285*s*t^3 - 162*t^4)*I4[0, t, t, t])/
      (48*(s - t)^3*t^5) - I6d[0, 0, t, t, 0, t]/((s - t)*t) + 
     (s*(s - 2*t)*(3*s + 13*t)*I6f1[t, 0, 0, t, 0, t])/(8*(s - t)*t^3) + 
     (s*I7d[0, t, 0, t, t, 0, t])/((s - t)*t) + 
     ((3*s^3 + 3*s^2*t - 50*s*t^2 + 36*t^3)*M[0, 0, t, t, 0])/
      (24*(s - t)*t^3) - ((15*s^3 + 21*s^2*t - 76*s*t^2 + 72*t^3)*S[0, 0, t])/
      (24*(s - t)^2*t^4) + ((6*s^3 + 33*s^2*t - 49*s*t^2 + 42*t^3)*A[t]*
       S[0, 0, t])/(24*(s - t)^2*t^5) + 
     ((6*s^3 + 33*s^2*t - 49*s*t^2 + 42*t^3)*B[0, t]*S[0, 0, t])/
      (24*(s - t)^2*t^4) + ((3*s^5 - 32*s^4*t + 124*s^3*t^2 + 1470*s^2*t^3 + 
        2049*s*t^4 - 1566*t^5)*S[t, t, t])/(288*(s - t)^3*t^5) + 
     ((3*s + t)*(s^2 + s*t - 18*t^2)*U[t, 0, t, t])/(48*(s - t)*t^4)
 
I7d3[0, t, t, 0, 0, t, t] = 
    -(125*s^6 + 14175*s^5*t - 54950*s^4*t^2 + 166336*s^3*t^3 - 
        192045*s^2*t^4 + 83673*s*t^5 + 10206*t^6)/(20736*(s - t)^3*t^5) + 
     ((10*s^3 + 15*s^2*t - 70*s*t^2 + 29*t^3)*Zeta3)/(6*(s - t)^2*t^3) + 
     ((25*s^5 + 140*s^4*t + 754*s^3*t^2 + 1190*s^2*t^3 + 689*s*t^4 - 110*t^5)*
       A[t])/(384*(s - t)^3*t^5) + 
     ((15*s^4 - 195*s^3*t - 749*s^2*t^2 + 95*s*t^3 + 130*t^4)*A[t]^2)/
      (96*(s - t)^3*t^5) + ((5*s^3 + 22*s^2*t - 7*s*t^2 - 4*t^3)*A[t]^3)/
      (12*(s - t)^3*t^5) - ((70*s^4 - 391*s^3*t - 5*s^2*t^2 - 362*s*t^3 + 
        488*t^4)*B[0, t])/(192*(s - t)^2*t^4) + 
     ((5*s^4 - 4*s^3*t - 176*s^2*t^2 - 211*s*t^3 + 90*t^4)*A[t]*B[0, t])/
      (48*(s - t)^2*t^5) + ((5*s^3 + 124*s^2*t + 69*s*t^2 - 14*t^3)*A[t]^2*
       B[0, t])/(48*(s - t)^2*t^5) + 
     ((10*s^4 - 21*s^3*t - 118*s^2*t^2 - 37*s*t^3 + 14*t^4)*B[0, t]^2)/
      (48*(s - t)^2*t^4) + (s*(5*s + 2*t)*(s + 3*t)*A[t]*B[0, t]^2)/
      (8*(s - t)^2*t^4) + (5*s^2*(s + t)*B[0, t]^3)/(12*(s - t)^2*t^3) + 
     ((5*s + 3*t)*(s^3 - 6*s^2*t + 23*s*t^2 - 10*t^3)*I4[0, t, t, t])/
      (48*(s - t)^3*t^5) - (s*(s - 2*t)*(5*s + 3*t)*I6f1[t, 0, 0, t, 0, t])/
      (8*(s - t)*t^3) - ((5*s^3 - 23*s^2*t + 6*s*t^2 + 4*t^3)*
       M[0, 0, t, t, 0])/(24*(s - t)*t^3) + 
     ((25*s^3 - 37*s^2*t - 12*s*t^2 + 32*t^3)*S[0, 0, t])/
      (24*(s - t)^2*t^4) - ((10*s^3 - s^2*t - 15*s*t^2 + 14*t^3)*A[t]*
       S[0, 0, t])/(24*(s - t)^2*t^5) - ((10*s^3 - s^2*t - 15*s*t^2 + 14*t^3)*
       B[0, t]*S[0, 0, t])/(24*(s - t)^2*t^4) - 
     ((5*s^5 - 72*s^4*t + 460*s^3*t^2 + 586*s^2*t^3 + 399*s*t^4 - 354*t^5)*
       S[t, t, t])/(288*(s - t)^3*t^5) - 
     ((5*s^3 - 12*s^2*t - 59*s*t^2 + 34*t^3)*U[t, 0, t, t])/(48*(s - t)*t^4)
 
I7d3[0, t, t, 0, t, 0, 0] = -(5*s^3 - 14*s^2*t + 15*s*t^2 - 8*t^3)/
      (12*(s - t)^2*t^3) + Zeta3/t^2 - ((5*s^3 - 6*s^2*t - 3*s*t^2 + 16*t^3)*
       A[t])/(24*(s - t)^2*t^4) - ((s^2 - 5*s*t + t^2)*A[t]^2)/
      (6*(s - t)^2*t^4) - ((2*s - t)*A[t]^3)/(6*(s - t)^2*t^4) - 
     (s*(13*s^2 - 38*s*t + 37*t^2)*B[0, t])/(24*(s - t)^2*t^3) - 
     ((s^3 + 2*s^2*t - 13*s*t^2 + 4*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^4) - 
     ((2*s^2 + 2*s*t - t^2)*A[t]^2*B[0, t])/(6*(s - t)^2*t^4) - 
     ((s^3 - s^2*t - 4*s*t^2 + t^3)*B[0, t]^2)/(6*(s - t)^2*t^3) - 
     (s^2*A[t]*B[0, t]^2)/(2*(s - t)^2*t^3) - (s^2*B[0, t]^3)/
      (6*(s - t)^2*t^2) + ((s + 2*t)*M[0, 0, t, t, 0])/(6*t^2) + 
     (2*S[0, 0, t])/(3*t^3) + (A[t]*S[0, 0, t])/(3*t^4) + 
     (B[0, t]*S[0, 0, t])/(3*t^3)
 
I7d3[t, 0, t, t, 0, 0, t] = (785*s^5 - 1986*s^4*t - 59586*s^3*t^2 + 
       149634*s^2*t^3 + 125469*s*t^4 - 169452*t^5)/(7776*(s - 9*t)*(s - t)^3*
       t^3) - (2*(3*s - 23*t)*Zeta3)/(3*(s - 9*t)*(s - t)*t) + 
     ((87*s^4 - 671*s^3*t - 1243*s^2*t^2 - 3393*s*t^3 - 540*t^4)*A[t])/
      (144*(s - 9*t)*(s - t)^3*t^3) + 
     ((17*s^3 - 94*s^2*t + 957*s*t^2 + 1008*t^3)*A[t]^2)/
      (36*(s - 9*t)*(s - t)^3*t^3) + ((7*s^2 - 162*s*t - 165*t^2)*A[t]^3)/
      (18*(s - 9*t)*(s - t)^3*t^3) + 
     ((3*s^5 - 8*s^4*t - 161*s^3*t^2 + 106*s^2*t^3 - 480*s*t^4 + 396*t^5)*
       B[0, t])/(36*(s - 9*t)*(s - t)^3*t^3) + 
     ((11*s^4 - 82*s^3*t + 14*s^2*t^2 + 366*s*t^3 + 171*t^4)*A[t]*B[0, t])/
      (18*(s - 9*t)*(s - t)^3*t^3) + ((4*s^3 - 25*s^2*t - 18*s*t^2 - 9*t^3)*
       A[t]^2*B[0, t])/(3*(s - 9*t)*(s - t)^3*t^3) + 
     ((s^3 - 4*s^2*t + s*t^2 - 6*t^3)*B[0, t]^2)/(6*(s - 9*t)*(s - t)^2*
       t^2) + ((3*s^2 - 4*s*t - 3*t^2)*A[t]*B[0, t]^2)/
      (3*(s - 9*t)*(s - t)^2*t^2) + ((s^3 + 6*s^2*t + 69*s*t^2 - 108*t^3)*
       I4[0, t, t, t])/(18*(s - 9*t)*(s - t)^3*t^3) - 
     ((s - 3*t)*I5a[t, 0, 0, t, t])/(3*(s - 9*t)*(s - t)*t^2) + 
     ((s + 3*t)*I5b1[t, t, t, 0, t])/(3*(s - t)^2*t) + 
     (2*(s - 3*t)*I6a[t, 0, 0, 0, t, t])/(3*(s - 9*t)*(s - t)*t) + 
     ((s + 3*t)*I6e[0, 0, t, t, t, t])/(3*(s - 9*t)*(s - t)*t) - 
     (2*(s + 3*t)*I7e[0, t, t, 0, 0, t, t])/(3*(s - 9*t)*(s - t)) - 
     (2*(s + 3*t)*M[0, 0, t, t, 0])/(3*(s - 9*t)*(s - t)) - 
     (2*(s + 3*t)*A[t]*M[0, 0, t, t, 0])/(3*(s - 9*t)*(s - t)*t) - 
     ((s - 6*t)*(s + t)*S[0, 0, t])/(6*(s - 9*t)*(s - t)*t^3) - 
     (2*(s - 6*t)*A[t]*S[0, 0, t])/(3*(s - 9*t)*(s - t)*t^3) - 
     ((s^4 + 33*s^3*t - 465*s^2*t^2 - 1125*s*t^3 - 108*t^4)*S[t, t, t])/
      (108*(s - 9*t)*(s - t)^3*t^3) - ((s^3 - 3*s^2*t + 19*s*t^2 + 15*t^3)*
       A[t]*S[t, t, t])/(3*(s - 9*t)*(s - t)^3*t^3) - 
     (2*(3*s + t)*(s + 3*t)*B[0, t]*S[t, t, t])/(3*(s - 9*t)*(s - t)^3*t) + 
     ((s + 3*t)*(s^2 - 13*s*t - 12*t^2)*U[t, 0, t, t])/
      (9*(s - 9*t)*(s - t)^2*t^2) + (2*(s - 3*t)*A[t]*U[t, 0, t, t])/
      (3*(s - 9*t)*(s - t)*t^2) + ((s + 3*t)*B[0, t]*U[t, 0, t, t])/
      (3*(s - 9*t)*(s - t)*t)
 
I7d7[0, t, 0, t, t, 0, t] = (175*s^6 + 19765*s^5*t - 79242*s^4*t^2 + 
       249056*s^3*t^3 - 341055*s^2*t^4 + 205875*s*t^5 - 27054*t^6)/
      (20736*(s - t)^3*t^5) - ((14*s^3 + 23*s^2*t - 102*s*t^2 + 49*t^3)*
       Zeta3)/(6*(s - t)^2*t^3) - ((35*s^5 + 68*s^4*t + 1390*s^3*t^2 + 
        554*s^2*t^3 + 771*s*t^4 - 130*t^5)*A[t])/(384*(s - t)^3*t^5) - 
     ((21*s^4 - 305*s^3*t - 743*s^2*t^2 + 261*s*t^3 + 62*t^4)*A[t]^2)/
      (96*(s - t)^3*t^5) - ((7*s + t)*(s^2 + 3*s*t - 2*t^2)*A[t]^3)/
      (12*(s - t)^3*t^5) + ((98*s^4 - 485*s^3*t - 31*s^2*t^2 - 254*s*t^3 + 
        568*t^4)*B[0, t])/(192*(s - t)^2*t^4) - 
     ((7*s^4 - 20*s^3*t - 240*s^2*t^2 - 97*s*t^3 + 102*t^4)*A[t]*B[0, t])/
      (48*(s - t)^2*t^5) - ((7*s^3 + 148*s^2*t + 15*s*t^2 - 10*t^3)*A[t]^2*
       B[0, t])/(48*(s - t)^2*t^5) - 
     ((14*s^4 - 47*s^3*t - 130*s^2*t^2 + 25*s*t^3 + 10*t^4)*B[0, t]^2)/
      (48*(s - t)^2*t^4) - (s*(7*s + t)*(s + 2*t)*A[t]*B[0, t]^2)/
      (8*(s - t)^2*t^4) - (s^2*(7*s + t)*B[0, t]^3)/(12*(s - t)^2*t^3) - 
     ((7*s^4 - 41*s^3*t + 147*s^2*t^2 - 31*s*t^3 - 18*t^4)*I4[0, t, t, t])/
      (48*(s - t)^3*t^5) + (s*(s - 2*t)*(7*s + t)*I6f1[t, 0, 0, t, 0, t])/
      (8*(s - t)*t^3) + ((7*s^3 - 41*s^2*t + 30*s*t^2 - 4*t^3)*
       M[0, 0, t, t, 0])/(24*(s - t)*t^3) - 
     ((35*s^3 - 55*s^2*t - 12*s*t^2 + 40*t^3)*S[0, 0, t])/
      (24*(s - t)^2*t^4) + ((14*s^3 - 19*s^2*t + 3*s*t^2 + 10*t^3)*A[t]*
       S[0, 0, t])/(24*(s - t)^2*t^5) + 
     ((14*s^3 - 19*s^2*t + 3*s*t^2 + 10*t^3)*B[0, t]*S[0, 0, t])/
      (24*(s - t)^2*t^4) + ((7*s^5 - 104*s^4*t + 684*s^3*t^2 + 470*s^2*t^3 + 
        333*s*t^4 - 366*t^5)*S[t, t, t])/(288*(s - t)^3*t^5) + 
     ((7*s^3 - 20*s^2*t - 81*s*t^2 + 62*t^3)*U[t, 0, t, t])/(48*(s - t)*t^4)
 
I7d7[t, 0, 0, 0, t, t, t] = (355*s^5 - 4968*s^4*t + 3462*s^3*t^2 + 
       155952*s^2*t^3 - 493209*s*t^4 + 293544*t^5)/(3888*(s - 9*t)*(s - t)^3*
       t^3) - ((12*s^4 - 58*s^3*t - 155*s^2*t^2 - 492*s*t^3 - 2187*t^4)*A[t])/
      (36*(s - 9*t)*(s - t)^3*t^3) - ((s^3 - 83*s^2*t - 243*s*t^2 + 1269*t^3)*
       A[t]^2)/(9*(s - 9*t)*(s - t)^3*t^3) - 
     (8*(2*s^2 + 3*s*t - 45*t^2)*A[t]^3)/(9*(s - 9*t)*(s - t)^3*t^3) + 
     ((3*s^5 - 41*s^4*t + 43*s^3*t^2 + 472*s^2*t^3 + 504*s*t^4 - 693*t^5)*
       B[0, t])/(36*(s - 9*t)*(s - t)^3*t^3) - 
     ((s^3 + 25*s^2*t - 71*s*t^2 - 75*t^3)*A[t]*B[0, t])/(18*(s - t)^3*t^3) + 
     ((s^3 + 2*s^2*t + 69*s*t^2 + 24*t^3)*A[t]^2*B[0, t])/
      (3*(s - 9*t)*(s - t)^3*t^3) + ((s - 2*t)*(s + t)*B[0, t]^2)/
      (6*(s - t)^2*t^2) - (A[t]*B[0, t]^2)/(3*(s - t)^2*t) + 
     (2*(s^2 + 9*s*t - 12*t^2)*I4[0, t, t, t])/(9*(s - t)^3*t^3) - 
     I5a[t, 0, 0, t, t]/(3*(s - t)*t^2) - (2*(s + 3*t)*I5b1[t, t, t, 0, t])/
      (3*(s - t)^2*t) - I6a[t, 0, 0, 0, t, t]/(3*(s - t)*t) + 
     I6e[0, 0, t, t, t, t]/(3*(s - t)*t) - (2*I7e[0, t, t, 0, 0, t, t])/
      (3*(s - t)) - (2*M[0, 0, t, t, 0])/(3*(s - t)) - 
     (2*A[t]*M[0, 0, t, t, 0])/(3*(s - t)*t) - ((s - 2*t)*S[0, 0, t])/
      (6*(s - t)*t^3) + (A[t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((s + 3*t)*(2*s^3 - 33*s^2*t - 48*s*t^2 + 495*t^3)*S[t, t, t])/
      (54*(s - 9*t)*(s - t)^3*t^3) - ((s + 3*t)*(s^2 - 17*t^2)*A[t]*
       S[t, t, t])/(3*(s - 9*t)*(s - t)^3*t^3) - 
     (2*(3*s + t)*B[0, t]*S[t, t, t])/(3*(s - t)^3*t) - 
     ((s^3 + 29*s^2*t - 189*s*t^2 - 225*t^3)*U[t, 0, t, t])/
      (18*(s - 9*t)*(s - t)^2*t^2) + (2*(s + 3*t)*A[t]*U[t, 0, t, t])/
      (3*(s - 9*t)*(s - t)*t^2) + (B[0, t]*U[t, 0, t, t])/(3*(s - t)*t)
 
I7e[t, 0, 0, t, 0, 0, t] = -(5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (12*(s - t)^2*t^2) + (8*Zeta3)/(3*t) + 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(12*(s - t)^2*t^3) + 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(3*(s - t)^2*t^3) + 
     ((2*s - 3*t)*A[t]^3)/(3*(s - t)^2*t^3) - 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(24*(s - t)^2*t^2) + 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) + 
     ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/(3*(s - t)^2*t^3) - 
     ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^2*t^2) - 
     (s*A[t]*B[0, t]^2)/((s - t)^2*t) - (s^2*B[0, t]^3)/(3*(s - t)^2*t) + 
     I6e[0, t, 0, 0, 0, t]/t + ((-s + 5*t)*M[0, 0, t, t, 0])/(3*t) - 
     (A[t]*M[0, 0, t, t, 0])/t + (2*(s - 2*t)*S[0, 0, t])/(3*(s - t)*t^2) - 
     (2*(s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) + 
     ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
I7e1[t, 0, 0, t, 0, 0, t] = -(5*s^3 + 52*s^2*t - 97*s*t^2 + 48*t^3)/
      (24*(s - t)^2*t^3) + (4*Zeta3)/(3*t^2) + 
     ((5*s^3 - 8*s^2*t + 43*s*t^2 - 16*t^3)*A[t])/(24*(s - t)^2*t^4) + 
     ((s^2 - 9*s*t + 2*t^2)*A[t]^2)/(6*(s - t)^2*t^4) + 
     (s*A[t]^3)/(3*(s - t)^2*t^4) - 
     ((13*s^3 + 72*s^2*t - 253*s*t^2 + 144*t^3)*B[0, t])/(48*(s - t)^2*t^3) + 
     ((2*s^3 - 7*s^2*t - 26*s*t^2 + 19*t^3)*A[t]*B[0, t])/
      (12*(s - t)^2*t^4) + ((2*s - t)*(s + 2*t)*A[t]^2*B[0, t])/
      (6*(s - t)^2*t^4) - ((s^2 + 8*s*t + t^2)*B[0, t]^2)/(12*(s - t)*t^3) - 
     (s^2*B[0, t]^3)/(6*(s - t)^2*t^2) + I6e[0, t, 0, 0, 0, t]/(2*t^2) - 
     I7c[0, 0, t, t, 0, 0, 0]/(2*t) + ((-s + 5*t)*M[0, 0, t, t, 0])/(6*t^2) - 
     (A[t]*M[0, 0, t, t, 0])/(2*t^2) + ((s + t)*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((s + t)*A[t]*S[0, 0, t])/(3*(s - t)*t^4) + ((s + t)*B[0, t]*S[0, 0, t])/
      (6*(s - t)*t^3)
 
I7e2[0, t, t, 0, 0, 0, 0] = -(10*s^3 - 43*s^2*t + 57*s*t^2 - 40*t^3)/
      (24*(s - t)^3*t^2) + Zeta3/((s - t)*t) - 
     ((5*s^3 + 9*s^2*t - 42*s*t^2 + 76*t^3)*A[t])/(24*(s - t)^3*t^3) - 
     ((s^2 - 2*s*t - 11*t^2)*A[t]^2)/(6*(s - t)^3*t^3) - 
     ((s + t)*A[t]^3)/(3*(s - t)^3*t^3) - 
     ((28*s^3 - 77*s^2*t + 85*s*t^2 + 12*t^3)*B[0, t])/(24*(s - t)^3*t^2) - 
     ((s^3 + 8*s^2*t - 34*s*t^2 + t^3)*A[t]*B[0, t])/(6*(s - t)^3*t^3) - 
     ((2*s^2 + 11*s*t - t^2)*A[t]^2*B[0, t])/(6*(s - t)^3*t^3) - 
     ((s + t)*(4*s^2 - 11*s*t + t^2)*B[0, t]^2)/(6*(s - t)^3*t^2) - 
     (s*(3*s + t)*A[t]*B[0, t]^2)/(2*(s - t)^3*t^2) - 
     (2*s^2*B[0, t]^3)/(3*(s - t)^3*t) + ((s - 4*t)*M[0, 0, t, t, 0])/
      (6*(s - t)*t) + ((2*s - 5*t)*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     ((s + 2*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((4*s - t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2)
 
I7e2[0, t, t, 0, 0, t, t] = 
    -(835*s^5 - 9462*s^4*t + 12660*s^3*t^2 + 139752*s^2*t^3 - 499851*s*t^4 + 
        311202*t^5)/(7776*(s - 9*t)*(s - t)^3*t^3) + 
     (8*Zeta3)/(3*(s - 9*t)*(s - t)) + 
     ((3*s^4 + 109*s^3*t - 529*s^2*t^2 - 4425*s*t^3 - 918*t^4)*A[t])/
      (144*(s - 9*t)*(s - t)^3*t^3) - 
     ((s^3 + 40*s^2*t - 183*s*t^2 - 1746*t^3)*A[t]^2)/
      (36*(s - 9*t)*(s - t)^3*t^3) + ((7*s^2 - 42*s*t - 285*t^2)*A[t]^3)/
      (18*(s - 9*t)*(s - t)^3*t^3) - 
     ((6*s^5 - 77*s^4*t + 238*s^3*t^2 - 59*s^2*t^3 + 882*s*t^4 - 702*t^5)*
       B[0, t])/(72*(s - 9*t)*(s - t)^3*t^3) - 
     ((s^4 - 29*s^3*t + 214*s^2*t^2 - 297*s*t^3 - 369*t^4)*A[t]*B[0, t])/
      (18*(s - 9*t)*(s - t)^3*t^3) - ((5*s^2 + 70*s*t + 21*t^2)*A[t]^2*
       B[0, t])/(6*(s - 9*t)*(s - t)^3*t^2) - 
     ((s^3 - 16*s^2*t + 23*s*t^2 + 24*t^3)*B[0, t]^2)/
      (12*(s - 9*t)*(s - t)^2*t^2) + ((3*s^2 - 7*s*t - 12*t^2)*A[t]*
       B[0, t]^2)/(6*(s - 9*t)*(s - t)^2*t^2) + 
     ((s^3 - 48*s^2*t + 177*s*t^2 - 162*t^3)*I4[0, t, t, t])/
      (18*(s - 9*t)*(s - t)^3*t^3) + ((s - 3*t)*I5a[t, 0, 0, t, t])/
      (3*(s - 9*t)*(s - t)*t^2) + ((s + 3*t)*I5b1[t, t, t, 0, t])/
      (3*(s - t)^2*t) - (2*(s - 3*t)*I6a[t, 0, 0, 0, t, t])/
      (3*(s - 9*t)*(s - t)*t) - ((s + 3*t)*I6e[0, 0, t, t, t, t])/
      (3*(s - 9*t)*(s - t)*t) + (2*(s + 3*t)*I7e[0, t, t, 0, 0, t, t])/
      (3*(s - 9*t)*(s - t)) + (2*(s + 3*t)*M[0, 0, t, t, 0])/
      (3*(s - 9*t)*(s - t)) + (2*(s + 3*t)*A[t]*M[0, 0, t, t, 0])/
      (3*(s - 9*t)*(s - t)*t) + ((s^2 - 11*s*t + 48*t^2)*S[0, 0, t])/
      (6*(s - 9*t)*(s - t)*t^3) - ((s - 15*t)*A[t]*S[0, 0, t])/
      (3*(s - 9*t)*(s - t)*t^3) - 
     ((s^4 - 3*s^3*t + 183*s^2*t^2 - 1737*s*t^3 - 108*t^4)*S[t, t, t])/
      (108*(s - 9*t)*(s - t)^3*t^3) + ((5*s^2 - 10*s*t - 27*t^2)*A[t]*
       S[t, t, t])/(3*(s - 9*t)*(s - t)^3*t^2) - 
     ((s^3 - 6*s^2*t + 25*s*t^2 + 12*t^3)*B[0, t]*S[t, t, t])/
      (3*(s - 9*t)*(s - t)^3*t^2) - ((s^3 - 31*s^2*t + 123*s*t^2 + 99*t^3)*
       U[t, 0, t, t])/(18*(s - 9*t)*(s - t)^2*t^2) - 
     (A[t]*U[t, 0, t, t])/(3*(s - t)*t^2) + 
     (2*(s + 3*t)*B[0, t]*U[t, 0, t, t])/(3*(s - 9*t)*(s - t)*t)
 
I7e3[0, t, t, 0, 0, 0, 0] = (10*s^3 - 13*s^2*t + 3*s*t^2 + 8*t^3)/
      (24*(s - t)^3*t^2) - Zeta3/((s - t)*t) + 
     ((5*s^3 - 21*s^2*t + 36*s*t^2 - 44*t^3)*A[t])/(24*(s - t)^3*t^3) + 
     ((s^2 - 8*s*t + 13*t^2)*A[t]^2)/(6*(s - t)^3*t^3) + 
     ((s - 2*t)*A[t]^3)/(3*(s - t)^3*t^3) - 
     ((2*s^3 - s^2*t + 11*s*t^2 + 12*t^3)*B[0, t])/(24*(s - t)^3*t^2) + 
     ((s^3 - 4*s^2*t + 8*s*t^2 + 7*t^3)*A[t]*B[0, t])/(6*(s - t)^3*t^3) + 
     ((2*s^2 - 7*s*t - t^2)*A[t]^2*B[0, t])/(6*(s - t)^3*t^3) - 
     ((2*s^3 - 5*s^2*t - 2*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^3*t^2) - 
     (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^3*t^2) - 
     (s^2*B[0, t]^3)/(3*(s - t)^3*t) - ((s + 2*t)*M[0, 0, t, t, 0])/
      (6*(s - t)*t) - ((2*s + t)*S[0, 0, t])/(3*(s - t)^2*t^2) - 
     ((s - 4*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((2*s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2)
 
I7e3[0, t, t, 0, 0, t, t] = (910*s^5 - 4317*s^4*t - 77232*s^3*t^2 + 
       464832*s^2*t^3 - 869130*s*t^4 + 440073*t^5)/(7776*(s - 9*t)*(s - t)^3*
       t^3) + ((132*s^4 - 1453*s^3*t + 2011*s^2*t^2 - 1167*s*t^3 + 6237*t^4)*
       A[t])/(144*(s - 9*t)*(s - t)^3*t^3) + 
     ((22*s^3 - 239*s^2*t + 2352*s*t^2 - 4023*t^3)*A[t]^2)/
      (36*(s - 9*t)*(s - t)^3*t^3) + ((11*s^2 - 294*s*t + 603*t^2)*A[t]^3)/
      (18*(s - 9*t)*(s - t)^3*t^3) + 
     ((6*s^5 - 29*s^4*t - 392*s^3*t^2 + 1237*s^2*t^3 + 456*s*t^4 - 990*t^5)*
       B[0, t])/(72*(s - 9*t)*(s - t)^3*t^3) + 
     ((13*s^3 - 38*s^2*t + 16*s*t^2 + 69*t^3)*A[t]*B[0, t])/
      (18*(s - t)^3*t^3) + ((9*s^3 - 76*s^2*t + 121*s*t^2 + 42*t^3)*A[t]^2*
       B[0, t])/(6*(s - 9*t)*(s - t)^3*t^3) + 
     ((s^2 + 5*s*t - 4*t^2)*B[0, t]^2)/(12*(s - t)^2*t^2) + 
     ((3*s - 2*t)*A[t]*B[0, t]^2)/(6*(s - t)^2*t^2) - 
     ((4*s^2 - 33*s*t + 33*t^2)*I4[0, t, t, t])/(18*(s - t)^3*t^3) - 
     I5a[t, 0, 0, t, t]/(3*(s - t)*t^2) - ((s + 3*t)*I5b1[t, t, t, 0, t])/
      (3*(s - t)^2*t) - I6a[t, 0, 0, 0, t, t]/(3*(s - t)*t) + 
     I6e[0, 0, t, t, t, t]/(3*(s - t)*t) - (2*I7e[0, t, t, 0, 0, t, t])/
      (3*(s - t)) - (2*M[0, 0, t, t, 0])/(3*(s - t)) - 
     (2*A[t]*M[0, 0, t, t, 0])/(3*(s - t)*t) - ((s + 4*t)*S[0, 0, t])/
      (6*(s - t)*t^3) - (2*A[t]*S[0, 0, t])/(3*(s - t)*t^3) + 
     ((s + 3*t)*(4*s^3 - 63*s^2*t + 462*s*t^2 - 819*t^3)*S[t, t, t])/
      (108*(s - 9*t)*(s - t)^3*t^3) - ((5*s - 13*t)*(s + 3*t)*A[t]*
       S[t, t, t])/(3*(s - 9*t)*(s - t)^3*t^2) + 
     ((s^2 - 3*s*t - 2*t^2)*B[0, t]*S[t, t, t])/(3*(s - t)^3*t^2) + 
     (2*(s^3 - 16*s^2*t + 45*s*t^2 + 18*t^3)*U[t, 0, t, t])/
      (9*(s - 9*t)*(s - t)^2*t^2) + ((s + 3*t)*A[t]*U[t, 0, t, t])/
      (3*(s - 9*t)*(s - t)*t^2) + (B[0, t]*U[t, 0, t, t])/(3*(s - t)*t)
 
I7e4[t, 0, 0, t, 0, 0, t] = -((s - 3*t)*(5*s^2 - 9*s*t + 8*t^2))/
      (24*(s - t)^3*t^2) + (2*Zeta3)/((s - t)*t) + 
     ((s - 3*t)*(5*s^2 - 13*s*t + 20*t^2)*A[t])/(24*(s - t)^3*t^3) + 
     ((s - 4*t)*(s - 3*t)*A[t]^2)/(6*(s - t)^3*t^3) + 
     ((s - 3*t)*A[t]^3)/(6*(s - t)^3*t^3) - 
     ((7*s^3 - 19*s^2*t + 18*s*t^2 + 6*t^3)*B[0, t])/(12*(s - t)^3*t^2) + 
     ((s - 3*t)*(s^2 - 6*s*t - t^2)*A[t]*B[0, t])/(6*(s - t)^3*t^3) + 
     (s*(s - 4*t)*A[t]^2*B[0, t])/(3*(s - t)^3*t^3) - 
     (s*(2*s - 5*t)*(s + t)*B[0, t]^2)/(6*(s - t)^3*t^2) - 
     (s*(s + t)*A[t]*B[0, t]^2)/(2*(s - t)^3*t^2) - 
     (s^2*B[0, t]^3)/(3*(s - t)^3*t) + (s*M[0, 0, t, t, 0])/(3*(s - t)*t) + 
     ((s - 3*t)*S[0, 0, t])/(3*(s - t)^2*t^2) - ((s - 3*t)*A[t]*S[0, 0, t])/
      (3*(s - t)^2*t^3) + (2*s*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2)
 
I7e6[0, t, t, 0, 0, t, t] = (25*s^4 - 370*s^3*t - 3030*s^2*t^2 + 
       28530*s*t^3 - 22563*t^4)/(1728*(s - 9*t)*(s - t)^2*t^3) + 
     (8*Zeta3)/(3*(s - 9*t)*(s - t)) + 
     ((15*s^3 - 85*s^2*t - 535*s*t^2 + 237*t^3)*A[t])/
      (32*(s - 9*t)*(s - t)^2*t^3) + ((s^2 + 20*s*t + 107*t^2)*A[t]^2)/
      (8*(s - 9*t)*(s - t)^2*t^3) - ((s + 17*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^3) - ((s^2 + 27*s*t - 22*t^2)*B[0, t])/
      (4*(s - 9*t)*(s - t)^2*t) + ((s^3 - 11*s^2*t + 15*s*t^2 + 35*t^3)*A[t]*
       B[0, t])/(4*(s - 9*t)*(s - t)^2*t^3) + 
     ((3*s^2 - 22*s*t - 5*t^2)*A[t]^2*B[0, t])/(4*(s - 9*t)*(s - t)^2*t^3) + 
     ((s - 2*t)*B[0, t]^2)/(2*(s - 9*t)*(s - t)*t) + 
     ((s - 2*t)*A[t]*B[0, t]^2)/(2*(s - 9*t)*(s - t)*t^2) - 
     ((s - 3*t)*I4[0, t, t, t])/(4*(s - 9*t)*(s - t)*t^3) + 
     (2*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)*t) - 
     I6a[t, 0, 0, 0, t, t]/(2*(s - 9*t)*t) - I6e[0, 0, t, t, t, t]/
      (2*(s - 9*t)*t) + I7e[0, t, t, 0, 0, t, t]/(s - 9*t) + 
     ((s - 7*t)*M[0, 0, t, t, 0])/(2*(s - 9*t)*t) + 
     (A[t]*M[0, 0, t, t, 0])/((s - 9*t)*t) + ((s + t)*S[0, 0, t])/
      (2*(s - 9*t)*(s - t)*t^2) + (2*A[t]*S[0, 0, t])/
      ((s - 9*t)*(s - t)*t^2) + ((s^3 - 13*s^2*t + 63*s*t^2 + 45*t^3)*
       S[t, t, t])/(24*(s - 9*t)*(s - t)^2*t^3) - (4*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t) - (2*(s + t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2*t) + ((s + t)*U[t, 0, t, t])/(4*(s - t)*t^2) + 
     (A[t]*U[t, 0, t, t])/(2*(s - 9*t)*t^2) + (B[0, t]*U[t, 0, t, t])/
      ((s - 9*t)*t)
 
I7e6[t, 0, 0, t, 0, t, 0] = (5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (24*(s - t)^2*t^3) - (4*Zeta3)/(3*t^2) - 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(24*(s - t)^2*t^4) - 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(6*(s - t)^2*t^4) - 
     ((2*s - 3*t)*A[t]^3)/(6*(s - t)^2*t^4) + 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(48*(s - t)^2*t^3) - 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/
      (12*(s - t)^2*t^4) - ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/
      (6*(s - t)^2*t^4) + ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/
      (12*(s - t)^2*t^3) + (s*A[t]*B[0, t]^2)/(2*(s - t)^2*t^2) + 
     (s^2*B[0, t]^3)/(6*(s - t)^2*t^2) - I6e[0, t, 0, 0, 0, t]/(2*t^2) + 
     I7c[0, 0, t, t, 0, 0, 0]/(2*t) + ((s - 5*t)*M[0, 0, t, t, 0])/(6*t^2) + 
     (A[t]*M[0, 0, t, t, 0])/(2*t^2) - ((s - 2*t)*S[0, 0, t])/
      (3*(s - t)*t^3) + ((s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^4) - 
     ((s + t)*B[0, t]*S[0, 0, t])/(6*(s - t)*t^3)
 
I8a[t, 0, t, 0, 0, t, t, 0] = (25*s^8 + 2770*s^7*t - 14176*s^6*t^2 + 
       68727*s^5*t^3 - 189305*s^4*t^4 + 316062*s^3*t^5 - 260712*s^2*t^6 + 
       100737*s*t^7 - 10368*t^8)/(5184*s*(s - t)^4*t^5) - 
     (2*(2*s^4 - 2*s^3*t + 7*s^2*t^2 - 18*s*t^3 + 3*t^4)*Zeta3)/
      (3*(s - t)^3*t^3) - ((5*s^7 + 59*s^6*t - 29*s^5*t^2 + 474*s^4*t^3 - 
        651*s^3*t^4 + 2847*s^2*t^5 - 1073*s*t^6 - 288*t^7)*A[t])/
      (96*s*(s - t)^4*t^5) - ((3*s^6 - 38*s^5*t - 115*s^4*t^2 + 151*s^3*t^3 - 
        828*s^2*t^4 + 451*s*t^5 + 24*t^6)*A[t]^2)/(24*s*(s - t)^4*t^5) - 
     ((2*s^4 + 8*s^3*t - 9*s^2*t^2 + 36*s*t^3 - 21*t^4)*A[t]^3)/
      (6*(s - t)^4*t^5) + ((14*s^6 - 62*s^5*t + 193*s^4*t^2 - 677*s^3*t^3 + 
        416*s^2*t^4 + 56*s*t^5 - 48*t^6)*B[0, t])/(48*s*(s - t)^3*t^4) - 
     ((s^5 + s^4*t - 50*s^3*t^2 + 32*s^2*t^3 - 170*s*t^4 + 78*t^5)*A[t]*
       B[0, t])/(12*(s - t)^3*t^5) - 
     ((s^4 + 31*s^3*t - 30*s^2*t^2 + 93*s*t^3 - 35*t^4)*A[t]^2*B[0, t])/
      (12*(s - t)^3*t^5) - ((2*s^5 - 14*s^4*t - s^3*t^2 + 30*s^2*t^3 - 
        109*s*t^4 + 32*t^5)*B[0, t]^2)/(12*(s - t)^3*t^4) - 
     ((s^4 + s^2*t^2 + 10*s*t^3 - 2*t^4)*A[t]*B[0, t]^2)/(2*(s - t)^3*t^4) - 
     (s*(2*s^3 - 6*s^2*t + 11*s*t^2 - t^3)*B[0, t]^3)/(6*(s - t)^3*t^3) + 
     (2*H[0, t, t, t, 0, t])/(s - t)^2 - 
     ((s^5 - 8*s^4*t + 41*s^3*t^2 - 87*s^2*t^3 + 166*s*t^4 - 81*t^5)*
       I4[0, t, t, t])/(12*(s - t)^4*t^5) - I6d[0, 0, t, 0, t, 0]/
      ((s - t)*t) + ((s - 3*t)*I6d[0, 0, t, t, 0, t])/((s - t)^2*t) - 
     ((s + t)*I6e[0, t, 0, 0, 0, t])/((s - t)*t^2) + 
     ((s + 3*t)*I6e[t, 0, t, 0, 0, t])/(2*(s - t)*t^2) + 
     ((s - 2*t)*(s^3 - 2*s^2*t + 6*s*t^2 - t^3)*I6f1[t, 0, 0, t, 0, t])/
      (2*(s - t)^2*t^3) - ((s + t)*I7a5[t, t, 0, 0, t, t, 0])/(s - t) + 
     (3*I7c[0, 0, t, t, 0, 0, 0])/(2*t) + ((s + t)*I7d[0, t, 0, t, t, 0, t])/
      (s - t)^2 - I7e[0, t, t, 0, 0, 0, 0]/t + 
     ((s^4 - 4*s^3*t - s^2*t^2 - 19*s*t^3 + 6*t^4)*M[0, 0, t, t, 0])/
      (6*s*(s - t)*t^3) + (A[t]*M[0, 0, t, t, 0])/(2*t^2) - 
     ((5*s^5 - 13*s^4*t + 33*s^3*t^2 - 66*s^2*t^3 + 65*s*t^4 - 12*t^5)*
       S[0, 0, t])/(6*s*(s - t)^3*t^4) + 
     ((2*s^4 - s^3*t + 12*s^2*t^2 - 36*s*t^3 + 35*t^4)*A[t]*S[0, 0, t])/
      (6*(s - t)^3*t^5) + ((2*s^4 - 10*s^3*t + 15*s^2*t^2 - 15*s*t^3 + 
        20*t^4)*B[0, t]*S[0, 0, t])/(6*(s - t)^3*t^4) + 
     ((s^6 - 17*s^5*t + 137*s^4*t^2 - 144*s^3*t^3 + 133*s^2*t^4 + 
        1233*s*t^5 - 831*t^6)*S[t, t, t])/(72*(s - t)^4*t^5) + 
     ((s^4 - 5*s^3*t + 8*s^2*t^2 + 3*s*t^3 - 23*t^4)*U[t, 0, t, t])/
      (12*(s - t)^2*t^4)
 
I8a[t, t, t, 0, 0, 0, 0, 0] = 
    -(5*s^4 + 27*s^3*t + 34*s^2*t^2 - 128*s*t^3 + 72*t^4)/
      (12*(s - t)^3*t^3) + (2*(4*s + 13*t)*Zeta3)/(3*(s - t)*t^2) + 
     ((5*s^4 - 18*s^3*t + 66*s^2*t^2 - 31*s*t^3 - 28*t^4)*A[t])/
      (12*(s - t)^3*t^4) + ((s^3 - 11*s^2*t + s*t^2 + 17*t^3)*A[t]^2)/
      (3*(s - t)^3*t^4) + (2*(s^2 - 3*t^2)*A[t]^3)/(3*(s - t)^3*t^4) - 
     ((13*s^4 + 37*s^3*t - 35*s^2*t^2 - 187*s*t^3 + 168*t^4)*B[0, t])/
      (24*(s - t)^3*t^3) + ((2*s^4 - 11*s^3*t - 5*s^2*t^2 - 15*s*t^3 + 
        49*t^4)*A[t]*B[0, t])/(6*(s - t)^3*t^4) + 
     ((2*s^3 - s^2*t - 4*s*t^2 - 5*t^3)*A[t]^2*B[0, t])/(3*(s - t)^3*t^4) - 
     ((s^4 + 8*s^3*t - 10*s^2*t^2 - 7*t^4)*B[0, t]^2)/(6*(s - t)^3*t^3) - 
     (s*(s + t)*A[t]*B[0, t]^2)/((s - t)^3*t^2) - (s^2*(s + t)*B[0, t]^3)/
      (3*(s - t)^3*t^2) + (2*H[0, 0, t, 0, t, t])/(s - t)^2 + 
     ((s - 3*t)*I6d[0, 0, t, 0, t, 0])/((s - t)^2*t) - 
     I6d[t, 0, 0, 0, 0, 0]/((s - t)*t) + ((s + t)*I6e[0, t, 0, 0, 0, t])/
      ((s - t)*t^2) - ((2*s - t)*I7c[0, 0, t, t, 0, 0, 0])/((s - t)*t) + 
     ((s + t)*I7d[0, t, 0, t, 0, t, 0])/(s - t)^2 + 
     (2*s*I7e[0, t, t, 0, 0, 0, 0])/((s - t)*t) - 
     ((s^3 - 8*s^2*t + 10*s*t^2 - 7*t^3)*M[0, 0, t, t, 0])/
      (3*(s - t)^2*t^2) - ((s^2 + t^2)*A[t]*M[0, 0, t, t, 0])/
      ((s - t)^2*t^2) - (s*(s + t)*B[0, t]*M[0, 0, t, t, 0])/((s - t)^2*t) + 
     (2*(s^3 - 5*s^2*t + 10*s*t^2 - 4*t^3)*S[0, 0, t])/(3*(s - t)^3*t^3) - 
     (2*(s^3 - 2*s^2*t - 2*s*t^2 + 5*t^3)*A[t]*S[0, 0, t])/
      (3*(s - t)^3*t^4) + ((s^3 + s^2*t + s*t^2 - 7*t^3)*B[0, t]*S[0, 0, t])/
      (3*(s - t)^3*t^3)


==> anc/Ioddsdds <==
(* This file contains the results for s d/ds of each of the renormalized
   epsilon-finite master integrals for self-energy and vacuum diagrams
   up to three-loop order, for the cases with topologies corresponding to
   the "odd-threshold" scalar integrals:
     I8a[0, 0, 0, t, t, 0, 0, 0],
     I8a[t, t, t, 0, 0, 0, 0, 0],
     I8a[t, 0, t, 0, 0, t, t, 0],
     I8a[0, t, 0, t, t, t, t, 0],
     I8b[0, 0, 0, t, t, 0, 0, t],
     I8c[0, 0, 0, t, t, 0, 0, t],
   and their descendants obtained by removing one or more internal lines.
   Here t is an internal propagator squared mass, and s = -p^2 for
   metric signature -+++ (or Euclidean) external momentum p. The integrals
   in this file are called "odd threshold" integrals because the possible
   thresholds are at s = t and 9t. The results also depend on the constant
   Zeta3 = 1.20205690315959...

   The list of master integrals is given in the compansion ancillary file
   Iodd.

   This file can be read into Mathematica.

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper)
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)
 
sdds[A, {t}] = 0
 
sdds[B, {0, t}] = -(s/(s - t)) + A[t]/(s - t) + (t*B[0, t])/(s - t)
 
sdds[S, {0, 0, t}] = s/8 - A[t]/2 + ((s - t)*B[0, t])/2
 
sdds[S, {t, t, t}] = -(s^2 - 6*s*t - 12*t^2)/(2*(s - 9*t)) - 
     (3*(s + t)*A[t])/(s - 9*t) + (6*A[t]^2)/(s - 9*t) - 
     (3*(s - t)*t*B[0, t])/(s - 9*t) - (3*(s - t)*A[t]*B[0, t])/(s - 9*t) + 
     ((s + 3*t)*S[t, t, t])/(s - 9*t) - (3*(s - t)*t*U[t, 0, t, t])/(s - 9*t)
 
sdds[U, {t, 0, t, t}] = (s^2 + 3*s*t - 48*t^2)/(4*(s - 9*t)*(s - t)) + 
     (5*(s + 3*t)*A[t])/((s - 9*t)*(s - t)) - ((s + 3*t)*A[t]^2)/
      ((s - 9*t)*(s - t)*t) + (t*(5*s + 3*t)*B[0, t])/((s - 9*t)*(s - t)) + 
     ((5*s + 3*t)*A[t]*B[0, t])/((s - 9*t)*(s - t)) - 
     (2*(s + 3*t)*S[t, t, t])/((s - 9*t)*(s - t)) + 
     (6*t*U[t, 0, t, t])/(s - 9*t)

sdds[M, {0, 0, t, t, 0}] = -(5*s^2 - 9*s*t + 8*t^2)/(4*(s - t)^2*t) - 
     ((s - 3*t)*A[t])/((s - t)^2*t) - A[t]^2/((s - t)^2*t) - 
     ((s^2 - 2*s*t - t^2)*B[0, t])/((s - t)^2*t) - 
     (2*s*A[t]*B[0, t])/((s - t)^2*t) - (s*B[0, t]^2)/(s - t)^2 - 
     M[0, 0, t, t, 0] + (2*S[0, 0, t])/((s - t)*t)
 
sdds[H, {0, 0, t, 0, t, t}] = 0
 
sdds[H, {0, t, t, t, 0, t}] = 0
 
sdds[I4, {0, t, t, t}] = (14*s^3 + 123*s^2*t - 1512*s*t^2 + 945*t^3)/
      (432*(s - t)) + ((3*s^2 + 10*s*t + 29*t^2)*A[t])/(8*(s - t)) - 
     ((4*s + 7*t)*A[t]^2)/(2*(s - t)) + A[t]^3/(s - t) + 
     ((s - t)*t*B[0, t])/2 + ((s - t)*A[t]*B[0, t])/2 + 
     (t*I4[0, t, t, t])/(s - t) + ((s^2 - 6*s*t - 3*t^2)*S[t, t, t])/
      (3*(s - t)) + ((s - t)*t*U[t, 0, t, t])/2
 
sdds[I5a, {t, 0, 0, t, t}] = 
    -(281*s^4 - 2474*s^3*t - 114*s^2*t^2 + 20550*s*t^3 - 16515*t^4)/
      (144*(s - 9*t)*(s - t)^2) + (32*(s - 3*t)*t^2*Zeta3)/
      (3*(s - 9*t)*(s - t)) - ((10*s^4 - 61*s^3*t - 209*s^2*t^2 - 791*s*t^3 + 
        315*t^4)*A[t])/(8*(s - 9*t)*(s - t)^2*t) - 
     ((2*s^3 - 35*s^2*t + 148*s*t^2 + 141*t^3)*A[t]^2)/
      (2*(s - 9*t)*(s - t)^2*t) - (2*(5*s^2 - 38*s*t - 39*t^2)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t) - 
     ((6*s^4 - 33*s^3*t - 106*s^2*t^2 + 31*s*t^3 + 54*t^4)*B[0, t])/
      (4*(s - 9*t)*(s - t)^2) - ((s + 3*t)*(s^3 - 8*s^2*t + 16*s*t^2 + 
        11*t^3)*A[t]*B[0, t])/((s - 9*t)*(s - t)^2*t) - 
     ((2*s^3 - 15*s^2*t - 32*s*t^2 - 3*t^3)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)^2*t) - (t*(3*s^2 - 4*s*t - 3*t^2)*B[0, t]^2)/
      ((s - 9*t)*(s - t)) - ((3*s^2 - 4*s*t - 3*t^2)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)) - (3*(s + 3*t)*I4[0, t, t, t])/
      ((s - 9*t)*(s - t)) + ((s - 5*t)*(s + 3*t)*I5a[t, 0, 0, t, t])/
      ((s - 9*t)*(s - t)) - (2*(s - 3*t)*t*I6a[t, 0, 0, 0, t, t])/(s - 9*t) - 
     (t*(s + 3*t)*I6e[0, 0, t, t, t, t])/(s - 9*t) + 
     (2*t^2*(s + 3*t)*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) + 
     (2*t^2*(s + 3*t)*M[0, 0, t, t, 0])/(s - 9*t) + 
     (2*t*(s + 3*t)*A[t]*M[0, 0, t, t, 0])/(s - 9*t) + 
     (2*(s - 3*t)*(s + t)*S[0, 0, t])/((s - 9*t)*(s - t)) + 
     (2*(s^2 - 6*s*t - 3*t^2)*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t) - 
     ((s^3 - 11*s^2*t + 35*s*t^2 + 39*t^3)*S[t, t, t])/
      (2*(s - 9*t)*(s - t)^2) + (2*(s + 3*t)^2*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) + (2*t*(3*s + t)*(s + 3*t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) - (2*t*(s^2 - 14*s*t - 3*t^2)*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)) - (t*(s + 3*t)*B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
sdds[I5b1, {t, t, t, 0, t}] = 
    -(25*s^5 - 4815*s^4*t + 47880*s^3*t^2 - 91476*s^2*t^3 + 244215*s*t^4 - 
        44469*t^5)/(2592*(s - 9*t)^2*(s - t)*t^2) + 
     ((75*s^4 - 890*s^3*t + 2120*s^2*t^2 - 318*s*t^3 + 13797*t^4)*A[t])/
      (48*(s - 9*t)^2*(s - t)*t^2) + 
     ((11*s^3 - 217*s^2*t + 357*s*t^2 - 4023*t^3)*A[t]^2)/
      (12*(s - 9*t)^2*(s - t)*t^2) + ((31*s^2 - 246*s*t + 567*t^2)*A[t]^3)/
      (6*(s - 9*t)^2*(s - t)*t^2) + ((4*s^3 - 43*s^2*t + 72*s*t^2 + 135*t^3)*
       B[0, t])/(3*(s - 9*t)^2*t) + ((s - t)*(4*s + 3*t)*A[t]*B[0, t])/
      (3*(s - 9*t)*t^2) + (2*(s^2 - 11*s*t - 18*t^2)*A[t]^2*B[0, t])/
      ((s - 9*t)^2*t^2) + (3*s*B[0, t]^2)/(2*(s - 9*t)) + 
     (3*s*A[t]*B[0, t]^2)/(2*(s - 9*t)*t) + ((s^2 - 45*t^2)*I4[0, t, t, t])/
      (6*(s - 9*t)*(s - t)*t^2) + ((s + 3*t)*I5b1[t, t, t, 0, t])/(s - 9*t) - 
     (3*(s - t)*t*I6b1[t, 0, 0, t, t, t])/(s - 9*t) - 
     (3*(s - t)*S[0, 0, t])/((s - 9*t)*t) - (3*(s - t)*A[t]*S[0, 0, t])/
      ((s - 9*t)*t^2) - ((s^4 - 18*s^3*t + 60*s^2*t^2 + 810*s*t^3 + 4779*t^4)*
       S[t, t, t])/(36*(s - 9*t)^2*(s - t)*t^2) + 
     (2*(s + 9*t)*A[t]*S[t, t, t])/((s - 9*t)^2*t) - 
     ((s^3 - 13*s^2*t - 9*s*t^2 - 27*t^3)*U[t, 0, t, t])/(6*(s - 9*t)^2*t) - 
     ((s^2 - 2*s*t + 9*t^2)*A[t]*U[t, 0, t, t])/((s - 9*t)^2*t)
 
sdds[I6a, {t, 0, 0, 0, t, t}] = 
    (157*s^3 - 1733*s^2*t + 5017*s*t^2 - 2625*t^3)/(48*(s - 9*t)*(s - t)^2) - 
     (8*(s - 3*t)*t*Zeta3)/(3*(s - 9*t)*(s - t)) + 
     ((10*s^3 - 45*s^2*t - 464*s*t^2 - 117*t^3)*A[t])/
      (8*(s - 9*t)*(s - t)^2*t) - ((2*s^2 - s*t - 177*t^2)*A[t]^2)/
      (2*(s - 9*t)*(s - t)^2*t) + ((s^2 + 2*s*t - 87*t^2)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^2) + ((10*s^3 - 57*s^2*t - 107*s*t^2 + 54*t^3)*
       B[0, t])/(4*(s - 9*t)*(s - t)^2) + 
     ((s^3 - 4*s^2*t + 30*s*t^2 + 33*t^3)*A[t]*B[0, t])/
      ((s - 9*t)*(s - t)^2*t) + ((2*s^2 - 19*s*t - 3*t^2)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)^2*t) + (t*(5*s^2 + 3*t^2)*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2) + ((5*s^2 + 3*t^2)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2) + (9*I4[0, t, t, t])/((s - 9*t)*(s - t)) - 
     (2*(s - 3*t)*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)) + 
     (3*t*I6a[t, 0, 0, 0, t, t])/(s - 9*t) + (3*t*I6e[0, 0, t, t, t, t])/
      (s - 9*t) - (6*t^2*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - 
     (6*t^2*M[0, 0, t, t, 0])/(s - 9*t) - (6*t*A[t]*M[0, 0, t, t, 0])/
      (s - 9*t) - (2*(2*s - 3*t)*S[0, 0, t])/((s - 9*t)*(s - t)) - 
     (2*(s - 3*t)*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t) - 
     ((s - 13*t)*(s + 3*t)*S[t, t, t])/(2*(s - 9*t)*(s - t)^2) - 
     (6*(s + 3*t)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^2) - 
     (6*t*(3*s + t)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^2) - 
     (2*t*(s + 3*t)*U[t, 0, t, t])/((s - 9*t)*(s - t)) + 
     (3*t*B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
sdds[I6b1, {t, 0, 0, t, t, t}] = 
    (125*s^5 - 10545*s^4*t + 81936*s^3*t^2 + 61668*s^2*t^3 - 464373*s*t^4 + 
       324405*t^5)/(2592*(s - 9*t)^2*(s - t)^2*t^2) - 
     ((105*s^4 - 982*s^3*t + 1060*s^2*t^2 + 390*s*t^3 - 10557*t^4)*A[t])/
      (48*(s - 9*t)^2*(s - t)^2*t^2) - 
     ((25*s^3 - 629*s^2*t + 903*s*t^2 + 3861*t^3)*A[t]^2)/
      (12*(s - 9*t)^2*(s - t)^2*t^2) - ((65*s^2 - 330*s*t - 567*t^2)*A[t]^3)/
      (6*(s - 9*t)^2*(s - t)^2*t^2) - 
     ((13*s^4 - 122*s^3*t + 106*s^2*t^2 + 198*s*t^3 + 189*t^4)*B[0, t])/
      (6*(s - 9*t)^2*(s - t)^2*t) - ((13*s^2 + 20*s*t + 15*t^2)*A[t]*B[0, t])/
      (6*(s - 9*t)*(s - t)*t^2) - ((2*s^3 - 29*s^2*t - 28*s*t^2 - 9*t^3)*
       A[t]^2*B[0, t])/((s - 9*t)^2*(s - t)^2*t^2) - 
     (s*(5*s + 3*t)*B[0, t]^2)/(2*(s - 9*t)*(s - t)^2) - 
     (s*(5*s + 3*t)*A[t]*B[0, t]^2)/(2*(s - 9*t)*(s - t)^2*t) - 
     ((5*s^2 - 42*s*t + 45*t^2)*I4[0, t, t, t])/(6*(s - 9*t)*(s - t)^2*t^2) - 
     (2*(s + 3*t)*I5b1[t, t, t, 0, t])/((s - 9*t)*(s - t)) + 
     (6*t*I6b1[t, 0, 0, t, t, t])/(s - 9*t) + (6*S[0, 0, t])/((s - 9*t)*t) + 
     (6*A[t]*S[0, 0, t])/((s - 9*t)*t^2) + 
     ((5*s^4 - 132*s^3*t + 1254*s^2*t^2 - 1620*s*t^3 - 2835*t^4)*S[t, t, t])/
      (36*(s - 9*t)^2*(s - t)^2*t^2) - (4*(3*s^2 - 10*s*t - 9*t^2)*A[t]*
       S[t, t, t])/((s - 9*t)^2*(s - t)^2*t) + 
     ((5*s^3 - 89*s^2*t + 279*s*t^2 + 189*t^3)*U[t, 0, t, t])/
      (6*(s - 9*t)^2*(s - t)*t) + (2*(2*s - 9*t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)^2*t)
 
sdds[I6d, {0, 0, t, 0, t, 0}] = (15*s^2 - 22*s*t + 16*t^2)/(12*(s - t)*t) + 
     ((7*s - 16*t)*A[t])/(12*(s - t)*t) - A[t]^2/(3*(s - t)*t) + 
     A[t]^3/(3*(s - t)*t^2) + (s*(12*s - 25*t)*B[0, t])/(12*(s - t)*t) + 
     ((5*s - 4*t)*A[t]*B[0, t])/(3*(s - t)*t) + (A[t]^2*B[0, t])/
      (3*(s - t)*t) + ((2*s - t)*B[0, t]^2)/(3*(s - t)) + 
     ((3*s - 2*t)*M[0, 0, t, t, 0])/3 - (2*(3*s - 2*t)*S[0, 0, t])/
      (3*(s - t)*t) + (2*A[t]*S[0, 0, t])/(3*(s - t)*t) + 
     (2*B[0, t]*S[0, 0, t])/(3*(s - t))
 
sdds[I6d, {0, 0, t, t, 0, t}] = 
    -(25*s^5 + 2845*s^4*t - 11016*s^3*t^2 + 28488*s^2*t^3 - 27189*s*t^4 + 
        10287*t^5)/(2592*(s - t)^2*t^3) + (8*s*(s - 2*t)*Zeta3)/
      (3*(s - t)*t) + ((5*s^4 + 4*s^3*t + 72*s^2*t^2 + 630*s*t^3 - 375*t^4)*
       A[t])/(48*(s - t)^2*t^3) + ((3*s^3 - 43*s^2*t - 165*s*t^2 + 117*t^3)*
       A[t]^2)/(12*(s - t)^2*t^3) + (2*(s^2 + 4*s*t - 3*t^2)*A[t]^3)/
      (3*(s - t)^2*t^3) - ((14*s^3 - 70*s^2*t - 19*s*t^2 + 36*t^3)*B[0, t])/
      (24*(s - t)*t^2) + ((s^3 - 3*s^2*t - 40*s*t^2 + 9*t^3)*A[t]*B[0, t])/
      (6*(s - t)*t^3) + ((s^2 + 20*s*t - 3*t^2)*A[t]^2*B[0, t])/
      (6*(s - t)*t^3) + ((2*s^3 - 6*s^2*t - 17*s*t^2 + 3*t^3)*B[0, t]^2)/
      (6*(s - t)*t^2) + (s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)*t^2) + 
     (2*s^2*B[0, t]^3)/(3*(s - t)*t) + ((s^3 - 5*s^2*t + 27*s*t^2 - 15*t^3)*
       I4[0, t, t, t])/(6*(s - t)^2*t^3) - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t - 
     ((s - 3*t)*(s - t)*M[0, 0, t, t, 0])/(3*t) + 
     ((5*s^2 - 8*s*t + 6*t^2)*S[0, 0, t])/(3*(s - t)*t^2) - 
     ((2*s^2 - 2*s*t + 3*t^2)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((2*s^2 - 2*s*t + 3*t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2) - 
     ((s^4 - 14*s^3*t + 96*s^2*t^2 + 198*s*t^3 - 153*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^3) + ((s + t)*(-s + 3*t)*U[t, 0, t, t])/(6*t^2)
 
sdds[I6d, {t, 0, 0, 0, 0, 0}] = (5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (12*(s - t)^2*t) - (26*Zeta3)/3 - 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(12*(s - t)^2*t^2) - 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(3*(s - t)^2*t^2) - 
     ((2*s - 3*t)*A[t]^3)/(3*(s - t)^2*t^2) + 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(24*(s - t)^2*t) - 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^2) - 
     ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/(3*(s - t)^2*t^2) + 
     ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^2*t) + 
     (s*A[t]*B[0, t]^2)/(s - t)^2 + (s^2*B[0, t]^3)/(3*(s - t)^2) - 
     I6e[0, t, 0, 0, 0, t] - t*I7c[0, 0, t, t, 0, 0, 0] + 
     t*I7e[0, t, t, 0, 0, 0, 0] + ((s - 2*t)*M[0, 0, t, t, 0])/3 - 
     (2*(s - 2*t)*S[0, 0, t])/(3*(s - t)*t) + (2*(s - 2*t)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^2) - ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t)
 
sdds[I6d, {t, 0, 0, t, t, t}] = 
    -(25*s^5 + 240*s^4*t - 7528*s^3*t^2 + 35712*s^2*t^3 - 29313*s*t^4 + 
        3456*t^5)/(432*(s - 9*t)*(s - t)^2*t^2) - 
     (2*(9*s^2 - 98*s*t + 105*t^2)*Zeta3)/(3*(s - 9*t)*(s - t)) - 
     ((10*s^4 - 87*s^3*t - 72*s^2*t^2 + 19*s*t^3 - 54*t^4)*A[t])/
      (4*(s - 9*t)*(s - t)^2*t^2) - ((2*s^3 + 5*s^2*t + 46*s*t^2 + 75*t^3)*
       A[t]^2)/(2*(s - 9*t)*(s - t)^2*t^2) + ((s^2 + 50*s*t + 21*t^2)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^2) - 
     ((6*s^4 - 59*s^3*t + 62*s^2*t^2 - 111*s*t^3 + 78*t^4)*B[0, t])/
      (4*(s - 9*t)*(s - t)^2*t) - 
     ((3*s^4 - 28*s^3*t + 36*s^2*t^2 + 72*s*t^3 - 3*t^4)*A[t]*B[0, t])/
      (2*(s - 9*t)*(s - t)^2*t^2) - ((4*s^3 - 27*s^2*t + 2*s*t^2 - 3*t^3)*
       A[t]^2*B[0, t])/((s - 9*t)*(s - t)^2*t^2) - 
     ((s - 3*t)*(2*s - t)*B[0, t]^2)/((s - 9*t)*(s - t)) - 
     ((s - 3*t)*(2*s - t)*A[t]*B[0, t]^2)/((s - 9*t)*(s - t)*t) + 
     (s*(s - 11*t)*I4[0, t, t, t])/((s - 9*t)*(s - t)*t^2) + 
     (4*(s - 3*t)*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)) - 
     ((s - 3*t)*I6a[t, 0, 0, 0, t, t])/(s - 9*t) - 
     (6*t*I6e[0, 0, t, t, t, t])/(s - 9*t) - I6e[t, t, 0, t, t, t] + 
     (t*(s + 3*t)*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) + 
     (t*(s + 3*t)*M[0, 0, t, t, 0])/(s - 9*t) + 
     ((s + 3*t)*A[t]*M[0, 0, t, t, 0])/(s - 9*t) + 
     ((s - 3*t)*(s + t)*S[0, 0, t])/((s - 9*t)*(s - t)*t) + 
     ((s^2 - 6*s*t - 3*t^2)*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t^2) - 
     ((s^4 - 21*s^3*t + 167*s^2*t^2 - 267*s*t^3 + 216*t^4)*S[t, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^2) + (2*(3*s^2 + 2*s*t + 3*t^2)*A[t]*
       S[t, t, t])/((s - 9*t)*(s - t)^2*t) + 
     (2*(s^2 + 10*s*t - 3*t^2)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^2) - 
     ((s^3 - 13*s^2*t + 23*s*t^2 - 27*t^3)*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)*t) - (3*(s - 5*t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*t) - ((s - 3*t)*B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
sdds[I6d, {t, t, t, t, t, 0}] = 
    -(75*s^6 + 7835*s^5*t - 109008*s^4*t^2 + 386352*s^3*t^3 - 
        1027323*s^2*t^4 + 1669437*s*t^5 - 975240*t^6)/
      (2592*(s - 9*t)*(s - t)^2*t^3) + (2*(4*s^2 - 3*s*t - 23*t^2)*Zeta3)/
      ((s - t)*t) + ((15*s^5 - 78*s^4*t - 774*s^3*t^2 + 4402*s^2*t^3 - 
        18181*s*t^4 + 8856*t^5)*A[t])/(48*(s - 9*t)*(s - t)^2*t^3) + 
     ((9*s^4 - 203*s^3*t + 555*s^2*t^2 + 4799*s*t^3 - 3816*t^4)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^2*t^3) + (2*(3*s^2 - 11*s*t - 132*t^2)*A[t]^3)/
      (3*(s - 9*t)*(s - t)*t^3) - ((42*s^5 - 619*s^4*t + 2392*s^3*t^2 - 
        2255*s^2*t^3 + 1776*s*t^4 - 2040*t^5)*B[0, t])/
      (24*(s - 9*t)*(s - t)^2*t^2) + 
     ((3*s^4 - 8*s^3*t - 148*s^2*t^2 + 177*s*t^3 + 40*t^4)*A[t]*B[0, t])/
      (6*(s - t)^2*t^3) + ((3*s^4 + 39*s^3*t - 727*s^2*t^2 + 1037*s*t^3 - 
        96*t^4)*A[t]^2*B[0, t])/(6*(s - 9*t)*(s - t)^2*t^3) + 
     ((6*s^4 - 27*s^3*t - 26*s^2*t^2 + 47*s*t^3 + 4*t^4)*B[0, t]^2)/
      (6*(s - t)^2*t^2) + ((3*s^2 + 6*s*t - 2*t^2)*A[t]*B[0, t]^2)/
      ((s - t)*t^2) + (2*s^2*B[0, t]^3)/((s - t)*t) - 
     (2*t*H[0, 0, t, 0, t, t])/(s - t) + 
     ((3*s^3 - 16*s^2*t + 117*s*t^2 - 72*t^3)*I4[0, t, t, t])/
      (6*(s - t)^2*t^3) - (4*I5a[t, 0, 0, t, t])/(s - t) + 
     (4*t*I5b1[t, t, t, 0, t])/(s - t) + 2*I6a[t, 0, 0, 0, t, t] + 
     (4*t*I6d[t, 0, 0, t, t, t])/(s - t) - (2*t*I6d[t, t, t, t, t, 0])/
      (s - t) + 3*t*I6d1[t, t, t, t, t, 0] + 
     (2*(s + t)*I6e[0, 0, t, t, t, t])/(s - t) - (2*s*I6e[t, 0, t, 0, 0, t])/
      (s - t) - (4*t*I6e[t, t, 0, t, t, t])/(s - t) - 
     (3*s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t + 
     2*(s - t)*t*I8a[0, t, 0, t, t, t, t, 0] - 
     ((3*s^3 - 15*s^2*t + 20*s*t^2 - 10*t^3)*M[0, 0, t, t, 0])/
      (3*(s - t)*t) + ((15*s^3 - 39*s^2*t + 40*s*t^2 - 20*t^3)*S[0, 0, t])/
      (3*(s - t)^2*t^2) - ((6*s^3 - 9*s^2*t + 7*s*t^2 - 8*t^3)*A[t]*
       S[0, 0, t])/(3*(s - t)^2*t^3) - ((6*s^3 - 15*s^2*t + 13*s*t^2 - 8*t^3)*
       B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2) - 
     ((3*s^5 - 70*s^4*t + 720*s^3*t^2 - 2778*s^2*t^3 - 1539*s*t^4 + 720*t^5)*
       S[t, t, t])/(36*(s - 9*t)*(s - t)^2*t^3) - 
     (4*(s^2 - 13*s*t + 4*t^2)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t) - 
     (4*t*B[0, t]*S[t, t, t])/(s - t)^2 - 
     ((3*s^4 - 37*s^3*t + 109*s^2*t^2 - 255*s*t^3 + 564*t^4)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)*t^2) - (4*(3*s - 19*t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)) - (2*(s + t)*B[0, t]*U[t, 0, t, t])/(s - t)
 
sdds[I6d1, {t, t, t, t, t, 0}] = 
    -(75*s^8 + 7160*s^7*t - 182413*s^6*t^2 + 1378816*s^5*t^3 - 
        4466337*s^4*t^4 + 11931192*s^3*t^5 - 19104363*s^2*t^6 + 
        12791520*s*t^7 - 1972674*t^8)/(1296*(s - 9*t)^3*(s - t)^3*t^3) + 
     (2*(8*s^3 - 3*s^2*t - 74*s*t^2 + 25*t^3)*Zeta3)/
      ((s - 9*t)*(s - t)^2*t) + ((15*s^7 - 153*s^6*t - 462*s^5*t^2 + 
        6546*s^4*t^3 - 8315*s^3*t^4 + 46397*s^2*t^5 + 147042*s*t^6 - 
        144990*t^7)*A[t])/(24*(s - 9*t)^3*(s - t)^3*t^3) + 
     ((9*s^6 - 272*s^5*t + 2416*s^4*t^2 - 5344*s^3*t^3 - 32671*s^2*t^4 - 
        5832*s*t^5 + 30942*t^6)*A[t]^2)/(6*(s - 9*t)^3*(s - t)^3*t^3) + 
     (4*(3*s^4 - 38*s^3*t + 53*s^2*t^2 + 900*s*t^3 + 810*t^4)*A[t]^3)/
      (3*(s - 9*t)^3*(s - t)^2*t^3) - 
     ((42*s^7 - 1021*s^6*t + 8115*s^5*t^2 - 23063*s^4*t^3 + 16743*s^3*t^4 - 
        15200*s^2*t^5 + 25200*s*t^6 - 5184*t^7)*B[0, t])/
      (12*(s - 9*t)^3*(s - t)^3*t^2) + 
     ((3*s^6 - 29*s^5*t - 48*s^4*t^2 + 1425*s^3*t^3 - 1529*s^2*t^4 - 
        298*s*t^5 - 36*t^6)*A[t]*B[0, t])/(3*(s - 9*t)^2*(s - t)^3*t^3) + 
     ((3*s^6 + 24*s^5*t - 1234*s^4*t^2 + 7028*s^3*t^3 - 8877*s^2*t^4 + 
        1980*s*t^5 - 972*t^6)*A[t]^2*B[0, t])/(3*(s - 9*t)^3*(s - t)^3*t^3) + 
     (s*(6*s^5 - 81*s^4*t + 223*s^3*t^2 + 323*s^2*t^3 - 521*s*t^4 + 18*t^5)*
       B[0, t]^2)/(3*(s - 9*t)^2*(s - t)^3*t^2) + 
     (2*s*(3*s^3 - 20*s^2*t - 48*s*t^2 + 9*t^3)*A[t]*B[0, t]^2)/
      ((s - 9*t)^2*(s - t)^2*t^2) + (4*s^3*B[0, t]^3)/
      ((s - 9*t)*(s - t)^2*t) - (4*s*t*H[0, 0, t, 0, t, t])/
      ((s - 9*t)*(s - t)^2) + ((3*s^5 - 43*s^4*t + 275*s^3*t^2 - 
        1187*s^2*t^3 + 426*s*t^4 + 270*t^5)*I4[0, t, t, t])/
      (3*(s - 9*t)^2*(s - t)^3*t^3) - (8*s*I5a[t, 0, 0, t, t])/
      ((s - 9*t)*(s - t)^2) + (8*t*(6*s^2 - 23*s*t + 9*t^2)*
       I5b1[t, t, t, 0, t])/((s - 9*t)^2*(s - t)^2) + 
     (4*s*I6a[t, 0, 0, 0, t, t])/((s - 9*t)*(s - t)) - 
     (4*t*(s + 9*t)*I6b1[t, 0, 0, t, t, t])/(s - 9*t)^2 + 
     (8*s*t*I6d[t, 0, 0, t, t, t])/((s - 9*t)*(s - t)^2) - 
     (4*s*t*I6d[t, t, t, t, t, 0])/((s - 9*t)*(s - t)^2) - 
     ((s^2 - 14*s*t + 9*t^2)*I6d1[t, t, t, t, t, 0])/((s - 9*t)*(s - t)) + 
     (4*s*(s + t)*I6e[0, 0, t, t, t, t])/((s - 9*t)*(s - t)^2) - 
     (4*s^2*I6e[t, 0, t, 0, 0, t])/((s - 9*t)*(s - t)^2) - 
     (8*s*t*I6e[t, t, 0, t, t, t])/((s - 9*t)*(s - t)^2) - 
     (6*s^2*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/((s - 9*t)*(s - t)*t) + 
     (4*s*t*I8a[0, t, 0, t, t, t, t, 0])/(s - 9*t) - 
     (2*s*(3*s^3 - 15*s^2*t + 20*s*t^2 - 10*t^3)*M[0, 0, t, t, 0])/
      (3*(s - 9*t)*(s - t)^2*t) + (2*(15*s^5 - 180*s^4*t + 355*s^3*t^2 - 
        236*s^2*t^3 + 24*s*t^4 + 54*t^5)*S[0, 0, t])/(3*(s - 9*t)^2*(s - t)^3*
       t^2) - (2*(6*s^5 - 57*s^4*t + 124*s^3*t^2 - 215*s^2*t^3 + 228*s*t^4 - 
        54*t^5)*A[t]*S[0, 0, t])/(3*(s - 9*t)^2*(s - t)^3*t^3) - 
     (2*s*(6*s^3 - 15*s^2*t + 13*s*t^2 - 8*t^3)*B[0, t]*S[0, 0, t])/
      (3*(s - 9*t)*(s - t)^3*t^2) - 
     ((3*s^7 - 97*s^6*t + 1364*s^5*t^2 - 9572*s^4*t^3 + 27699*s^3*t^4 + 
        13335*s^2*t^5 + 23382*s*t^6 - 32562*t^7)*S[t, t, t])/
      (18*(s - 9*t)^3*(s - t)^3*t^3) - 
     (8*s*(s^3 - 46*s^2*t + 169*s*t^2 - 60*t^3)*A[t]*S[t, t, t])/
      ((s - 9*t)^3*(s - t)^3*t) - (8*s*t*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^3) - ((3*s^6 - 64*s^5*t + 456*s^4*t^2 - 
        1516*s^3*t^3 + 3215*s^2*t^4 - 5004*s*t^5 - 162*t^6)*U[t, 0, t, t])/
      (3*(s - 9*t)^3*(s - t)^2*t^2) - (8*s*(9*s^2 - 58*s*t + 177*t^2)*A[t]*
       U[t, 0, t, t])/((s - 9*t)^3*(s - t)^2) - 
     (4*s*(s + t)*B[0, t]*U[t, 0, t, t])/((s - 9*t)*(s - t)^2)
 
sdds[I6e, {0, 0, t, t, t, t}] = (685*s^4 - 7128*s^3*t + 35856*s^2*t^2 - 
       137376*s*t^3 + 86427*t^4)/(1296*(s - 9*t)*(s - t)^2*t) - 
     (32*t^2*Zeta3)/((s - 9*t)*(s - t)) - 
     ((33*s^3 - 41*s^2*t - 2881*s*t^2 + 441*t^3)*A[t])/
      (24*(s - 9*t)*(s - t)^2*t) + ((s^2 - 332*s*t - 405*t^2)*A[t]^2)/
      (6*(s - 9*t)*(s - t)^2*t) + (26*(s + 3*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t) + 
     ((6*s^4 - 71*s^3*t + 280*s^2*t^2 + 91*s*t^3 - 234*t^4)*B[0, t])/
      (12*(s - 9*t)*(s - t)^2*t) + ((s^3 - 8*s^2*t - 5*s*t^2 - 108*t^3)*A[t]*
       B[0, t])/(3*(s - 9*t)*(s - t)^2*t) - 
     (2*(2*s^2 - 11*s*t - 3*t^2)*A[t]^2*B[0, t])/((s - 9*t)*(s - t)^2*t) - 
     ((5*s - 3*t)*t*B[0, t]^2)/((s - 9*t)*(s - t)) - 
     ((5*s - 3*t)*A[t]*B[0, t]^2)/((s - 9*t)*(s - t)) + 
     ((5*s^2 + 27*t^2)*I4[0, t, t, t])/(3*(s - 9*t)*(s - t)^2*t) - 
     (2*(s + 3*t)*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)) + 
     (6*t*I6a[t, 0, 0, 0, t, t])/(s - 9*t) + (6*t*I6e[0, 0, t, t, t, t])/
      (s - 9*t) - (2*(s - 3*t)*t*I7e[0, t, t, 0, 0, t, t])/(s - 9*t) - 
     (2*(s - 3*t)*t*M[0, 0, t, t, 0])/(s - 9*t) - 
     (2*(s - 3*t)*A[t]*M[0, 0, t, t, 0])/(s - 9*t) - 
     ((s^2 - 3*s*t + 6*t^2)*S[0, 0, t])/((s - 9*t)*(s - t)*t) - 
     (2*(s + 3*t)*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t) - 
     ((5*s^3 - 99*s^2*t + 759*s*t^2 + 135*t^3)*S[t, t, t])/
      (18*(s - 9*t)*(s - t)^2*t) + (4*(s + 3*t)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) + (2*(s + t)*(s + 3*t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) - ((5*s + 4*t)*U[t, 0, t, t])/(3*(s - t)) - 
     ((5*s + 3*t)*A[t]*U[t, 0, t, t])/((s - 9*t)*(s - t)) - 
     ((11*s - 3*t)*t*B[0, t]*U[t, 0, t, t])/((s - 9*t)*(s - t))
 
sdds[I6e, {0, t, 0, 0, 0, t}] = -(5*s^3 - 47*s^2*t + 88*s*t^2 - 80*t^3)/
      (24*(s - t)^2*t) - (2*(4*s - 7*t)*Zeta3)/(3*(s - t)) - 
     ((10*s^3 - 19*s^2*t + 27*s*t^2 + 48*t^3)*A[t])/(24*(s - t)^2*t^2) - 
     ((2*s^2 - 15*s*t + 3*t^2)*A[t]^2)/(6*(s - t)^2*t^2) - 
     ((2*s - t)*A[t]^3)/(3*(s - t)^2*t^2) + 
     (s*(s^2 + 33*s*t - 84*t^2)*B[0, t])/(24*(s - t)^2*t) - 
     ((2*s^3 - 4*s^2*t - 15*s*t^2 + 3*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^2) - 
     (2*s^2*A[t]^2*B[0, t])/(3*(s - t)^2*t^2) + 
     (s*(s^2 - 2*s*t + 3*t^2)*B[0, t]^2)/(6*(s - t)^2*t) + 
     (s^2*B[0, t]^3)/(3*(s - t)^2) - I6e[0, t, 0, 0, 0, t] + 
     ((s^2 - 3*s*t + 3*t^2)*M[0, 0, t, t, 0])/(3*(s - t)) + 
     (s*(s - 3*t)*S[0, 0, t])/(3*(s - t)^2*t) + 
     ((2*s^2 - 3*s*t + 3*t^2)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^2) - 
     (s*(s - 3*t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t)
 
sdds[I6e, {t, 0, t, 0, 0, t}] = 
    -(25*s^5 + 2820*s^4*t - 12516*s^3*t^2 + 32184*s^2*t^3 - 27729*s*t^4 + 
        12096*t^5)/(2592*(s - t)^2*t^3) + (8*(s - 2*t)*(s + t)*Zeta3)/
      (3*(s - t)*t) + ((5*s^4 + 29*s^3*t + 147*s^2*t^2 + 227*s*t^3 + 264*t^4)*
       A[t])/(48*(s - t)^2*t^3) + ((3*s^3 - 40*s^2*t - 133*s*t^2 - 6*t^3)*
       A[t]^2)/(12*(s - t)^2*t^3) + (2*(s^2 + 4*s*t - t^2)*A[t]^3)/
      (3*(s - t)^2*t^3) - ((7*s^3 - 36*s^2*t - 24*s*t^2 + 18*t^3)*B[0, t])/
      (12*(s - t)*t^2) + ((s^3 - s^2*t - 37*s*t^2 - 9*t^3)*A[t]*B[0, t])/
      (6*(s - t)*t^3) + (s*(s + 25*t)*A[t]^2*B[0, t])/(6*(s - t)*t^3) + 
     (s*(s - 5*t)*(s + t)*B[0, t]^2)/(3*(s - t)*t^2) + 
     (s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)*t^2) + 
     (2*s^2*B[0, t]^3)/(3*(s - t)*t) + (s*(s^2 - 6*s*t + 21*t^2)*
       I4[0, t, t, t])/(6*(s - t)^2*t^3) - I6e[t, 0, t, 0, 0, t] - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t - 
     ((s^2 - 5*s*t + 3*t^2)*M[0, 0, t, t, 0])/(3*t) + 
     ((5*s^2 - 10*s*t + 3*t^2)*S[0, 0, t])/(3*(s - t)*t^2) - 
     ((2*s - 3*t)*(s + t)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     (2*s*(s - 2*t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2) - 
     ((s^4 - 15*s^3*t + 99*s^2*t^2 + 99*s*t^3 + 72*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^3) + ((-s^2 + 3*s*t + 6*t^2)*U[t, 0, t, t])/(6*t^2)
 
sdds[I6e, {t, t, 0, t, t, t}] = 
    -(25*s^5 - 55*s^4*t - 5823*s^3*t^2 + 40905*s^2*t^3 - 44172*s*t^4 + 
        19440*t^5)/(648*(s - 9*t)*(s - t)^2*t^2) - 
     (2*(s - 3*t)*Zeta3)/(s - t) - 
     ((15*s^4 - 139*s^3*t - 7*s^2*t^2 - 805*s*t^3 - 72*t^4)*A[t])/
      (12*(s - 9*t)*(s - t)^2*t^2) - ((s^3 + 12*s^2*t + 296*s*t^2 - 45*t^3)*
       A[t]^2)/(3*(s - 9*t)*(s - t)^2*t^2) + 
     (2*(s^2 + 32*s*t - 9*t^2)*A[t]^3)/(3*(s - 9*t)*(s - t)^2*t^2) - 
     (s*(4*s^2 - 41*s*t - 20*t^2)*B[0, t])/(6*(s - 9*t)*(s - t)*t) - 
     ((2*s^3 - 19*s^2*t + 38*s*t^2 + 9*t^3)*A[t]*B[0, t])/
      (3*(s - 9*t)*(s - t)*t^2) - ((s - 3*t)*(2*s - t)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)*t^2) - (s*B[0, t]^2)/(s - 9*t) - 
     (s*A[t]*B[0, t]^2)/((s - 9*t)*t) + (2*s*(s - 4*t)*I4[0, t, t, t])/
      (3*(s - t)^2*t^2) - I6e[t, t, 0, t, t, t] - 
     (s*(s^3 - 22*s^2*t + 141*s*t^2 + 264*t^3)*S[t, t, t])/
      (9*(s - 9*t)*(s - t)^2*t^2) + (6*(s + t)*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)*t) + (4*s*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)) - 
     (s*(2*s - 23*t)*U[t, 0, t, t])/(3*(s - 9*t)*t) - 
     ((2*s - 3*t)*A[t]*U[t, 0, t, t])/((s - 9*t)*t) - 
     (s*B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
sdds[I6f, {0, t, t, 0, 0, t}] = (25*s^5 + 2845*s^4*t - 10576*s^3*t^2 + 
       15504*s^2*t^3 - 10233*s*t^4 + 9315*t^5)/(5184*(s - t)^2*t^3) - 
     (4*(s - 2*t)*(s + t)*Zeta3)/(3*(s - t)*t) - 
     ((5*s^4 + 14*s^3*t + 158*s^2*t^2 + 58*s*t^3 + 437*t^4)*A[t])/
      (96*(s - t)^2*t^3) - ((3*s^3 - 41*s^2*t - 131*s*t^2 - 7*t^3)*A[t]^2)/
      (24*(s - t)^2*t^3) - ((s^2 + 4*s*t - t^2)*A[t]^3)/(3*(s - t)^2*t^3) + 
     ((14*s^3 - 71*s^2*t - 69*s*t^2 + 148*t^3)*B[0, t])/(48*(s - t)*t^2) - 
     ((s^3 - 2*s^2*t - 34*s*t^2 - 3*t^3)*A[t]*B[0, t])/(12*(s - t)*t^3) - 
     ((s^2 + 22*s*t + 5*t^2)*A[t]^2*B[0, t])/(12*(s - t)*t^3) - 
     ((2*s^3 - 5*s^2*t - 18*s*t^2 + t^3)*B[0, t]^2)/(12*(s - t)*t^2) - 
     (s*(s + 3*t)*A[t]*B[0, t]^2)/(2*(s - t)*t^2) - 
     (s^2*B[0, t]^3)/(3*(s - t)*t) - ((s^3 - 5*s^2*t + 23*s*t^2 - 3*t^3)*
       I4[0, t, t, t])/(12*(s - t)^2*t^3) - I6f[0, t, t, 0, 0, t] + 
     ((s^2 - s*t + 2*t^2)*I6f1[t, 0, 0, t, 0, t])/(2*t) + 
     ((s^2 - 5*s*t + 2*t^2)*M[0, 0, t, t, 0])/(6*t) - 
     ((5*s^2 - 7*s*t + 4*t^2)*S[0, 0, t])/(6*(s - t)*t^2) + 
     ((2*s^2 - s*t + t^2)*A[t]*S[0, 0, t])/(6*(s - t)*t^3) + 
     ((2*s^2 - s*t + t^2)*B[0, t]*S[0, 0, t])/(6*(s - t)*t^2) + 
     ((s^4 - 14*s^3*t + 92*s^2*t^2 + 174*s*t^3 + 3*t^4)*S[t, t, t])/
      (72*(s - t)^2*t^3) - ((-s^2 + 2*s*t + 7*t^2)*U[t, 0, t, t])/(12*t^2)
 
sdds[I6f1, {t, 0, 0, t, 0, t}] = 
    -(25*s^5 + 2895*s^4*t - 5378*s^3*t^2 - 10362*s^2*t^3 + 26001*s*t^4 - 
        20061*t^5)/(2592*(s - 2*t)*(s - t)^3*t^2) + 
     (8*(s^2 - 3*s*t + 4*t^2)*Zeta3)/(3*(s - 2*t)*(s - t)^2) + 
     ((5*s^4 - 94*s^3*t + 292*s^2*t^2 - 464*s*t^3 - 411*t^4)*A[t])/
      (48*(s - 2*t)*(s - t)^3*t^2) + ((3*s^3 - 25*s^2*t + 141*s*t^2 + 57*t^3)*
       A[t]^2)/(12*(s - 2*t)*(s - t)^3*t^2) + ((s^2 - 5*s*t - 4*t^2)*A[t]^3)/
      (3*(s - 2*t)*(s - t)^3*t^2) - ((14*s^3 + 12*s^2*t - 249*s*t^2 + 92*t^3)*
       B[0, t])/(24*(s - 2*t)*(s - t)^2*t) + 
     ((s^3 - 13*s^2*t - 58*s*t^2 + 29*t^3)*A[t]*B[0, t])/
      (6*(s - 2*t)*(s - t)^2*t^2) + ((s^2 + 10*s*t + 5*t^2)*A[t]^2*B[0, t])/
      (6*(s - 2*t)*(s - t)^2*t^2) + ((2*s^3 - 14*s^2*t - 15*s*t^2 + 13*t^3)*
       B[0, t]^2)/(6*(s - 2*t)*(s - t)^2*t) + (s*(s + t)*A[t]*B[0, t]^2)/
      ((s - 2*t)*(s - t)^2*t) + (2*s^2*B[0, t]^3)/(3*(s - 2*t)*(s - t)^2) + 
     ((s^3 - 3*s^2*t - 11*s*t^2 - 3*t^3)*I4[0, t, t, t])/
      (6*(s - 2*t)*(s - t)^3*t^2) - ((2*s^2 - 5*s*t + 4*t^2)*
       I6f1[t, 0, 0, t, 0, t])/((s - 2*t)*(s - t)) - 
     ((s^2 - 2*s*t + 2*t^2)*M[0, 0, t, t, 0])/(3*(s - 2*t)*(s - t)) + 
     ((5*s^2 - 4*s*t - 2*t^2)*S[0, 0, t])/(3*(s - 2*t)*(s - t)^2*t) - 
     ((2*s^2 - 4*s*t + t^2)*A[t]*S[0, 0, t])/(3*(s - 2*t)*(s - t)^2*t^2) - 
     ((2*s^2 - 4*s*t + t^2)*B[0, t]*S[0, 0, t])/(3*(s - 2*t)*(s - t)^2*t) - 
     ((s^4 - 12*s^3*t - 104*s^2*t^2 - 48*s*t^3 - 93*t^4)*S[t, t, t])/
      (36*(s - 2*t)*(s - t)^3*t^2) - ((s^2 + 6*s*t + t^2)*U[t, 0, t, t])/
      (6*(s - 2*t)*(s - t)*t)
 
sdds[I7a, {0, 0, 0, 0, t, t, t}] = (5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (12*(s - t)^2*t^2) - (8*Zeta3)/(3*t) - 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(12*(s - t)^2*t^3) - 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(3*(s - t)^2*t^3) - 
     ((2*s - 3*t)*A[t]^3)/(3*(s - t)^2*t^3) + 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(24*(s - t)^2*t^2) - 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/(6*(s - t)^2*t^3) - 
     ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/(3*(s - t)^2*t^3) + 
     ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^2*t^2) + 
     (s*A[t]*B[0, t]^2)/((s - t)^2*t) + (s^2*B[0, t]^3)/(3*(s - t)^2*t) - 
     I6e[0, t, 0, 0, 0, t]/t - I7a[0, 0, 0, 0, t, t, t] - 
     I7e[0, t, t, 0, 0, 0, 0] + ((s^2 - 6*s*t - t^2)*M[0, 0, t, t, 0])/
      (3*(s - t)*t) + ((s + t)*A[t]*M[0, 0, t, t, 0])/((s - t)*t) + 
     (2*s*B[0, t]*M[0, 0, t, t, 0])/(s - t) - (2*(s - 2*t)*S[0, 0, t])/
      (3*(s - t)*t^2) + (2*(s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)*t^3) - 
     ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)*t^2)
 
sdds[I7a, {0, 0, t, t, 0, 0, 0}] = -(5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (6*(s - t)^3*t) + (16*Zeta3)/(3*(s - t)) + 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(6*(s - t)^3*t^2) + 
     (2*(s^2 - 12*s*t + 14*t^2)*A[t]^2)/(3*(s - t)^3*t^2) + 
     (2*(2*s - 3*t)*A[t]^3)/(3*(s - t)^3*t^2) - 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(12*(s - t)^3*t) + 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/(3*(s - t)^3*t^2) + 
     (2*(s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/(3*(s - t)^3*t^2) - 
     ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/(3*(s - t)^3*t) - 
     (2*s*A[t]*B[0, t]^2)/(s - t)^3 - (2*s^2*B[0, t]^3)/(3*(s - t)^3) + 
     (2*I6e[0, t, 0, 0, 0, t])/(s - t) - I7a[0, 0, t, t, 0, 0, 0] - 
     (2*(s - 2*t)*M[0, 0, t, t, 0])/(3*(s - t)) + (4*(s - 2*t)*S[0, 0, t])/
      (3*(s - t)^2*t) - (4*(s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     (2*(s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t)
 
sdds[I7a, {0, t, t, 0, 0, t, 0}] = 
    -(25*s^6 + 2795*s^5*t - 15996*s^4*t^2 + 26874*s^3*t^3 - 25011*s^2*t^4 + 
        18819*s*t^5 - 6642*t^6)/(2592*(s - t)^3*t^4) + 
     (4*(s - 3*t)*(2*s + t)*Zeta3)/(3*(s - t)*t^2) + 
     ((5*s^5 - 6*s^4*t + 164*s^3*t^2 - 252*s^2*t^3 + 11*s*t^4 + 126*t^5)*
       A[t])/(48*(s - t)^3*t^4) + 
     ((3*s^4 - 49*s^3*t - 25*s^2*t^2 + 185*s*t^3 - 126*t^4)*A[t]^2)/
      (12*(s - t)^3*t^4) + ((2*s^3 + 3*s^2*t - 13*s*t^2 + 9*t^3)*A[t]^3)/
      (3*(s - t)^3*t^4) - ((28*s^5 - 227*s^4*t + 155*s^3*t^2 + 959*s^2*t^3 - 
        1527*s*t^4 + 564*t^5)*B[0, t])/(48*(s - t)^3*t^3) + 
     ((2*s^5 - 12*s^4*t - 45*s^3*t^2 + 233*s^2*t^3 - 253*s*t^4 + 51*t^5)*A[t]*
       B[0, t])/(12*(s - t)^3*t^4) + 
     ((s^4 + 17*s^3*t - 53*s^2*t^2 + 47*s*t^3 - 6*t^4)*A[t]^2*B[0, t])/
      (6*(s - t)^3*t^4) + ((4*s^5 - 21*s^4*t + 18*s^3*t^2 + 30*s^2*t^3 - 
        46*s*t^4 + 3*t^5)*B[0, t]^2)/(12*(s - t)^3*t^3) + 
     (s*(s^3 - 3*s*t^2 + 3*t^3)*A[t]*B[0, t]^2)/((s - t)^3*t^3) + 
     (s^2*(2*s^2 - 4*s*t + 3*t^2)*B[0, t]^3)/(3*(s - t)^3*t^2) + 
     ((s^3 - 6*s^2*t + 27*s*t^2 - 18*t^3)*I4[0, t, t, t])/(6*(s - t)^2*t^4) - 
     (s*I6e[0, t, 0, 0, 0, t])/((s - t)*t) - 
     ((s - 3*t)*I6e[t, 0, t, 0, 0, t])/(2*(s - t)*t) + 
     (s*I6f[0, t, t, 0, 0, t])/((s - t)*t) - 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t^2 - I7a[0, t, t, 0, 0, t, 0] - 
     I7c[0, 0, t, t, 0, 0, 0]/2 - ((2*s^3 - 15*s^2*t + 26*s*t^2 - 3*t^3)*
       M[0, 0, t, t, 0])/(6*(s - t)*t^2) + ((s + t)*A[t]*M[0, 0, t, t, 0])/
      (2*(s - t)*t) + (s*B[0, t]*M[0, 0, t, t, 0])/(s - t) + 
     ((10*s^3 - 33*s^2*t + 34*s*t^2 - 3*t^3)*S[0, 0, t])/(6*(s - t)^2*t^3) - 
     ((2*s^3 - 6*s^2*t + 5*s*t^2 + 3*t^3)*A[t]*S[0, 0, t])/
      (3*(s - t)^2*t^4) - ((4*s^3 - 9*s^2*t + 16*s*t^2 - 3*t^3)*B[0, t]*
       S[0, 0, t])/(6*(s - t)^2*t^3) - 
     ((s^4 - 15*s^3*t + 105*s^2*t^2 + 99*s*t^3 - 126*t^4)*S[t, t, t])/
      (36*(s - t)^2*t^4) + ((-s^2 + 3*s*t + 3*t^2)*U[t, 0, t, t])/(6*t^3)
 
sdds[I7a, {t, t, 0, 0, t, t, 0}] = 
    (50*s^6 + 5615*s^5*t - 27902*s^4*t^2 + 84402*s^3*t^3 - 109296*s^2*t^4 + 
       59211*s*t^5 - 10368*t^6)/(2592*s*(s - t)^2*t^3*(s + t)) - 
     (4*(4*s^2 + s*t - 7*t^2)*Zeta3)/(3*(s - t)*t*(s + t)) - 
     ((10*s^5 - 7*s^4*t + 443*s^3*t^2 - 75*s^2*t^3 + 157*s*t^4 - 288*t^5)*
       A[t])/(48*s*(s - t)^2*t^3*(s + t)) - 
     ((6*s^4 - 95*s^3*t - 144*s^2*t^2 + 145*s*t^3 + 24*t^4)*A[t]^2)/
      (12*s*(s - t)^2*t^3*(s + t)) - ((4*s^2 + 9*s*t - 11*t^2)*A[t]^3)/
      (3*(s - t)^2*t^3*(s + t)) + ((28*s^5 - 186*s^4*t + 239*s^3*t^2 - 
        13*s^2*t^3 - 68*s*t^4 + 48*t^5)*B[0, t])/(24*s*(s - t)^2*t^2*
       (s + t)) - ((2*s^4 - 11*s^3*t - 52*s^2*t^2 + 94*s*t^3 - 9*t^4)*A[t]*
       B[0, t])/(6*(s - t)^2*t^3*(s + t)) - 
     ((2*s^3 + 35*s^2*t - 66*s*t^2 + 17*t^3)*A[t]^2*B[0, t])/
      (6*(s - t)^2*t^3*(s + t)) - ((4*s^4 - 22*s^3*t - 5*s^2*t^2 + 46*s*t^3 - 
        11*t^4)*B[0, t]^2)/(6*(s - t)^2*t^2*(s + t)) - 
     (2*(s^3 - 3*s*t^2 + t^3)*A[t]*B[0, t]^2)/((s - t)^2*t^2*(s + t)) - 
     (s*(4*s^2 - 7*s*t + t^2)*B[0, t]^3)/(3*(s - t)^2*t*(s + t)) - 
     ((2*s^3 - 13*s^2*t + 46*s*t^2 - 27*t^3)*I4[0, t, t, t])/
      (6*(s - t)^2*t^3*(s + t)) + ((s - 2*t)*(2*s - t)*
       I6f1[t, 0, 0, t, 0, t])/(t*(s + t)) - I7a[t, t, 0, 0, t, t, 0] + 
     2*t*I7a5[t, t, 0, 0, t, t, 0] + ((2*s^3 - 11*s^2*t + 10*s*t^2 - 6*t^3)*
       M[0, 0, t, t, 0])/(3*s*t*(s + t)) - 
     ((10*s^3 - 25*s^2*t + 20*s*t^2 - 12*t^3)*S[0, 0, t])/
      (3*s*(s - t)*t^2*(s + t)) + ((4*s^2 - 10*s*t - t^2)*A[t]*S[0, 0, t])/
      (3*(s - t)*t^3*(s + t)) + ((4*s^2 - 10*s*t - t^2)*B[0, t]*S[0, 0, t])/
      (3*(s - t)*t^2*(s + t)) + ((2*s^4 - 31*s^3*t + 211*s^2*t^2 + 
        111*s*t^3 - 165*t^4)*S[t, t, t])/(36*(s - t)^2*t^3*(s + t)) - 
     ((-2*s^2 + 7*s*t + 11*t^2)*U[t, 0, t, t])/(6*t^2*(s + t))
 
sdds[I7a, {t, t, t, t, 0, 0, t}] = 
    -(25*s^7 + 2570*s^6*t - 33771*s^5*t^2 + 92464*s^4*t^3 - 113061*s^3*t^4 - 
        221454*s^2*t^5 + 514647*s*t^6 - 296460*t^7)/(2592*(s - 9*t)*(s - t)^3*
       t^4) + ((8*s^3 + 3*s^2*t - 10*s*t^2 - 17*t^3)*Zeta3)/
      (3*(s - t)^2*t^2) + ((5*s^6 + 19*s^5*t - 362*s^4*t^2 - 1758*s^3*t^3 - 
        2983*s^2*t^4 + 1971*s*t^5 - 2268*t^6)*A[t])/(48*(s - 9*t)*(s - t)^3*
       t^4) + ((3*s^5 - 62*s^4*t + 194*s^3*t^2 + 1564*s^2*t^3 + 411*s*t^4 - 
        702*t^5)*A[t]^2)/(12*(s - 9*t)*(s - t)^3*t^4) + 
     ((2*s^4 - 9*s^3*t - 99*s^2*t^2 - 39*s*t^3 + 81*t^4)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^3*t^4) - 
     ((7*s^5 - 90*s^4*t + 149*s^3*t^2 + 927*s^2*t^3 - 395*s*t^4 - 630*t^5)*
       B[0, t])/(12*(s - 9*t)*(s - t)^2*t^3) + 
     ((s^5 - 7*s^4*t - 60*s^3*t^2 + 360*s^2*t^3 + 401*s*t^4 + 9*t^5)*A[t]*
       B[0, t])/(6*(s - 9*t)*(s - t)^2*t^4) + 
     ((s^4 + 23*s^3*t - 237*s^2*t^2 - 319*s*t^3 + 36*t^4)*A[t]^2*B[0, t])/
      (6*(s - 9*t)*(s - t)^2*t^4) + 
     ((s^5 - 12*s^4*t + 20*s^3*t^2 + 71*s^2*t^3 + 23*s*t^4 + 9*t^5)*
       B[0, t]^2)/(3*(s - 9*t)*(s - t)^2*t^3) + 
     ((2*s^4 - 11*s^3*t - 51*s^2*t^2 - 45*s*t^3 + 9*t^4)*A[t]*B[0, t]^2)/
      (2*(s - 9*t)*(s - t)^2*t^3) + (2*s^2*(s + t)*B[0, t]^3)/
      (3*(s - t)^2*t^2) + ((s^4 - 7*s^3*t + 15*s^2*t^2 + 19*s*t^3 - 12*t^4)*
       I4[0, t, t, t])/(6*(s - t)^3*t^4) - ((s + t)*I6e[t, 0, t, 0, 0, t])/
      ((s - t)*t) + ((s + 3*t)*I6e[t, t, 0, t, t, t])/(2*(s - t)*t) - 
     (s*(s - 2*t)*(s + t)*I6f1[t, 0, 0, t, 0, t])/((s - t)*t^2) - 
     I7a[t, t, t, t, 0, 0, t] - ((s + t)*(s^2 - 5*s*t + 2*t^2)*
       M[0, 0, t, t, 0])/(3*(s - t)*t^2) + 
     ((s + t)*(5*s^2 - 7*s*t + t^2)*S[0, 0, t])/(3*(s - t)^2*t^3) - 
     ((s + t)*(2*s^2 - s*t - 2*t^2)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^4) - 
     ((s + t)*(2*s^2 - 4*s*t + t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^3) - 
     ((s^6 - 25*s^5*t + 246*s^4*t^2 - 734*s^3*t^3 - 2271*s^2*t^4 + 
        951*s*t^5 - 216*t^6)*S[t, t, t])/(36*(s - 9*t)*(s - t)^3*t^4) - 
     ((s + 3*t)^2*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t^2) - 
     ((s + 3*t)^2*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^2*t) - 
     ((s^4 - 13*s^3*t + 33*s^2*t^2 + 67*s*t^3 - 144*t^4)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)*t^3) + ((s - 6*t)*(s + 3*t)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)*t^2) + ((s - 3*t)*(s + 3*t)*B[0, t]*U[t, 0, t, t])/
      (2*(s - 9*t)*(s - t)*t)
 
sdds[I7a5, {t, t, 0, 0, t, t, 0}] = 
    -(25*s^9 + 2770*s^8*t - 20466*s^7*t^2 + 40256*s^6*t^3 + 22402*s^5*t^4 - 
        299274*s^4*t^5 + 503706*s^3*t^6 - 361368*s^2*t^7 + 74061*s*t^8 + 
        10368*t^9)/(5184*s*(s - t)^4*t^4*(s + t)^2) + 
     (2*(2*s^5 - 4*s^4*t - 27*s^3*t^2 + 37*s^2*t^3 + 41*s*t^4 - 33*t^5)*
       Zeta3)/(3*(s - t)^3*t^2*(s + t)^2) + 
     ((5*s^8 + 39*s^7*t + 25*s^6*t^2 - 459*s^5*t^3 - 853*s^4*t^4 - 
        799*s^3*t^5 - 2769*s^2*t^6 + 1835*s*t^7 + 288*t^8)*A[t])/
      (96*s*(s - t)^4*t^4*(s + t)^2) + 
     ((3*s^7 - 42*s^6*t - 117*s^5*t^2 + 658*s^4*t^3 + 927*s^3*t^4 - 
        568*s^2*t^5 - 133*s*t^6 - 24*t^7)*A[t]^2)/(24*s*(s - t)^4*t^4*
       (s + t)^2) + ((2*s^5 + 7*s^4*t - 39*s^3*t^2 - 53*s^2*t^3 + 53*s*t^4 - 
        2*t^5)*A[t]^3)/(6*(s - t)^4*t^4*(s + t)^2) - 
     ((14*s^7 - 141*s^6*t + 84*s^5*t^2 + 990*s^4*t^3 - 696*s^3*t^4 - 
        543*s^2*t^5 + 252*s*t^6 + 48*t^7)*B[0, t])/(48*s*(s - t)^3*t^3*
       (s + t)^2) + ((s^6 - s^5*t - 33*s^4*t^2 + 32*s^3*t^3 + 323*s^2*t^4 - 
        73*s*t^5 - 49*t^6)*A[t]*B[0, t])/(12*(s - t)^3*t^4*(s + t)^2) + 
     ((s^5 + 27*s^4*t - 38*s^3*t^2 - 230*s^2*t^3 + 85*s*t^4 + 19*t^5)*A[t]^2*
       B[0, t])/(12*(s - t)^3*t^4*(s + t)^2) + 
     ((2*s^6 - 7*s^5*t - 25*s^4*t^2 + 70*s^3*t^3 + 124*s^2*t^4 - 47*s*t^5 - 
        13*t^6)*B[0, t]^2)/(12*(s - t)^3*t^3*(s + t)^2) + 
     ((s^5 + 2*s^4*t - 13*s^3*t^2 - 20*s^2*t^3 + 8*s*t^4 + 2*t^5)*A[t]*
       B[0, t]^2)/(2*(s - t)^3*t^3*(s + t)^2) + 
     (s*(2*s^4 - 2*s^3*t - 21*s^2*t^2 + 8*s*t^3 + t^4)*B[0, t]^3)/
      (6*(s - t)^3*t^2*(s + t)^2) + 
     ((s^6 - 8*s^5*t + 27*s^4*t^2 + 14*s^3*t^3 - 239*s^2*t^4 + 138*s*t^5 + 
        3*t^6)*I4[0, t, t, t])/(12*(s - t)^4*t^4*(s + t)^2) - 
     ((s - 2*t)*(s^4 - 2*s^3*t - 12*s^2*t^2 + 4*s*t^3 + t^4)*
       I6f1[t, 0, 0, t, 0, t])/(2*(s - t)^2*t^2*(s + t)^2) - 
     I7a5[t, t, 0, 0, t, t, 0] - ((s^6 - 6*s^5*t + 4*s^4*t^2 + 58*s^3*t^3 - 
        65*s^2*t^4 + 10*s*t^5 + 6*t^6)*M[0, 0, t, t, 0])/
      (6*s*(s - t)^2*t^2*(s + t)^2) + 
     ((5*s^6 - 24*s^5*t - 22*s^4*t^2 + 146*s^3*t^3 - 133*s^2*t^4 + 8*s*t^5 + 
        12*t^6)*S[0, 0, t])/(6*s*(s - t)^3*t^3*(s + t)^2) - 
     ((2*s^5 - 3*s^4*t - 16*s^3*t^2 + 26*s^2*t^3 - 16*s*t^4 - t^5)*A[t]*
       S[0, 0, t])/(6*(s - t)^3*t^4*(s + t)^2) - 
     ((2*s^5 - 3*s^4*t - 16*s^3*t^2 + 26*s^2*t^3 - 16*s*t^4 - t^5)*B[0, t]*
       S[0, 0, t])/(6*(s - t)^3*t^3*(s + t)^2) - 
     ((s^7 - 17*s^6*t + 123*s^5*t^2 + 83*s^4*t^3 - 1085*s^3*t^4 - 
        975*s^2*t^5 + 513*s*t^6 + 333*t^7)*S[t, t, t])/
      (72*(s - t)^4*t^4*(s + t)^2) - 
     ((s^5 - 5*s^4*t - 12*s^3*t^2 + 38*s^2*t^3 + 31*s*t^4 - 21*t^5)*
       U[t, 0, t, t])/(12*(s - t)^2*t^3*(s + t)^2)
 
sdds[I7b, {0, 0, t, 0, t, 0, 0}] = (5*s^3 - 37*s^2*t + 54*s*t^2 - 20*t^3)/
      (6*(s - t)^3*t) + (26*Zeta3)/(3*(s - t)) + 
     ((5*s^3 - 16*s^2*t + 59*s*t^2 - 60*t^3)*A[t])/(12*(s - t)^3*t^2) + 
     ((s^2 - 13*s*t + 15*t^2)*A[t]^2)/(3*(s - t)^3*t^2) + 
     ((3*s - 4*t)*A[t]^3)/(3*(s - t)^3*t^2) + 
     ((11*s^3 - 122*s^2*t + 255*s*t^2 - 168*t^3)*B[0, t])/(24*(s - t)^3*t) + 
     ((s - 3*t)*(2*s^2 + 3*s*t - 11*t^2)*A[t]*B[0, t])/(6*(s - t)^3*t^2) + 
     ((2*s^2 - 2*s*t - 3*t^2)*A[t]^2*B[0, t])/(3*(s - t)^3*t^2) - 
     ((s^3 + 3*s^2*t - 7*s*t^2 - 3*t^3)*B[0, t]^2)/(6*(s - t)^3*t) - 
     (s*A[t]*B[0, t]^2)/(s - t)^3 - (s^2*B[0, t]^3)/(3*(s - t)^3) + 
     I6d[0, 0, t, 0, t, 0]/(s - t) - I6d[t, 0, 0, 0, 0, 0]/(s - t) + 
     I6e[0, t, 0, 0, 0, t]/(s - t) - I7b[0, 0, t, 0, t, 0, 0] - 
     I7c[0, 0, t, t, 0, 0, 0] + I7e[0, t, t, 0, 0, 0, 0] + 
     (2*s*M[0, 0, t, t, 0])/(3*(s - t)) - (4*s*S[0, 0, t])/(3*(s - t)^2*t) - 
     (2*(s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     ((s + 3*t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t)
 
sdds[I7b, {t, 0, 0, 0, t, 0, t}] = 
    (25*s^6 + 2795*s^5*t - 12561*s^4*t^2 + 32424*s^3*t^3 - 45309*s^2*t^4 + 
       28593*s*t^5 - 6831*t^6)/(2592*(s - t)^3*t^4) - 
     (8*s^2*Zeta3)/(3*(s - t)*t^2) - 
     ((5*s^5 + 44*s^4*t - 23*s^3*t^2 + 597*s^2*t^3 - 1110*s*t^4 + 439*t^5)*
       A[t])/(48*(s - t)^3*t^4) - 
     ((3*s^4 - 39*s^3*t - 140*s^2*t^2 + 301*s*t^3 - 113*t^4)*A[t]^2)/
      (12*(s - t)^3*t^4) - ((2*s^3 + 8*s^2*t - 16*s*t^2 + 5*t^3)*A[t]^3)/
      (3*(s - t)^3*t^4) + ((14*s^5 - 75*s^4*t + 39*s^3*t^2 + 135*s^2*t^3 - 
        125*s*t^4 + 36*t^5)*B[0, t])/(24*(s - t)^3*t^3) - 
     ((s^5 - s^4*t - 54*s^3*t^2 + 108*s^2*t^3 - 59*s*t^4 + 17*t^5)*A[t]*
       B[0, t])/(6*(s - t)^3*t^4) - 
     ((s^4 + 27*s^3*t - 54*s^2*t^2 + 25*s*t^3 - 5*t^4)*A[t]^2*B[0, t])/
      (6*(s - t)^3*t^4) - ((2*s^5 - 13*s^4*t + 38*s^2*t^3 - 26*s*t^4 + 5*t^5)*
       B[0, t]^2)/(6*(s - t)^3*t^3) - (s*(s^3 - 4*s*t^2 + 2*t^3)*A[t]*
       B[0, t]^2)/((s - t)^3*t^3) - (s^2*(s - 2*t)*(2*s - t)*B[0, t]^3)/
      (3*(s - t)^3*t^2) - ((s^3 - 6*s^2*t + 24*s*t^2 - 15*t^3)*
       I4[0, t, t, t])/(6*(s - t)^2*t^4) - I6d[0, 0, t, 0, t, 0]/(s - t) + 
     I6d[0, 0, t, t, 0, t]/(s - t) - (s*I6e[0, t, 0, 0, 0, t])/((s - t)*t) + 
     (s*I6e[t, 0, t, 0, 0, t])/((s - t)*t) + 
     (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/t^2 - I7b[t, 0, 0, 0, t, 0, t] + 
     ((s^3 - 5*s^2*t + s*t^2 - t^3)*M[0, 0, t, t, 0])/(3*(s - t)*t^2) - 
     ((5*s^3 - 10*s^2*t - s*t^2 - 2*t^3)*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((2*s^3 - s^2*t - 4*s*t^2 - 5*t^3)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^4) + 
     ((2*s^3 - 7*s^2*t + 2*s*t^2 - 5*t^3)*B[0, t]*S[0, 0, t])/
      (3*(s - t)^2*t^3) + ((s^4 - 15*s^3*t + 102*s^2*t^2 + 129*s*t^3 - 
        153*t^4)*S[t, t, t])/(36*(s - t)^2*t^4) - 
     ((-s^2 + 3*s*t + 3*t^2)*U[t, 0, t, t])/(6*t^3)
 
sdds[I7b, {t, t, t, 0, t, t, 0}] = 
    -(75*s^6 + 7835*s^5*t - 112668*s^4*t^2 + 413340*s^3*t^3 - 
        1070415*s^2*t^4 + 1709937*s*t^5 - 995976*t^6)/
      (2592*(s - 9*t)*(s - t)^3*t^3) + 
     (4*(2*s^3 - 18*s^2*t - 17*s*t^2 + 121*t^3)*Zeta3)/
      ((s - 9*t)*(s - t)^2*t) + ((15*s^5 - 48*s^4*t - 1308*s^3*t^2 + 
        6748*s^2*t^3 - 19375*s*t^4 + 8208*t^5)*A[t])/
      (48*(s - 9*t)*(s - t)^3*t^3) + 
     ((9*s^4 - 197*s^3*t + 465*s^2*t^2 + 4433*s*t^3 - 3366*t^4)*A[t]^2)/
      (12*(s - 9*t)*(s - t)^3*t^3) + ((6*s^2 - 19*s*t - 243*t^2)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^3) - 
     ((42*s^5 - 655*s^4*t + 2722*s^3*t^2 - 3275*s^2*t^3 + 2970*s*t^4 - 
        2508*t^5)*B[0, t])/(24*(s - 9*t)*(s - t)^3*t^2) + 
     ((3*s^5 - 32*s^4*t - 94*s^3*t^2 + 1527*s^2*t^3 - 1547*s*t^4 - 369*t^5)*
       A[t]*B[0, t])/(6*(s - 9*t)*(s - t)^3*t^3) + 
     ((3*s^4 + 45*s^3*t - 757*s^2*t^2 + 1079*s*t^3 - 114*t^4)*A[t]^2*B[0, t])/
      (6*(s - 9*t)*(s - t)^3*t^3) + 
     ((6*s^5 - 81*s^4*t + 217*s^3*t^2 + 263*s^2*t^3 - 383*s*t^4 - 54*t^5)*
       B[0, t]^2)/(6*(s - 9*t)*(s - t)^3*t^2) + 
     ((3*s^3 - 21*s^2*t - 59*s*t^2 + 21*t^3)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2*t^2) + (2*s^2*B[0, t]^3)/((s - t)^2*t) - 
     (2*t*H[0, 0, t, 0, t, t])/(s - t)^2 + 
     ((3*s^4 - 43*s^3*t + 309*s^2*t^2 - 1173*s*t^3 + 648*t^4)*I4[0, t, t, t])/
      (6*(s - 9*t)*(s - t)^3*t^3) - (16*(s - 3*t)*I5a[t, 0, 0, t, t])/
      ((s - 9*t)*(s - t)^2) + (4*t*I5b1[t, t, t, 0, t])/(s - t)^2 + 
     ((5*s - 21*t)*I6a[t, 0, 0, 0, t, t])/((s - 9*t)*(s - t)) - 
     ((s - 5*t)*I6d[t, 0, 0, t, t, t])/(s - t)^2 + 
     ((s - 3*t)*I6d[t, t, t, t, t, 0])/(s - t)^2 - 
     ((s - 3*t)*I6d1[t, t, t, t, t, 0])/(s - t) + 
     (4*(s^2 - 3*s*t - 6*t^2)*I6e[0, 0, t, t, t, t])/((s - 9*t)*(s - t)^2) - 
     (2*s*I6e[t, 0, t, 0, 0, t])/(s - t)^2 + 
     ((s - 5*t)*I6e[t, t, 0, t, t, t])/(s - t)^2 - 
     (3*s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/((s - t)*t) - 
     I7b[t, t, t, 0, t, t, 0] - ((s - 3*t)*I7e[0, t, t, 0, 0, t, t])/
      (s - 9*t) + 2*t*I8a[0, t, 0, t, t, t, t, 0] - 
     ((3*s^4 - 39*s^3*t + 140*s^2*t^2 - 169*s*t^3 + 81*t^4)*M[0, 0, t, t, 0])/
      (3*(s - 9*t)*(s - t)^2*t) - ((s - 3*t)*A[t]*M[0, 0, t, t, 0])/
      ((s - 9*t)*t) + ((15*s^4 - 183*s^3*t + 400*s^2*t^2 - 371*s*t^3 + 
        171*t^4)*S[0, 0, t])/(3*(s - 9*t)*(s - t)^3*t^2) - 
     ((6*s^4 - 60*s^3*t + 91*s^2*t^2 - 86*s*t^3 + 81*t^4)*A[t]*S[0, 0, t])/
      (3*(s - 9*t)*(s - t)^3*t^3) - ((6*s^3 - 15*s^2*t + 13*s*t^2 - 8*t^3)*
       B[0, t]*S[0, 0, t])/(3*(s - t)^3*t^2) - 
     ((3*s^5 - 70*s^4*t + 768*s^3*t^2 - 3402*s^2*t^3 + 333*s*t^4 - 576*t^5)*
       S[t, t, t])/(36*(s - 9*t)*(s - t)^3*t^3) - 
     (2*(5*s^2 - 32*s*t + 11*t^2)*A[t]*S[t, t, t])/((s - 9*t)*(s - t)^3*t) + 
     (2*(3*s^2 - 8*s*t + 21*t^2)*B[0, t]*S[t, t, t])/((s - 9*t)*(s - t)^3) - 
     ((3*s^4 - 37*s^3*t + 139*s^2*t^2 - 447*s*t^3 + 726*t^4)*U[t, 0, t, t])/
      (6*(s - 9*t)*(s - t)^2*t^2) + ((s^2 - 28*s*t + 91*t^2)*A[t]*
       U[t, 0, t, t])/((s - 9*t)*(s - t)^2*t) - 
     ((5*s - 21*t)*(s + t)*B[0, t]*U[t, 0, t, t])/((s - 9*t)*(s - t)^2)
 
sdds[I7c, {0, 0, t, t, 0, 0, 0}] = -((s - 3*t)*(5*s^2 - 9*s*t + 8*t^2))/
      (12*(s - t)^3*t) + (4*Zeta3)/(s - t) + 
     ((s - 3*t)*(5*s^2 - 13*s*t + 20*t^2)*A[t])/(12*(s - t)^3*t^2) + 
     ((s - 4*t)*(s - 3*t)*A[t]^2)/(3*(s - t)^3*t^2) + 
     ((s - 3*t)*A[t]^3)/(3*(s - t)^3*t^2) - 
     ((7*s^3 - 19*s^2*t + 18*s*t^2 + 6*t^3)*B[0, t])/(6*(s - t)^3*t) + 
     ((s - 3*t)*(s^2 - 6*s*t - t^2)*A[t]*B[0, t])/(3*(s - t)^3*t^2) + 
     (2*s*(s - 4*t)*A[t]^2*B[0, t])/(3*(s - t)^3*t^2) - 
     (s*(2*s - 5*t)*(s + t)*B[0, t]^2)/(3*(s - t)^3*t) - 
     (s*(s + t)*A[t]*B[0, t]^2)/((s - t)^3*t) - (2*s^2*B[0, t]^3)/
      (3*(s - t)^3) - I7c[0, 0, t, t, 0, 0, 0] - ((s + 3*t)*M[0, 0, t, t, 0])/
      (3*(s - t)) + (2*(s - 3*t)*S[0, 0, t])/(3*(s - t)^2*t) - 
     (2*(s - 3*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     (4*s*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t)
 
sdds[I7d, {0, t, 0, t, 0, t, 0}] = -(15*s^2 - 22*s*t + 16*t^2)/
      (12*(s - t)^2*t) - ((7*s - 16*t)*A[t])/(12*(s - t)^2*t) + 
     A[t]^2/(3*(s - t)^2*t) - A[t]^3/(3*(s - t)^2*t^2) - 
     (s*(12*s - 25*t)*B[0, t])/(12*(s - t)^2*t) - ((5*s - 4*t)*A[t]*B[0, t])/
      (3*(s - t)^2*t) - (A[t]^2*B[0, t])/(3*(s - t)^2*t) - 
     ((2*s - t)*B[0, t]^2)/(3*(s - t)^2) + H[0, 0, t, 0, t, t]/(s - t) - 
     I6d[0, 0, t, 0, t, 0]/(s - t) + (t*I7d[0, t, 0, t, 0, t, 0])/(s - t) - 
     ((3*s - 2*t)*M[0, 0, t, t, 0])/(3*(s - t)) + (2*(3*s - 2*t)*S[0, 0, t])/
      (3*(s - t)^2*t) - (2*A[t]*S[0, 0, t])/(3*(s - t)^2*t) - 
     (2*B[0, t]*S[0, 0, t])/(3*(s - t)^2)
 
sdds[I7d, {0, t, 0, t, t, 0, t}] = 
    (25*s^5 + 2845*s^4*t - 11016*s^3*t^2 + 28488*s^2*t^3 - 27189*s*t^4 + 
       10287*t^5)/(2592*(s - t)^3*t^3) - (8*s*(s - 2*t)*Zeta3)/
      (3*(s - t)^2*t) - ((5*s^4 + 4*s^3*t + 72*s^2*t^2 + 630*s*t^3 - 375*t^4)*
       A[t])/(48*(s - t)^3*t^3) - ((3*s^3 - 43*s^2*t - 165*s*t^2 + 117*t^3)*
       A[t]^2)/(12*(s - t)^3*t^3) - (2*(s^2 + 4*s*t - 3*t^2)*A[t]^3)/
      (3*(s - t)^3*t^3) + ((14*s^3 - 70*s^2*t - 19*s*t^2 + 36*t^3)*B[0, t])/
      (24*(s - t)^2*t^2) - ((s^3 - 3*s^2*t - 40*s*t^2 + 9*t^3)*A[t]*B[0, t])/
      (6*(s - t)^2*t^3) - ((s^2 + 20*s*t - 3*t^2)*A[t]^2*B[0, t])/
      (6*(s - t)^2*t^3) - ((2*s^3 - 6*s^2*t - 17*s*t^2 + 3*t^3)*B[0, t]^2)/
      (6*(s - t)^2*t^2) - (s*(s + 2*t)*A[t]*B[0, t]^2)/((s - t)^2*t^2) - 
     (2*s^2*B[0, t]^3)/(3*(s - t)^2*t) + H[0, t, t, t, 0, t]/(s - t) - 
     ((s^3 - 5*s^2*t + 27*s*t^2 - 15*t^3)*I4[0, t, t, t])/(6*(s - t)^3*t^3) - 
     I6d[0, 0, t, t, 0, t]/(s - t) + (s*(s - 2*t)*I6f1[t, 0, 0, t, 0, t])/
      ((s - t)*t) + (t*I7d[0, t, 0, t, t, 0, t])/(s - t) + 
     ((s - 3*t)*M[0, 0, t, t, 0])/(3*t) - 
     ((5*s^2 - 8*s*t + 6*t^2)*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     ((2*s^2 - 2*s*t + 3*t^2)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((2*s^2 - 2*s*t + 3*t^2)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2) + 
     ((s^4 - 14*s^3*t + 96*s^2*t^2 + 198*s*t^3 - 153*t^4)*S[t, t, t])/
      (36*(s - t)^3*t^3) + ((s - 3*t)*(s + t)*U[t, 0, t, t])/(6*(s - t)*t^2)
 
sdds[I7e, {0, t, t, 0, 0, 0, 0}] = (5*s^2 - 9*s*t + 8*t^2)/(4*(s - t)^3) - 
     ((5*s^2 - 13*s*t + 20*t^2)*A[t])/(4*(s - t)^3*t) - 
     ((s - 4*t)*A[t]^2)/((s - t)^3*t) - A[t]^3/((s - t)^3*t) - 
     ((5*s^3 - 13*s^2*t + 16*s*t^2 + 4*t^3)*B[0, t])/(4*(s - t)^3*t) - 
     ((2*s^2 - 7*s*t - t^2)*A[t]*B[0, t])/((s - t)^3*t) - 
     (3*s*A[t]^2*B[0, t])/((s - t)^3*t) - (s*(s^2 - 2*s*t - 2*t^2)*B[0, t]^2)/
      ((s - t)^3*t) - (s*(2*s + t)*A[t]*B[0, t]^2)/((s - t)^3*t) - 
     (s^2*B[0, t]^3)/(s - t)^3 - I7e[0, t, t, 0, 0, 0, 0] - 
     (s*M[0, 0, t, t, 0])/(s - t) - (2*S[0, 0, t])/(s - t)^2 + 
     (2*A[t]*S[0, 0, t])/((s - t)^2*t) + (2*s*B[0, t]*S[0, 0, t])/
      ((s - t)^2*t)
 
sdds[I7e, {0, t, t, 0, 0, t, t}] = 
    (50*s^4 + 315*s^3*t - 18657*s^2*t^2 + 82863*s*t^3 - 55323*t^4)/
      (1296*(s - 9*t)*(s - t)^2*t^2) + (8*t*Zeta3)/((s - 9*t)*(s - t)) + 
     ((45*s^3 - 329*s^2*t - 757*s*t^2 - 531*t^3)*A[t])/
      (24*(s - 9*t)*(s - t)^2*t^2) + ((5*s^2 - 13*s*t + 540*t^2)*A[t]^2)/
      (6*(s - 9*t)*(s - t)^2*t^2) + ((s - 87*t)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^2*t^2) + ((8*s^3 - 103*s^2*t - 43*s*t^2 + 180*t^3)*
       B[0, t])/(12*(s - 9*t)*(s - t)^2*t) + 
     ((7*s^3 - 71*s^2*t + 55*s*t^2 + 189*t^3)*A[t]*B[0, t])/
      (6*(s - 9*t)*(s - t)^2*t^2) + ((3*s^2 - 23*s*t - 6*t^2)*A[t]^2*B[0, t])/
      ((s - 9*t)*(s - t)^2*t^2) + ((2*s^2 - 9*s*t + 3*t^2)*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2) + ((2*s^2 - 9*s*t + 3*t^2)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)^2*t) - ((2*s^2 - 9*s*t + 27*t^2)*I4[0, t, t, t])/
      (3*(s - 9*t)*(s - t)^2*t^2) + (6*I5a[t, 0, 0, t, t])/
      ((s - 9*t)*(s - t)) - (2*(s - 3*t)*I6a[t, 0, 0, 0, t, t])/
      ((s - 9*t)*(s - t)) - ((s + 3*t)*I6e[0, 0, t, t, t, t])/
      ((s - 9*t)*(s - t)) - ((s^2 - 12*s*t + 3*t^2)*I7e[0, t, t, 0, 0, t, t])/
      ((s - 9*t)*(s - t)) + (2*t*(s + 3*t)*M[0, 0, t, t, 0])/
      ((s - 9*t)*(s - t)) + (2*(s + 3*t)*A[t]*M[0, 0, t, t, 0])/
      ((s - 9*t)*(s - t)) + (15*S[0, 0, t])/((s - 9*t)*(s - t)) - 
     ((s - 15*t)*A[t]*S[0, 0, t])/((s - 9*t)*(s - t)*t^2) + 
     ((2*s^3 - 27*s^2*t + 102*s*t^2 + 459*t^3)*S[t, t, t])/
      (18*(s - 9*t)*(s - t)^2*t^2) - (12*A[t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) - (6*(s + t)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^2) + ((2*s + t)*U[t, 0, t, t])/(3*(s - t)*t) + 
     ((s + 3*t)*A[t]*U[t, 0, t, t])/((s - 9*t)*(s - t)*t) + 
     (3*B[0, t]*U[t, 0, t, t])/(s - 9*t)
 
sdds[I8a, {0, t, 0, t, t, t, t, 0}] = 
    -(25*s^7 + 2670*s^6*t - 24901*s^5*t^2 - 2436*s^4*t^3 - 57237*s^3*t^4 + 
        124038*s^2*t^5 + 933849*s*t^6 - 1016712*t^7)/
      (2592*(s - 9*t)*(s - t)^4*t^4) + 
     (2*(4*s^4 - 28*s^3*t - 105*s^2*t^2 + 290*s*t^3 + 831*t^4)*Zeta3)/
      (3*(s - 9*t)*(s - t)^3*t^2) + 
     ((5*s^6 - s^5*t - 574*s^4*t^2 + 1878*s^3*t^3 + 1345*s^2*t^4 - 
        16357*s*t^5 + 7560*t^6)*A[t])/(48*(s - 9*t)*(s - t)^4*t^4) + 
     ((3*s^5 - 58*s^4*t - 38*s^3*t^2 + 2394*s^2*t^3 + 1895*s*t^4 - 2916*t^5)*
       A[t]^2)/(12*(s - 9*t)*(s - t)^4*t^4) + 
     (2*(s^4 - 2*s^3*t - 60*s^2*t^2 - 18*s*t^3 + 111*t^4)*A[t]^3)/
      (3*(s - 9*t)*(s - t)^4*t^4) - 
     ((7*s^6 - 67*s^5*t - 36*s^4*t^2 + 845*s^3*t^3 - 517*s^2*t^4 + 
        552*s*t^5 - 1488*t^6)*B[0, t])/(12*(s - 9*t)*(s - t)^4*t^3) + 
     ((s^6 - 8*s^5*t - 96*s^4*t^2 + 674*s^3*t^3 + 813*s^2*t^4 - 2030*s*t^5 - 
        378*t^6)*A[t]*B[0, t])/(6*(s - 9*t)*(s - t)^4*t^4) + 
     ((s^5 + 18*s^4*t - 270*s^3*t^2 - 178*s^2*t^3 + 1073*s*t^4 - 132*t^5)*
       A[t]^2*B[0, t])/(6*(s - 9*t)*(s - t)^4*t^4) + 
     ((s^6 - 11*s^5*t + 161*s^3*t^3 + 61*s^2*t^4 - 208*s*t^5 - 36*t^6)*
       B[0, t]^2)/(3*(s - 9*t)*(s - t)^4*t^3) + 
     ((s + 3*t)*(s^3 - 7*s^2*t - 18*s*t^2 + 8*t^3)*A[t]*B[0, t]^2)/
      ((s - 9*t)*(s - t)^3*t^3) + (2*s^2*(s + 3*t)*B[0, t]^3)/
      (3*(s - t)^3*t^2) - ((s + 3*t)*H[0, 0, t, 0, t, t])/(s - t)^3 + 
     ((s^5 - 12*s^4*t + 44*s^3*t^2 - 240*s^2*t^3 - 825*s*t^4 + 648*t^5)*
       I4[0, t, t, t])/(6*(s - 9*t)*(s - t)^4*t^4) + 
     (4*(s^2 + 15*t^2)*I5a[t, 0, 0, t, t])/((s - 9*t)*(s - t)^3*t) + 
     (4*(s + t)*I5b1[t, t, t, 0, t])/(s - t)^3 - 
     (8*(s + 3*t)*I6a[t, 0, 0, 0, t, t])/((s - 9*t)*(s - t)^2) + 
     (2*(s + 3*t)*I6d[t, 0, 0, t, t, t])/(s - t)^3 - 
     ((s + 3*t)*I6d[t, t, t, t, t, 0])/(s - t)^3 + 
     ((s + 3*t)*I6d1[t, t, t, t, t, 0])/(s - t)^2 - 
     (2*(s + 3*t)*(3*s + 5*t)*I6e[0, 0, t, t, t, t])/((s - 9*t)*(s - t)^3) - 
     (s*(s + 3*t)*I6e[t, 0, t, 0, 0, t])/((s - t)^3*t) - 
     (2*(s + 3*t)*I6e[t, t, 0, t, t, t])/(s - t)^3 - 
     (s*(s - 2*t)*(s + 3*t)*I6f1[t, 0, 0, t, 0, t])/((s - t)^2*t^2) + 
     (2*(s + 3*t)*I7e[0, t, t, 0, 0, t, t])/((s - 9*t)*(s - t)) - 
     ((s - 3*t)*I8a[0, t, 0, t, t, t, t, 0])/(s - t) - 
     ((s^5 - 12*s^4*t + 15*s^3*t^2 + 62*s^2*t^3 - 106*s*t^4 + 72*t^5)*
       M[0, 0, t, t, 0])/(3*(s - 9*t)*(s - t)^3*t^2) + 
     (2*(s + 3*t)*A[t]*M[0, 0, t, t, 0])/((s - 9*t)*(s - t)*t) + 
     ((5*s^5 - 36*s^4*t - 78*s^3*t^2 + 286*s^2*t^3 - 275*s*t^4 + 162*t^5)*
       S[0, 0, t])/(3*(s - 9*t)*(s - t)^4*t^3) - 
     ((2*s^5 - 15*s^4*t - 51*s^3*t^2 + 109*s^2*t^3 - 71*s*t^4 + 90*t^5)*A[t]*
       S[0, 0, t])/(3*(s - 9*t)*(s - t)^4*t^4) - 
     (2*(s^4 - 6*s^2*t^2 + 5*s*t^3 - 4*t^4)*B[0, t]*S[0, 0, t])/
      (3*(s - t)^4*t^3) - ((s^6 - 21*s^5*t + 176*s^4*t^2 - 204*s^3*t^3 - 
        3225*s^2*t^4 + 1305*s*t^5 - 1872*t^6)*S[t, t, t])/
      (36*(s - 9*t)*(s - t)^4*t^4) + (4*(7*s^2 + 16*s*t - 7*t^2)*A[t]*
       S[t, t, t])/((s - 9*t)*(s - t)^4*t) - 
     (4*(s^3 - 4*s^2*t - s*t^2 - 12*t^3)*B[0, t]*S[t, t, t])/
      ((s - 9*t)*(s - t)^4*t) - ((s^5 - 10*s^4*t + 8*s^3*t^2 - 62*s^2*t^3 - 
        57*s*t^4 + 888*t^5)*U[t, 0, t, t])/(6*(s - 9*t)*(s - t)^3*t^3) - 
     (2*(3*s^2 - 14*s*t - 53*t^2)*A[t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)^3*t) + (8*(s + t)*(s + 3*t)*B[0, t]*U[t, 0, t, t])/
      ((s - 9*t)*(s - t)^3)
 
sdds[I8b, {0, 0, 0, t, t, 0, 0, t}] = -(5*s^3 + 37*s^2*t - 70*s*t^2 + 24*t^3)/
      (12*(s - t)^3*t^2) + (8*Zeta3)/(3*(s - t)*t) + 
     ((5*s^3 - 23*s^2*t + 82*s*t^2 - 76*t^3)*A[t])/(12*(s - t)^3*t^3) + 
     ((s^2 - 12*s*t + 14*t^2)*A[t]^2)/(3*(s - t)^3*t^3) + 
     ((2*s - 3*t)*A[t]^3)/(3*(s - t)^3*t^3) - 
     ((13*s^3 + 48*s^2*t - 205*s*t^2 + 168*t^3)*B[0, t])/(24*(s - t)^3*t^2) + 
     ((2*s^3 - 13*s^2*t - 2*s*t^2 + 25*t^3)*A[t]*B[0, t])/(6*(s - t)^3*t^3) + 
     ((s - 2*t)*(2*s + t)*A[t]^2*B[0, t])/(3*(s - t)^3*t^3) - 
     ((s^3 + 7*s^2*t - 13*s*t^2 - t^3)*B[0, t]^2)/(6*(s - t)^3*t^2) - 
     (s*A[t]*B[0, t]^2)/((s - t)^3*t) - (s^2*B[0, t]^3)/(3*(s - t)^3*t) + 
     I6e[0, t, 0, 0, 0, t]/((s - t)*t) - I7e[0, t, t, 0, 0, 0, 0]/(s - t) - 
     ((2*s - t)*I8b[0, 0, 0, t, t, 0, 0, t])/(s - t) - 
     ((s - 5*t)*M[0, 0, t, t, 0])/(3*(s - t)*t) - (A[t]*M[0, 0, t, t, 0])/
      ((s - t)*t) + (2*(s - 2*t)*S[0, 0, t])/(3*(s - t)^2*t^2) - 
     (2*(s - 2*t)*A[t]*S[0, 0, t])/(3*(s - t)^2*t^3) + 
     ((s + t)*B[0, t]*S[0, 0, t])/(3*(s - t)^2*t^2)
 
sdds[I8c, {0, 0, 0, t, t, 0, 0, t}] = 
    -(25*s^6 + 2845*s^5*t - 6871*s^4*t^2 + 19032*s^3*t^3 - 20301*s^2*t^4 + 
        13959*s*t^5 - 1809*t^6)/(2592*(s - t)^4*t^4) + 
     (2*(2*s - t)*(2*s^2 + 3*s*t - 13*t^2)*Zeta3)/(3*(s - t)^3*t^2) + 
     ((5*s^5 + 54*s^4*t - 35*s^3*t^2 + 749*s^2*t^3 + 98*s*t^4 - 199*t^5)*
       A[t])/(48*(s - t)^4*t^4) + 
     ((3*s^4 - 33*s^3*t - 230*s^2*t^2 + 31*s*t^3 + 53*t^4)*A[t]^2)/
      (12*(s - t)^4*t^4) + ((2*s^3 + 12*s^2*t - 5*s*t^2 - t^3)*A[t]^3)/
      (3*(s - t)^4*t^4) - ((14*s^4 - 33*s^3*t - 103*s^2*t^2 - 136*s*t^3 + 
        204*t^4)*B[0, t])/(24*(s - t)^3*t^3) + 
     ((s^4 + 2*s^3*t - 62*s^2*t^2 - 45*s*t^3 + 50*t^4)*A[t]*B[0, t])/
      (6*(s - t)^3*t^4) + ((s^3 + 30*s^2*t + 10*s*t^2 - 11*t^3)*A[t]^2*
       B[0, t])/(6*(s - t)^3*t^4) + 
     ((2*s^4 - 7*s^3*t - 22*s^2*t^2 - 11*s*t^3 + 8*t^4)*B[0, t]^2)/
      (6*(s - t)^3*t^3) + (s*(s^2 + 3*s*t + t^2)*A[t]*B[0, t]^2)/
      ((s - t)^3*t^3) + (s^2*(2*s + t)*B[0, t]^3)/(3*(s - t)^3*t^2) + 
     ((s^4 - 5*s^3*t + 20*s^2*t^2 + 15*s*t^3 - 15*t^4)*I4[0, t, t, t])/
      (6*(s - t)^4*t^4) - (2*I6d[0, 0, t, 0, t, 0])/(s - t)^2 + 
     I6d[0, 0, t, t, 0, t]/(s - t)^2 + I6d[t, 0, 0, 0, 0, 0]/(s - t)^2 + 
     I6e[0, t, 0, 0, 0, t]/((s - t)*t) - (s*I6e[t, 0, t, 0, 0, t])/
      ((s - t)^2*t) - (s*(s - 2*t)*(s + t)*I6f1[t, 0, 0, t, 0, t])/
      ((s - t)^2*t^2) + I7c[0, 0, t, t, 0, 0, 0]/(s - t) - 
     I7e[0, t, t, 0, 0, 0, 0]/(s - t) - 
     ((2*s - t)*I8c[0, 0, 0, t, t, 0, 0, t])/(s - t) - 
     ((s^2 - 2*s*t - t^2)*M[0, 0, t, t, 0])/(3*(s - t)*t^2) + 
     ((5*s^3 - s*t^2 + 2*t^3)*S[0, 0, t])/(3*(s - t)^3*t^3) - 
     ((2*s^3 + 3*s^2*t - 10*s*t^2 + 11*t^3)*A[t]*S[0, 0, t])/
      (3*(s - t)^3*t^4) - ((2*s^3 - 3*s^2*t - s*t^2 + 8*t^3)*B[0, t]*
       S[0, 0, t])/(3*(s - t)^3*t^3) - 
     ((s^5 - 14*s^4*t + 89*s^3*t^2 + 219*s^2*t^3 + 114*s*t^4 - 153*t^5)*
       S[t, t, t])/(36*(s - t)^4*t^4) - ((s^3 - 2*s^2*t - 4*s*t^2 - 3*t^3)*
       U[t, 0, t, t])/(6*(s - t)^2*t^3)
 
sdds[I8cpk, {t, t, t, 0, 0, 0, 0, 0}] = 
    (s*(25*s^6 + 2920*s^5*t - 4251*s^4*t^2 - 13224*s^3*t^3 + 63255*s^2*t^4 - 
        46440*s*t^5 + 11475*t^6))/(5184*(s - t)^4*t^4) - 
     (2*s*(2*s^3 - 15*s*t^2 + 5*t^3)*Zeta3)/(3*(s - t)^3*t^2) - 
     (s*(5*s^5 - 11*s^4*t + 434*s^3*t^2 - 762*s^2*t^3 + 3897*s*t^4 - 
        2219*t^5)*A[t])/(96*(s - t)^4*t^4) - 
     (s*(3*s^4 - 40*s^3*t - 152*s^2*t^2 - 668*s*t^3 + 505*t^4)*A[t]^2)/
      (24*(s - t)^4*t^4) - (s*(s^3 + 5*s^2*t + 14*s*t^2 - 12*t^3)*A[t]^3)/
      (3*(s - t)^4*t^4) + (s*(14*s^4 - 55*s^3*t - 162*s^2*t^2 - 61*s*t^3 + 
        60*t^4)*B[0, t])/(48*(s - t)^3*t^3) - 
     (s*(s^4 - 3*s^3*t - 14*s^2*t^2 - 177*s*t^3 + 37*t^4)*A[t]*B[0, t])/
      (12*(s - t)^3*t^4) - (s*(s^3 + 17*s^2*t + 85*s*t^2 - 19*t^3)*A[t]^2*
       B[0, t])/(12*(s - t)^3*t^4) - 
     (s*(2*s^4 + 3*s^3*t - 39*s^2*t^2 - 51*s*t^3 + t^4)*B[0, t]^2)/
      (12*(s - t)^3*t^3) - (s^2*(s^2 + 6*s*t + 7*t^2)*A[t]*B[0, t]^2)/
      (2*(s - t)^3*t^3) - (s^3*(s + 4*t)*B[0, t]^3)/(3*(s - t)^3*t^2) - 
     (s*(s^4 - 2*s^3*t + 6*s^2*t^2 + 78*s*t^3 - 51*t^4)*I4[0, t, t, t])/
      (12*(s - t)^4*t^4) + (2*s*I6d[0, 0, t, 0, t, 0])/(s - t)^2 - 
     (s*I6d[0, 0, t, t, 0, t])/(s - t)^2 - (s*I6d[t, 0, 0, 0, 0, 0])/
      (s - t)^2 + (s*I6e[0, t, 0, 0, 0, t])/((s - t)*t) + 
     (s*I6e[t, 0, t, 0, 0, t])/(s - t)^2 - (s*I6f[0, t, t, 0, 0, t])/
      ((s - t)*t) + (s*(s - 2*t)*(s^2 + 4*s*t - t^2)*I6f1[t, 0, 0, t, 0, t])/
      (2*(s - t)^2*t^2) - (s*I7c[0, 0, t, t, 0, 0, 0])/(s - t) + 
     (s*I7e[0, t, t, 0, 0, 0, 0])/(s - t) + (s*t*I8c[0, 0, 0, t, t, 0, 0, t])/
      (s - t) - I8cpk[t, t, t, 0, 0, 0, 0, 0] + 
     (s*(s^2 - 3*s*t + 4*t^2)*M[0, 0, t, t, 0])/(6*(s - t)*t^2) - 
     (s*(5*s^3 + 4*s^2*t + 17*s*t^2 - 14*t^3)*S[0, 0, t])/(6*(s - t)^3*t^3) + 
     (s*(2*s^3 + s^2*t + 8*s*t^2 + t^3)*A[t]*S[0, 0, t])/(6*(s - t)^3*t^4) + 
     (s*(2*s^3 + 7*s^2*t - 10*s*t^2 + 13*t^3)*B[0, t]*S[0, 0, t])/
      (6*(s - t)^3*t^3) + (s*(s + 3*t)*(s^4 - 14*s^3*t + 90*s^2*t^2 + 
        210*s*t^3 - 159*t^4)*S[t, t, t])/(72*(s - t)^4*t^4) + 
     (s*(s^3 + s^2*t - 15*s*t^2 - 3*t^3)*U[t, 0, t, t])/(12*(s - t)^2*t^3)
 


==> anc/QddQ <==
(* This file contains the list of derivatives Q d/dQ of the renormalized 
   epsilon-finite candidate master integrals for self-energy and vacuum 
   diagrams up to three-loop order, with generic squared masses and external
   momentum invariant s. Here s = -p^2 for metric signature -+++ (or 
   Euclidean) external momentum p.

   This file can be read into Mathematica. The two-loop vacuum integral is
   denoted "I2" rather than "I", in order to avoid confusion with sqrt(-1).

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper)
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)

QddQ[A][x_] = -2*x
 
QddQ[B][x_, y_] = 2
 
QddQ[I2][x_, y_, z_] = -2*(x + y + z) + 2*A[x] + 2*A[y] + 2*A[z]
 
QddQ[S][x_, y_, z_] = s - 2*x - 2*y - 2*z + 2*A[x] + 2*A[y] + 2*A[z]
 
QddQ[T][x_, y_, z_] = (-2*A[x])/x
 
QddQ[Tbar][0, x_, y_] = 2 - 2*B[x, y]
 
QddQ[U][w_, x_, y_, z_] = 2 + 2*B[w, x]
 
QddQ[V][w_, x_, y_, z_] = (-2*(s + w - x))/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + 
      x^2) + (4*A[w])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
    (2*(s - w - x)*A[x])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) + 
    (2*(s + w - x)*B[w, x])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)

QddQ[M][v_, w_, x_, y_, z_] = 0
 
QddQ[F][w_, x_, y_, z_] = (7*w)/2 - (2*(w - x - y - z)*A[w])/w - 
    (2*A[w]*A[x])/w - (2*A[w]*A[y])/w - (2*A[w]*A[z])/w
 
QddQ[G][v_, w_, x_, y_, z_] = 2*(v - 2*w - 2*x - 2*y - 2*z) + 2*A[w] + 2*A[x] + 
    2*A[y] + 2*A[z] + 2*I2[v, w, x] + 2*I2[v, y, z]
 
QddQ[H][u_, v_, w_, x_, y_, z_] = 12*Zeta3
 
QddQ[I4][w_, x_, y_, z_] = (2*s^2 - 9*s*w - 27*w^2 - 9*s*x + 24*w*x - 27*x^2 - 
      9*s*y + 24*w*y + 24*x*y - 27*y^2 - 9*s*z + 24*w*z + 24*x*z + 24*y*z - 
      27*z^2)/12 + (s + w - 2*x - 2*y - 2*z)*A[w] + 
    (s - 2*w + x - 2*y - 2*z)*A[x] + 2*A[w]*A[x] + 
    (s - 2*w - 2*x + y - 2*z)*A[y] + 2*A[w]*A[y] + 2*A[x]*A[y] + 
    (s - 2*w - 2*x - 2*y + z)*A[z] + 2*A[w]*A[z] + 2*A[x]*A[z] + 2*A[y]*A[z]
 
QddQ[I41][w_, x_, y_, z_] = (-s + 14*w)/4 - ((s + 2*w - 2*x - 2*y - 2*z)*A[w])/
     w - (2*A[w]*A[x])/w - (2*A[w]*A[y])/w - (2*A[w]*A[z])/w
 
QddQ[I411][w_, x_, y_, z_] = -(-2*s + 3*w + 4*x + 4*y + 4*z)/(4*w) + A[w]/w + 
    A[x]/w + A[y]/w + A[z]/w
 
QddQ[I412][w_, x_, y_, z_] = (2*A[w]*A[x])/(w*x)
 
QddQ[I5a][v_, w_, x_, y_, z_] = (s + 4*v - 8*w - 8*x - 8*y - 8*z)/2 + 2*A[w] + 
    2*A[x] + 2*A[y] + 2*A[z] + 2*S[v, w, x] + 2*S[v, y, z]
 
QddQ[I5a1][v_, w_, x_, y_, z_] = -2 + 2*T[v, w, x] + 2*T[v, y, z]
 
QddQ[I5a2][v_, w_, x_, y_, z_] = 2 - (2*A[w])/w + 2*T[w, v, x]
 
QddQ[I5b][v_, w_, x_, y_, z_] = (5*s + 8*v - 16*w - 16*x - 16*y - 16*z)/4 + 
    2*A[w] + 2*A[x] + 2*A[y] + 2*A[z] + 2*I2[v, y, z] + 2*S[v, w, x]
 
QddQ[I5b1][v_, w_, x_, y_, z_] = (-4*(v^2 - v*y - v*z - 2*y*z))/
     (v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) + (2*(v - y - z)*A[v])/
     (v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) + (2*(v - y - z)*A[y])/
     (v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) - (2*(v - y + z)*A[v]*A[y])/
     (v*(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)) + 
    (2*(v - y - z)*A[z])/(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) - 
    (2*(v + y - z)*A[v]*A[z])/(v*(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)) + 
    (4*A[y]*A[z])/(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) - 
    (2*(v - y - z)*I2[v, y, z])/(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) + 
    2*T[v, w, x]
 
QddQ[I5b2][v_, w_, x_, y_, z_] = 2 - (2*A[w])/w + 2*T[w, v, x]
 
QddQ[I5b4][v_, w_, x_, y_, z_] = (4*(v^2 - v*y - y*z + z^2))/
     (v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) + (2*(-v + y - z)*A[v])/
     (v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) + 
    (2*(-v^2 + v*y + 2*v*z + y*z - z^2)*A[y])/
     (y*(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)) - 
    (2*(-v + y + z)*A[v]*A[y])/(y*(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + 
       z^2)) - (2*(v - y + z)*A[z])/(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + 
      z^2) + (4*A[v]*A[z])/(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2) - 
    (2*(v + y - z)*A[y]*A[z])/(y*(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)) + 
    (2*(v - y + z)*I2[v, y, z])/(v^2 - 2*v*y + y^2 - 2*v*z - 2*y*z + z^2)
 
QddQ[I5c][v_, w_, x_, y_, z_] = (-2*s + 9*v + 9*w - 8*x - 8*y - 8*z)/4 - A[v] + 
    2*A[x] + 2*A[y] + 2*A[z] + (w - 2*x - 2*y - 2*z)*B[v, w] + 
    2*A[x]*B[v, w] + 2*A[y]*B[v, w] + 2*A[z]*B[v, w]
 
QddQ[I5c1][v_, w_, x_, y_, z_] = 
   -(5*s^2 - 10*s*v + 5*v^2 - 6*s*w - 14*v*w + 9*w^2 - 8*s*x + 8*v*x - 
       8*w*x - 8*s*y + 8*v*y - 8*w*y - 8*s*z + 8*v*z - 8*w*z)/
     (4*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) + 
    ((s^2 - 2*s*v + v^2 - s*w - 3*v*w - 2*s*x + 2*v*x + 2*w*x - 2*s*y + 
       2*v*y + 2*w*y - 2*s*z + 2*v*z + 2*w*z)*A[v])/
     (v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) + 
    (2*(w - 2*x - 2*y - 2*z)*A[w])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
      w^2) - (2*(s - v + w)*A[x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (2*(-s + v + w)*A[v]*A[x])/(v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
       w^2)) + (4*A[w]*A[x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (2*(s - v + w)*A[y])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (2*(-s + v + w)*A[v]*A[y])/(v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
       w^2)) + (4*A[w]*A[y])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (2*(s - v + w)*A[z])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (2*(-s + v + w)*A[v]*A[z])/(v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
       w^2)) + (4*A[w]*A[z])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    ((s - v + w)*(w - 2*x - 2*y - 2*z)*B[v, w])/(s^2 - 2*s*v + v^2 - 2*s*w - 
      2*v*w + w^2) + (2*(s - v + w)*A[x]*B[v, w])/(s^2 - 2*s*v + v^2 - 
      2*s*w - 2*v*w + w^2) + (2*(s - v + w)*A[y]*B[v, w])/
     (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + (2*(s - v + w)*A[z]*B[v, w])/
     (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)
 
QddQ[I5c2][v_, w_, x_, y_, z_] = 
   -(9*s^2 - 18*s*v + 9*v^2 - 14*s*w - 14*v*w + 5*w^2 - 8*s*x - 8*v*x + 
       8*w*x - 8*s*y - 8*v*y + 8*w*y - 8*s*z - 8*v*z + 8*w*z)/
     (4*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) + 
    (2*(w - 2*x - 2*y - 2*z)*A[v])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
      w^2) - ((-s + v + w)*(w - 2*x - 2*y - 2*z)*A[w])/
     (w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) - 
    (2*(s + v - w)*A[x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (4*A[v]*A[x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (2*(s - v - w)*A[w]*A[x])/(w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) - 
    (2*(s + v - w)*A[y])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (4*A[v]*A[y])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (2*(s - v - w)*A[w]*A[y])/(w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) - 
    (2*(s + v - w)*A[z])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (4*A[v]*A[z])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (2*(s - v - w)*A[w]*A[z])/(w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) - 
    ((s^2 - 2*s*v + v^2 - 3*s*w - 3*v*w + 2*w^2 + 2*s*x + 2*v*x - 2*w*x + 
       2*s*y + 2*v*y - 2*w*y + 2*s*z + 2*v*z - 2*w*z)*B[v, w])/
     (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + (2*(s + v - w)*A[x]*B[v, w])/
     (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + (2*(s + v - w)*A[y]*B[v, w])/
     (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + (2*(s + v - w)*A[z]*B[v, w])/
     (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)
 
QddQ[I5c3][v_, w_, x_, y_, z_] = (-2*A[x])/x - (2*A[x]*B[v, w])/x
 
QddQ[I6a][u_, v_, w_, x_, y_, z_] = -2 + 2*U[u, v, w, x] + 2*U[u, v, y, z]
 
QddQ[I6a1][u_, v_, w_, x_, y_, z_] = (2*(s - 4*u - 2*w - 2*x - 2*y - 2*z))/
     (s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (8*A[u])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[w])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[y])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*I2[v, w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*I2[v, y, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (8*S[u, w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (8*S[u, y, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (2*(s + 3*u - v)*T[u, w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (2*(s + 3*u - v)*T[u, y, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (4*w*T[w, u, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (4*x*T[x, u, w])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (4*y*T[y, u, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (4*z*T[z, u, y])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (2*(s - u + v)*U[u, v, w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (2*(s - u + v)*U[u, v, y, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2)
 
QddQ[I6a2][u_, v_, w_, x_, y_, z_] = 2*V[u, v, w, x] + 2*V[u, v, y, z]
 
QddQ[I6a3][u_, v_, w_, x_, y_, z_] = 
   (-2*(v - w + x))/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) - 
    (2*(v - w + x)*B[u, v])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) - 
    (2*(-v + w + x)*A[w]*B[u, v])/(w*(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + 
       x^2)) + (4*A[x]*B[u, v])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (2*(v - w - x)*T[w, u, x])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (4*x*T[x, u, w])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (2*(v - w + x)*U[u, v, w, x])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)
 
QddQ[I6b][u_, v_, w_, x_, y_, z_] = -2 + 2*U[u, v, y, z] + 2*U[v, u, w, x]
 
QddQ[I6b1][u_, v_, w_, x_, y_, z_] = 
   (s - 4*u - 4*y - 4*z)/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[u])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[y])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*I2[v, y, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (8*S[u, y, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (2*(s + 3*u - v)*T[u, y, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (4*y*T[y, u, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (4*z*T[z, u, y])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (2*(s - u + v)*U[u, v, y, z])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    2*V[v, u, w, x]
 
QddQ[I6b3][u_, v_, w_, x_, y_, z_] = 
   (-2*(u - w + x))/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) - 
    (2*(u - w + x)*B[u, v])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) - 
    (2*(-u + w + x)*A[w]*B[u, v])/(w*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + 
       x^2)) + (4*A[x]*B[u, v])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) + 
    (2*(u - w - x)*T[w, v, x])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) + 
    (4*x*T[x, v, w])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) + 
    (2*(u - w + x)*U[v, u, w, x])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)
 
QddQ[I6c][u_, v_, w_, x_, y_, z_] = 4 + 2*B[u, v] + 2*U[u, v, w, x]
 
QddQ[I6c1][u_, v_, w_, x_, y_, z_] = 
   -((s + 2*u + 2*v + 4*w + 4*x)/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2)) + 
    (2*(s + u - v)*A[u])/(u*(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2)) + 
    (4*A[v])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[w])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (2*(s - u + v)*B[u, v])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*I2[v, w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (8*S[u, w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (2*(s + 3*u - v)*T[u, w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (4*w*T[w, u, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (4*x*T[x, u, w])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (2*(s - u + v)*U[u, v, w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2)
 
QddQ[I6c2][u_, v_, w_, x_, y_, z_] = 
   (-2*(s + u - v))/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (4*A[u])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (2*(s - u - v)*A[v])/(v*(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2)) + 
    (2*(s + u - v)*B[u, v])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    2*V[u, v, w, x]
 
QddQ[I6c3][u_, v_, w_, x_, y_, z_] = 
   (-2*(v - w + x))/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) - 
    (2*(v - w + x)*B[u, v])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) - 
    (2*(-v + w + x)*A[w]*B[u, v])/(w*(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + 
       x^2)) + (4*A[x]*B[u, v])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (2*(v - w - x)*T[w, u, x])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (4*x*T[x, u, w])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (2*(v - w + x)*U[u, v, w, x])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)
 
QddQ[I6c4][u_, v_, w_, x_, y_, z_] = 
   (-2*(v + w - x))/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) - 
    (2*(v + w - x)*B[u, v])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (4*A[w]*B[u, v])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (2*(v - w - x)*A[x]*B[u, v])/(x*(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + 
       x^2)) + (4*w*T[w, u, x])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (2*(v - w - x)*T[x, u, w])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2) + 
    (2*(v + w - x)*U[u, v, w, x])/(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)
 
QddQ[I6c5][u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I6d][u_, v_, w_, x_, y_, z_] = 12*Zeta3
 
QddQ[I6d1][u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I6d2][u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I6d6][u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I6e][u_, v_, w_, x_, y_, z_] = 4 + 2*B[v, w] + 2*U[v, w, u, x]
 
QddQ[I6e1][u_, v_, w_, x_, y_, z_] = 
   (2*(u - w - x))/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) + 
    (2*(u - w - x)*B[v, w])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) - 
    (2*(u - w + x)*A[u]*B[v, w])/(u*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + 
       x^2)) + (4*A[x]*B[v, w])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) - 
    (2*(u - w + x)*T[u, v, x])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) + 
    (4*x*T[x, u, v])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) - 
    (2*(u - w - x)*U[v, w, u, x])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)
 
QddQ[I6e2][u_, v_, w_, x_, y_, z_] = 
   -((s + 4*u + 2*v + 2*w + 4*x)/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) + 
    (4*A[u])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (2*(s + v - w)*A[v])/(v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) + 
    (4*A[w])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (4*A[x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (2*(s - v + w)*B[v, w])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (4*I2[u, w, x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (8*S[u, v, x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (4*u*T[u, v, x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (2*(s + 3*v - w)*T[v, u, x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) - 
    (4*x*T[x, u, v])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (2*(s - v + w)*U[v, w, u, x])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)
 
QddQ[I6e3][u_, v_, w_, x_, y_, z_] = 
   (-2*(s + v - w))/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (4*A[v])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    (2*(s - v - w)*A[w])/(w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)) + 
    (2*(s + v - w)*B[v, w])/(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2) + 
    2*V[v, w, u, x]
 
QddQ[I6e4][u_, v_, w_, x_, y_, z_] = 
   (-2*(u + w - x))/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) - 
    (2*(u + w - x)*B[v, w])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) + 
    (4*A[u]*B[v, w])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) - 
    (2*(u - w + x)*A[x]*B[v, w])/(x*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + 
       x^2)) + (4*u*T[u, v, x])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) - 
    (2*(u - w + x)*T[x, u, v])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2) + 
    (2*(u + w - x)*U[v, w, u, x])/(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)
 
QddQ[I6e5][u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I6f][u_, v_, w_, x_, y_, z_] = 2 + 2*B[u, v] + 2*B[w, x] + 2*B[u, v]*B[w, x]
 
QddQ[I6f1][u_, v_, w_, x_, y_, z_] = 
   (-2*(s - u + v))/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (2*(-s + u + v)*A[u])/(u*(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2)) + 
    (4*A[v])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (2*(s - u + v)*B[u, v])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (2*(s - u + v)*B[w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) - 
    (2*(-s + u + v)*A[u]*B[w, x])/(u*(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + 
       v^2)) + (4*A[v]*B[w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2) + 
    (2*(s - u + v)*B[u, v]*B[w, x])/(s^2 - 2*s*u + u^2 - 2*s*v - 2*u*v + v^2)
 
QddQ[I6f5][u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7a][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7a1][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7a3][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7a5][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7a7][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7b][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7b1][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7b2][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7b4][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7b6][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7c][t_, u_, v_, w_, x_, y_, z_] = 2*M[t, u, w, v, x]
 
QddQ[I7c1][t_, u_, v_, w_, x_, y_, z_] = 
   -((-(s^2*t^2*v) + 3*s*t^3*v - 2*t^4*v + 2*s^2*t*u*v - 4*s*t^2*u*v + 
       2*t^3*u*v - s^2*u^2*v - s*t*u^2*v + 2*t^2*u^2*v + 2*s*u^3*v - 
       2*t*u^3*v + 2*s*t^2*v^2 - 2*t^3*v^2 - 4*s*t*u*v^2 + 4*t^2*u*v^2 + 
       2*s*u^2*v^2 - 2*t*u^2*v^2 + s^2*t^2*w - s*t^3*w - 2*t^4*w - 
       2*s^2*t*u*w - 2*s*t^2*u*w + 6*t^3*u*w + s^2*u^2*w + 7*s*t*u^2*w - 
       2*t^2*u^2*w - 4*s*u^3*w - 6*t*u^3*w + 4*u^4*w + s*t^2*v*w - 
       6*t^3*v*w - 2*s*t*u*v*w + 14*t^2*u*v*w + s*u^2*v*w - 10*t*u^2*v*w + 
       2*u^3*v*w - 2*t^2*v^2*w + 4*t*u*v^2*w - 2*u^2*v^2*w - 3*s*t^2*w^2 + 
       6*s*t*u*w^2 + 6*t^2*u*w^2 - 3*s*u^2*w^2 - 12*t*u^2*w^2 + 6*u^3*w^2 + 
       2*t^2*w^3 - 4*t*u*w^3 + 2*u^2*w^3 + 2*s^3*t*x - 3*s^2*t^2*x - 
       s*t^3*x + 2*t^4*x - 2*s^3*u*x + 6*s*t^2*u*x - 4*t^3*u*x + 
       3*s^2*u^2*x - 3*s*t*u^2*x - 2*s*u^3*x + 2*t*u^3*x - 10*s*t*u*v*x + 
       10*t^2*u*v*x - 2*s*u^2*v*x + 2*t*u^2*v*x - 4*s*t*v^2*x + 4*t^2*v^2*x - 
       4*s*u*v^2*x + 4*t*u*v^2*x - 6*s^2*t*w*x - 7*s*t^2*w*x + 6*s^2*u*w*x + 
       20*s*t*u*w*x + 22*t^2*u*w*x - s*u^2*w*x - 32*t*u^2*w*x - 2*u^3*w*x + 
       2*s*t*v*w*x + 10*t^2*v*w*x + 2*s*u*v*w*x + 24*t*u*v*w*x - 
       10*u^2*v*w*x + 4*t*v^2*w*x + 4*u*v^2*w*x + 8*s*t*w^2*x + 2*t^2*w^2*x - 
       4*s*u*w^2*x - 26*t*u*w^2*x - 8*u^2*w^2*x - 2*t*v*w^2*x - 2*u*v*w^2*x - 
       4*t*w^3*x - 2*s^3*x^2 + 2*s^2*t*x^2 - 4*s^2*u*x^2 + 22*s*t*u*x^2 - 
       18*t^2*u*x^2 + s^2*v*x^2 - 5*s*t*v*x^2 + 4*t^2*v*x^2 - 2*s*u*v*x^2 + 
       2*t*u*v*x^2 + 2*s*v^2*x^2 - 2*t*v^2*x^2 + 5*s^2*w*x^2 + 13*s*t*w*x^2 + 
       2*t^2*w*x^2 + 10*s*u*w*x^2 + 10*t*u*w*x^2 - 12*u^2*w*x^2 - 
       3*s*v*w*x^2 + 2*t*v*w*x^2 + 14*u*v*w*x^2 - 2*v^2*w*x^2 - 5*s*w^2*x^2 - 
       4*t*w^2*x^2 + 2*v*w^2*x^2 + 2*w^3*x^2 + s^2*x^3 + 5*s*t*x^3 - 
       6*t^2*x^3 + 6*s*u*x^3 - 6*t*u*x^3 + 2*s*v*x^3 - 2*t*v*x^3 - 
       5*s*w*x^3 + 4*t*w*x^3 + 14*u*w*x^3 - 6*v*w*x^3 + 2*w^2*x^3 - 4*s*x^4 + 
       4*t*x^4 - 4*w*x^4)/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
       (t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - 
        t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
        u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
        u*w*x + v*w*x + s*x^2))) - 
    (2*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*A[t])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - 
    (2*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*A[u])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - 
    (2*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*A[v])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - 
    (2*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*A[w])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - 
    (4*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*A[x])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) + 
    (2*(t^2*v - t*u*v - t*u*w + u^2*w - s*t*x - s*u*x + 2*t*u*x - t*v*x - 
       u*w*x + s*x^2)*B[t, w])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) - 
    (2*(t*v - u*v - t*w + u*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*A[u]*
      B[t, w])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) - 
    (2*A[v]*B[t, w])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
      s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
      t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) + 
    (2*(s*t - s*u - t*u + u^2 - t*v - u*v + 2*u*w - s*x - u*x + v*x)*A[x]*
      B[t, w])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(s*t^3*v - t^4*v - s^2*t*u*v + t^3*u*v + s^2*u^2*v - s*t*u^2*v - 
       s^2*t^2*w - s*t^3*w + 3*s^2*t*u*w + 2*s*t^2*u*w + t^3*u*w - 
       2*s^2*u^2*w - 3*s*t*u^2*w - t^2*u^2*w + 2*s*u^3*w + s*t^2*v*w + 
       2*t^3*v*w - 2*t^2*u*v*w - s*u^2*v*w + s*t^2*w^2 - 4*s*t*u*w^2 - 
       2*t^2*u*w^2 + 3*s*u^2*w^2 + 2*t*u^2*w^2 - t^2*v*w^2 + t*u*v*w^2 + 
       t*u*w^3 - u^2*w^3 - s^2*t^2*x + s*t^3*x + 2*s^3*u*x - 3*s^2*t*u*x + 
       2*s*t^2*u*x - t^3*u*x - 2*s^2*u^2*x + 3*s*t*u^2*x - t^2*u^2*x - 
       2*s*t^2*v*x + 2*t^3*v*x - s^2*u*v*x + t^2*u*v*x + 2*s^2*t*w*x + 
       s*t^2*w*x - 3*s^2*u*w*x + t^2*u*w*x - 3*s*u^2*w*x + 2*t*u^2*w*x - 
       2*s*t*v*w*x - 4*t^2*v*w*x - 2*t*u*v*w*x - 2*s*t*w^2*x + 2*s*u*w^2*x + 
       t*u*w^2*x - u^2*w^2*x + 2*t*v*w^2*x + u*v*w^2*x - u*w^3*x + 
       2*s^2*t*x^2 - 2*s*t^2*x^2 + 3*s^2*u*x^2 - 4*s*t*u*x^2 + t^2*u*x^2 + 
       s*t*v*x^2 - t^2*v*x^2 - s^2*w*x^2 + s*t*w*x^2 + 2*s*u*w*x^2 - 
       2*t*u*w*x^2 + s*v*w*x^2 + 2*t*v*w*x^2 + s*w^2*x^2 + u*w^2*x^2 - 
       v*w^2*x^2 - s^2*x^3 + s*t*x^3 - s*w*x^3)*B[u, v])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(t^2 - 2*t*u + u^2 - 2*t*x - 
       2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
       s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(-(s*t^3*v) + t^4*v + s^2*t*u*v - t^3*u*v - s^2*u^2*v + s*t*u^2*v + 
       2*s*t^3*w - s^2*t*u*w - 3*s*t^2*u*w - 2*t^3*u*w + s^2*u^2*w + 
       2*s*t*u^2*w + 3*t^2*u^2*w - s*u^3*w - t*u^3*w - t^3*v*w - 
       2*s*t*u*v*w + 2*s*u^2*v*w + t*u^2*v*w + 2*s*t*u*w^2 + 3*t^2*u*w^2 - 
       2*s*u^2*w^2 - 4*t*u^2*w^2 + u^3*w^2 + t*u*v*w^2 - u^2*v*w^2 - 
       t*u*w^3 + u^2*w^3 - s^3*t*x + 3*s^2*t^2*x - 2*s*t^3*x - s^3*u*x + 
       2*s^2*t*u*x - 3*s*t^2*u*x + 2*t^3*u*x + s^2*u^2*x - s*t*u^2*x + 
       s^2*t*v*x - t^3*v*x + 2*s^2*u*v*x - 2*s*t*u*v*x + 2*s^2*t*w*x - 
       3*s*t^2*w*x + s^2*u*w*x - 3*t^2*u*w*x + s*u^2*w*x + 2*t*u^2*w*x - 
       2*s*t*v*w*x - 4*s*u*v*w*x - 2*t*u*v*w*x - s*t*w^2*x + s*u*w^2*x + 
       2*t*u*w^2*x - 2*u^2*w^2*x + t*v*w^2*x + 2*u*v*w^2*x - u*w^3*x + 
       s^3*x^2 - 4*s^2*t*x^2 + 3*s*t^2*x^2 - 2*s^2*u*x^2 + 2*s*t*u*x^2 - 
       s^2*v*x^2 + s*t*v*x^2 - 2*s^2*w*x^2 + 2*s*t*w*x^2 + s*u*w*x^2 - 
       t*u*w*x^2 + 2*s*v*w*x^2 + t*v*w*x^2 + s*w^2*x^2 + u*w^2*x^2 - 
       v*w^2*x^2 + s^2*x^3 - s*t*x^3 - s*w*x^3)*A[t]*B[u, v])/
     (t*(s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(t^2 - 2*t*u + u^2 - 
       2*t*x - 2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + 
       s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - 
       s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + 
       s*x^2)) + (2*(s^2 - s*t - s*u + t*u - s*v - t*v - s*w - u*w + v*w + 
       2*s*x)*A[w]*B[u, v])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(s*t - s*u - t*u + u^2 - t*v - u*v + 2*u*w - s*x - u*x + v*x)*A[x]*
      B[u, v])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*s*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*
      B[t, w]*B[u, v])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) - 
    (2*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*
      I2[t, u, x])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) - 
    (2*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*
      I2[v, w, x])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (4*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*
      S[t, v, x])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (4*(-(s*v) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - t*x + w*x)*
      S[u, w, x])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) - 
    (2*(2*s*t^3*v - 2*t^4*v - s^2*t*u*v - 2*s*t^2*u*v + 3*t^3*u*v + 
       s^2*u^2*v - t^2*u^2*v - 3*s*t^3*w - t^4*w + s^2*t*u*w + 5*s*t^2*u*w + 
       6*t^3*u*w - s^2*u^2*w - 3*s*t*u^2*w - 8*t^2*u^2*w + s*u^3*w + 
       3*t*u^3*w + 2*s*t*u*v*w + 2*t^2*u*v*w - 2*s*u^2*v*w - 2*t*u^2*v*w + 
       t^3*w^2 - 2*s*t*u*w^2 - 5*t^2*u*w^2 + 2*s*u^2*w^2 + 5*t*u^2*w^2 - 
       u^3*w^2 - t*u*v*w^2 + u^2*v*w^2 + t*u*w^3 - u^2*w^3 + s^3*t*x - 
       3*s^2*t^2*x + s*t^3*x + t^4*x + s^3*u*x - 2*s^2*t*u*x + 5*s*t^2*u*x - 
       4*t^3*u*x - s^2*u^2*x + t^2*u^2*x - s^2*t*v*x - 2*s*t^2*v*x + 
       3*t^3*v*x - 2*s^2*u*v*x + 2*t^2*u*v*x - 2*s^2*t*w*x + 5*s*t^2*w*x + 
       t^3*w*x - s^2*u*w*x + 2*s*t*u*w*x + 3*t^2*u*w*x - s*u^2*w*x - 
       7*t*u^2*w*x + 2*s*t*v*w*x + 2*t^2*v*w*x + 4*s*u*v*w*x + 4*t*u*v*w*x + 
       s*t*w^2*x - 2*t^2*w^2*x - s*u*w^2*x - 4*t*u*w^2*x + 2*u^2*w^2*x - 
       t*v*w^2*x - 2*u*v*w^2*x + u*w^3*x - s^3*x^2 + 4*s^2*t*x^2 - 
       s*t^2*x^2 - 2*t^3*x^2 + 2*s^2*u*x^2 - 2*t^2*u*x^2 + s^2*v*x^2 - 
       t^2*v*x^2 + 2*s^2*w*x^2 - 3*s*t*w*x^2 + t^2*w*x^2 - s*u*w*x^2 + 
       5*t*u*w*x^2 - 2*s*v*w*x^2 - 2*t*v*w*x^2 - s*w^2*x^2 + t*w^2*x^2 - 
       u*w^2*x^2 + v*w^2*x^2 - s^2*x^3 + t^2*x^3 + s*w*x^3 - t*w*x^3)*
      T[t, v, x])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - 
    (2*u*(s^2*t*v - s*t^2*v - s^2*u*v + t^2*u*v + s*u^2*v - t*u^2*v - 
       s^2*t*w + s*t^2*w - 2*t^3*w + s^2*u*w + 5*t^2*u*w - s*u^2*w - 
       5*t*u^2*w + 2*u^3*w - 2*s*t*v*w - 3*t^2*v*w + 2*s*u*v*w + 4*t*u*v*w - 
       u^2*v*w + 2*s*t*w^2 + 3*t^2*w^2 - 2*s*u*w^2 - 4*t*u*w^2 + u^2*w^2 + 
       t*v*w^2 - u*v*w^2 - t*w^3 + u*w^3 - 2*s^3*x + 5*s^2*t*x - 5*s*t^2*x + 
       2*t^3*x + s^2*u*x - t^2*u*x - s*u^2*x + t*u^2*x + s^2*v*x - 
       4*s*t*v*x + 3*t^2*v*x - 2*s*u*v*x + 2*t*u*v*x + 5*s^2*w*x + 
       2*s*t*w*x - 2*t*u*w*x - 5*u^2*w*x - 2*s*v*w*x + 2*u*v*w*x - 
       4*s*w^2*x - 3*t*w^2*x - u*w^2*x + v*w^2*x + w^3*x - s^2*x^2 + 
       4*s*t*x^2 - 3*t^2*x^2 + 2*s*u*x^2 - 2*t*u*x^2 + s*v*x^2 - t*v*x^2 + 
       s*w*x^2 + 3*t*w*x^2 + 4*u*w*x^2 - v*w*x^2 - s*x^3 + t*x^3 - w*x^3)*
      T[u, w, x])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - 
    (2*v*(s^2 - 2*s*t + t^2 + s*v - t*v - 3*s*w - 3*t*w + 2*u*w - v*w + 
       2*w^2 - s*x + t*x - w*x)*T[v, t, x])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - 
    (2*w*(-s^2 + s*t + s*u - t*u + 2*s*v - t*w + 3*u*w - 2*v*w + w^2 - 
       3*s*x + t*x - w*x)*T[w, u, x])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + 
       w^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - 
       t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
       t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*x*(s^3*t - 2*s^2*t^2 + s*t^3 - s^3*u + s^2*t*u + s*t^2*u - t^3*u + 
       s^2*u^2 - 2*s*t*u^2 + t^2*u^2 - s^2*t*v + s*t^2*v - s^2*u*v + 
       4*s*t*u*v - 3*t^2*u*v - s*u^2*v + t*u^2*v - 2*s^2*t*w - s*t^2*w + 
       t^3*w + 4*s^2*u*w - 2*s*t*u*w - s*u^2*w + 3*t*u^2*w - 2*u^3*w + 
       2*s*t*v*w + 3*t^2*v*w + 2*s*u*v*w + u^2*v*w + s*t*w^2 - t^2*w^2 - 
       5*s*u*w^2 - 3*t*u*w^2 - t*v*w^2 - u*v*w^2 + 2*u*w^3 - s^3*x + 
       2*s^2*t*x - t^3*x - s^2*u*x + t^2*u*x + s*u^2*x - t*u^2*x + s^2*v*x - 
       t^2*v*x + 2*s*u*v*x - 2*t*u*v*x + 2*s^2*w*x - t^2*w*x + 2*t*u*w*x + 
       5*u^2*w*x - 2*s*v*w*x - 4*t*v*w*x - 2*u*v*w*x - s*w^2*x + 2*t*w^2*x + 
       u*w^2*x + v*w^2*x - 2*s*t*x^2 + 2*t^2*x^2 - 2*s*u*x^2 + 2*t*u*x^2 - 
       s*v*x^2 + t*v*x^2 + s*w*x^2 - t*w*x^2 - 4*u*w*x^2 + v*w*x^2 - 
       w^2*x^2 + s*x^3 - t*x^3 + w*x^3)*T[x, t, v])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(t^2 - 2*t*u + u^2 - 2*t*x - 
       2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
       s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*x*(s^3*t - 2*s^2*t^2 + s*t^3 - s^3*u + s^2*t*u + s*t^2*u - t^3*u + 
       s^2*u^2 - 2*s*t*u^2 + t^2*u^2 - s^2*t*v + s*t^2*v - s^2*u*v + 
       4*s*t*u*v - 3*t^2*u*v - s*u^2*v + t*u^2*v - 2*s^2*t*w - s*t^2*w + 
       t^3*w + 4*s^2*u*w - 2*s*t*u*w - s*u^2*w + 3*t*u^2*w - 2*u^3*w + 
       2*s*t*v*w + 3*t^2*v*w + 2*s*u*v*w + u^2*v*w + s*t*w^2 - t^2*w^2 - 
       5*s*u*w^2 - 3*t*u*w^2 - t*v*w^2 - u*v*w^2 + 2*u*w^3 - s^3*x + 
       2*s^2*t*x - t^3*x - s^2*u*x + t^2*u*x + s*u^2*x - t*u^2*x + s^2*v*x - 
       t^2*v*x + 2*s*u*v*x - 2*t*u*v*x + 2*s^2*w*x - t^2*w*x + 2*t*u*w*x + 
       5*u^2*w*x - 2*s*v*w*x - 4*t*v*w*x - 2*u*v*w*x - s*w^2*x + 2*t*w^2*x + 
       u*w^2*x + v*w^2*x - 2*s*t*x^2 + 2*t^2*x^2 - 2*s*u*x^2 + 2*t*u*x^2 - 
       s*v*x^2 + t*v*x^2 + s*w*x^2 - t*w*x^2 - 4*u*w*x^2 + v*w*x^2 - 
       w^2*x^2 + s*x^3 - t*x^3 + w*x^3)*T[x, u, w])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(t^2 - 2*t*u + u^2 - 2*t*x - 
       2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
       s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*w*(-s^2 + s*t + s*u - t*u + s*v + t*v + s*w + u*w - v*w - 2*s*x)*
      U[t, w, v, x])/((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*v*U[u, v, w, x])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
      s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
      t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) + 
    (2*u*(t*v - u*v - t*w + u*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*
      U[v, u, t, x])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(s*t^3*v - t^4*v - s^2*t*u*v + t^3*u*v + s^2*u^2*v - s*t*u^2*v - 
       2*s*t^3*w + s^2*t*u*w + 3*s*t^2*u*w + 2*t^3*u*w - s^2*u^2*w - 
       2*s*t*u^2*w - 3*t^2*u^2*w + s*u^3*w + t*u^3*w + t^3*v*w + 
       2*s*t*u*v*w - 2*s*u^2*v*w - t*u^2*v*w - 2*s*t*u*w^2 - 3*t^2*u*w^2 + 
       2*s*u^2*w^2 + 4*t*u^2*w^2 - u^3*w^2 - t*u*v*w^2 + u^2*v*w^2 + 
       t*u*w^3 - u^2*w^3 + s^3*t*x - 3*s^2*t^2*x + 2*s*t^3*x + s^3*u*x - 
       2*s^2*t*u*x + 3*s*t^2*u*x - 2*t^3*u*x - s^2*u^2*x + s*t*u^2*x - 
       s^2*t*v*x + t^3*v*x - 2*s^2*u*v*x + 2*s*t*u*v*x - 2*s^2*t*w*x + 
       3*s*t^2*w*x - s^2*u*w*x + 3*t^2*u*w*x - s*u^2*w*x - 2*t*u^2*w*x + 
       2*s*t*v*w*x + 4*s*u*v*w*x + 2*t*u*v*w*x + s*t*w^2*x - s*u*w^2*x - 
       2*t*u*w^2*x + 2*u^2*w^2*x - t*v*w^2*x - 2*u*v*w^2*x + u*w^3*x - 
       s^3*x^2 + 4*s^2*t*x^2 - 3*s*t^2*x^2 + 2*s^2*u*x^2 - 2*s*t*u*x^2 + 
       s^2*v*x^2 - s*t*v*x^2 + 2*s^2*w*x^2 - 2*s*t*w*x^2 - s*u*w*x^2 + 
       t*u*w*x^2 - 2*s*v*w*x^2 - t*v*w*x^2 - s*w^2*x^2 - u*w^2*x^2 + 
       v*w^2*x^2 - s^2*x^3 + s*t*x^3 + s*w*x^3)*U[w, t, u, x])/
     ((s^2 - 2*s*t + t^2 - 2*s*w - 2*t*w + w^2)*(t^2 - 2*t*u + u^2 - 2*t*x - 
       2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
       s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2))
 
QddQ[I7c5][t_, u_, v_, w_, x_, y_, z_] = 
   (s*t^2*v^2 - 2*s*t*u*v^2 + 2*t^2*u*v^2 + s*u^2*v^2 - 4*t*u^2*v^2 + 
      2*u^3*v^2 - 2*t*u*v^3 + 2*u^2*v^3 - 2*s*t^2*v*w - 2*t^3*v*w + 
      4*s*t*u*v*w + 2*t^2*u*v*w - 2*s*u^2*v*w + 2*t*u^2*v*w - 2*u^3*v*w + 
      2*t^2*v^2*w + 2*t*u*v^2*w - 4*u^2*v^2*w + s*t^2*w^2 + 2*t^3*w^2 - 
      2*s*t*u*w^2 - 4*t^2*u*w^2 + s*u^2*w^2 + 2*t*u^2*w^2 - 4*t^2*v*w^2 + 
      2*t*u*v*w^2 + 2*u^2*v*w^2 + 2*t^2*w^3 - 2*t*u*w^3 - 2*t^3*v*x + 
      6*t*u^2*v*x - 4*u^3*v*x + 4*t^2*v^2*x - 12*t*u*v^2*x - 4*u^2*v^2*x - 
      2*t*v^3*x - 4*u*v^3*x - 4*t^3*w*x + 6*t^2*u*w*x - 2*u^3*w*x - 
      12*t^2*v*w*x + 48*t*u*v*w*x - 12*u^2*v*w*x + 6*u*v^2*w*x - 
      4*t^2*w^2*x - 12*t*u*w^2*x + 4*u^2*w^2*x + 6*t*v*w^2*x - 4*t*w^3*x - 
      2*u*w^3*x - s*t^2*x^2 + 2*t^3*x^2 + 2*s*t*u*x^2 - 2*t^2*u*x^2 - 
      s*u^2*x^2 - 2*t*u^2*x^2 + 2*u^3*x^2 - 4*s*t*v*x^2 - 4*t^2*v*x^2 - 
      4*s*u*v*x^2 + 34*t*u*v*x^2 + 2*u^2*v*x^2 - s*v^2*x^2 - 4*t*v^2*x^2 + 
      2*u*v^2*x^2 + 2*v^3*x^2 - 4*s*t*w*x^2 + 2*t^2*w*x^2 - 4*s*u*w*x^2 + 
      34*t*u*w*x^2 - 4*u^2*w*x^2 + 2*s*v*w*x^2 + 34*t*v*w*x^2 + 
      34*u*v*w*x^2 - 2*v^2*w*x^2 - s*w^2*x^2 + 2*t*w^2*x^2 - 4*u*w^2*x^2 - 
      2*v*w^2*x^2 + 2*w^3*x^2 + 4*s*t*x^3 + 4*s*u*x^3 - 20*t*u*x^3 + 
      4*s*v*x^3 + 12*t*v*x^3 + 8*u*v*x^3 + 4*s*w*x^3 + 8*t*w*x^3 + 
      12*u*w*x^3 - 20*v*w*x^3 - 3*s*x^4 - 6*t*x^4 - 6*u*x^4 - 6*v*x^4 - 
      6*w*x^4 + 4*x^5)/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - (2*A[t])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + 
      t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - 
      s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + 
      s*x^2) - (2*A[u])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
      s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
      t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) - 
    (2*A[v])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - 
      t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
      s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) - 
    (2*A[w])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - 
      t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
      s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) - 
    (4*A[x])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - 
      t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
      s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) + 
    (2*(s*t*u*v^2 - t^2*u*v^2 - s*u^2*v^2 + t*u^2*v^2 - t^2*v^3 - t*u*v^3 - 
       s*t^2*v*w + 2*t^3*v*w - 3*t^2*u*v*w + s*u^2*v*w + 2*t*u^2*v*w - 
       u^3*v*w + 3*t^2*v^2*w + 2*t*u*v^2*w + u^2*v^2*w + s*t^2*w^2 - 
       s*t*u*w^2 - 2*t^2*u*w^2 + 3*t*u^2*w^2 - u^3*w^2 - 2*t^2*v*w^2 - 
       3*t*u*v*w^2 - u^2*v*w^2 + 2*t*u*w^3 - 2*s*t*u*v*x + 2*t^2*u*v*x + 
       2*s*u^2*v*x - 2*t*u^2*v*x + s*t*v^2*x + 2*t^2*v^2*x + 2*s*u*v^2*x + 
       t*u*v^2*x + t*v^3*x - s*t^2*w*x + 3*t^2*u*w*x + s*u^2*w*x - 
       4*t*u^2*w*x + u^3*w*x - 3*t^2*v*w*x - 2*s*u*v*w*x + u^2*v*w*x - 
       4*t*v^2*w*x - 2*u*v^2*w*x - s*t*w^2*x - 3*t*u*w^2*x + 2*u^2*w^2*x + 
       3*t*v*w^2*x + 2*u*v*w^2*x + s*t*u*x^2 - t^2*u*x^2 - s*u^2*x^2 + 
       t*u^2*x^2 - 2*s*t*v*x^2 - t^2*v*x^2 - 4*s*u*v*x^2 + t*u*v*x^2 - 
       s*v^2*x^2 - 2*t*v^2*x^2 - 2*s*u*w*x^2 + 2*t*u*w*x^2 - 2*u^2*w*x^2 + 
       s*v*w*x^2 + 2*t*v*w*x^2 + u*v*w*x^2 + v^2*w*x^2 - u*w^2*x^2 - 
       v*w^2*x^2 + s*t*x^3 + 2*s*u*x^3 - t*u*x^3 + 2*s*v*x^3 + t*v*x^3 + 
       s*w*x^3 + u*w*x^3 - v*w*x^3 - s*x^4)*B[t, w])/
     ((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*x - 
       2*w*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
       s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(-(s*t) + t^2 + s*u - t*u + 2*t*v - t*w - u*w - s*x - t*x + w*x)*A[u]*
      B[t, w])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(s*v - t*v - s*w - t*w + 2*u*w - v*w + w^2 - s*x + t*x - w*x)*A[v]*
      B[t, w])/((v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(-(s*t^2*v^2) + t^3*v^2 + 2*s*t*u*v^2 - 2*t^2*u*v^2 - s*u^2*v^2 + 
       t*u^2*v^2 + t^2*v^3 - t*u*v^3 + 2*s*t^2*v*w - t^3*v*w - 4*s*t*u*v*w + 
       t^2*u*v*w + 2*s*u^2*v*w + t*u^2*v*w - u^3*v*w - 2*t^2*v^2*w + 
       t*u*v^2*w + u^2*v^2*w - s*t^2*w^2 + 2*s*t*u*w^2 + t^2*u*w^2 - 
       s*u^2*w^2 - 2*t*u^2*w^2 + u^3*w^2 + t^2*v*w^2 + t*u*v*w^2 - 
       2*u^2*v*w^2 - t*u*w^3 + u^2*w^3 + s*t^2*v*x - t^3*v*x - 2*s*t*u*v*x + 
       2*t^2*u*v*x + s*u^2*v*x - t*u^2*v*x + s*t*v^2*x - 4*t^2*v^2*x + 
       s*u*v^2*x + 2*t*u*v^2*x - t*v^3*x + s*t^2*w*x - 2*s*t*u*w*x - 
       t^2*u*w*x + s*u^2*w*x + 2*t*u^2*w*x - u^3*w*x - 2*s*t*v*w*x + 
       2*t^2*v*w*x - 2*s*u*v*w*x + 2*u^2*v*w*x + 2*t*v^2*w*x - u*v^2*w*x + 
       s*t*w^2*x + s*u*w^2*x + 2*t*u*w^2*x - 4*u^2*w^2*x - t*v*w^2*x + 
       2*u*v*w^2*x - u*w^3*x + 3*t^2*v*x^2 - 3*t*u*v*x^2 + 3*t*v^2*x^2 - 
       3*t*u*w*x^2 + 3*u^2*w*x^2 - 3*t*v*w*x^2 - 3*u*v*w*x^2 + 3*u*w^2*x^2 - 
       s*t*x^3 - s*u*x^3 + 2*t*u*x^3 - s*v*x^3 - 2*t*v*x^3 - s*w*x^3 - 
       2*u*w*x^3 + 2*v*w*x^3 + s*x^4)*A[x]*B[t, w])/
     (x*(t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(v^2 - 2*v*w + w^2 - 
       2*v*x - 2*w*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + 
       s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - 
       s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + 
       s*x^2)) + (2*(-(t^3*v^2) - s*t*u*v^2 + 3*t^2*u*v^2 + s*u^2*v^2 - 
       2*t*u^2*v^2 + 2*t*u*v^3 + s*t^2*v*w - t^3*v*w + 2*t^2*u*v*w - 
       s*u^2*v*w - 3*t*u^2*v*w + 2*u^3*v*w - t^2*v^2*w - 3*t*u*v^2*w - 
       2*u^2*v^2*w - s*t^2*w^2 + s*t*u*w^2 + t^2*u*w^2 - t*u^2*w^2 + 
       t^2*v*w^2 + 2*t*u*v*w^2 + 3*u^2*v*w^2 - t*u*w^3 - u^2*w^3 + 
       s*t^2*v*x + t^3*v*x - 4*t^2*u*v*x - s*u^2*v*x + 3*t*u^2*v*x + 
       2*t^2*v^2*x - s*u*v^2*x - 3*t*u*v^2*x + 2*s*t^2*w*x - 2*s*t*u*w*x - 
       2*t^2*u*w*x + 2*t*u^2*w*x - 2*s*t*v*w*x + t^2*v*w*x - 3*u^2*v*w*x + 
       2*t*v^2*w*x + 3*u*v^2*w*x + 2*s*t*w^2*x + s*u*w^2*x + t*u*w^2*x + 
       2*u^2*w^2*x - 2*t*v*w^2*x - 4*u*v*w^2*x + u*w^3*x - s*t^2*x^2 + 
       s*t*u*x^2 + t^2*u*x^2 - t*u^2*x^2 - 2*s*t*v*x^2 - 2*t^2*v*x^2 + 
       2*t*u*v*x^2 - t*v^2*x^2 - 4*s*t*w*x^2 - 2*s*u*w*x^2 + t*u*w*x^2 - 
       u^2*w*x^2 + s*v*w*x^2 + t*v*w*x^2 + 2*u*v*w*x^2 - v^2*w*x^2 - 
       s*w^2*x^2 - 2*u*w^2*x^2 + v*w^2*x^2 + 2*s*t*x^3 + s*u*x^3 - t*u*x^3 + 
       s*v*x^3 + t*v*x^3 + 2*s*w*x^3 + u*w*x^3 - v*w*x^3 - s*x^4)*B[u, v])/
     ((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*x - 
       2*w*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
       s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(s*t - s*u - t*u + u^2 - t*v - u*v + 2*u*w - s*x - u*x + v*x)*A[t]*
      B[u, v])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(-(s*v) + 2*t*v - u*v + v^2 + s*w - u*w - v*w - s*x + u*x - v*x)*A[w]*
      B[u, v])/((v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*(-(s*t^2*v^2) + t^3*v^2 + 2*s*t*u*v^2 - 2*t^2*u*v^2 - s*u^2*v^2 + 
       t*u^2*v^2 + t^2*v^3 - t*u*v^3 + 2*s*t^2*v*w - t^3*v*w - 4*s*t*u*v*w + 
       t^2*u*v*w + 2*s*u^2*v*w + t*u^2*v*w - u^3*v*w - 2*t^2*v^2*w + 
       t*u*v^2*w + u^2*v^2*w - s*t^2*w^2 + 2*s*t*u*w^2 + t^2*u*w^2 - 
       s*u^2*w^2 - 2*t*u^2*w^2 + u^3*w^2 + t^2*v*w^2 + t*u*v*w^2 - 
       2*u^2*v*w^2 - t*u*w^3 + u^2*w^3 + s*t^2*v*x - t^3*v*x - 2*s*t*u*v*x + 
       2*t^2*u*v*x + s*u^2*v*x - t*u^2*v*x + s*t*v^2*x - 4*t^2*v^2*x + 
       s*u*v^2*x + 2*t*u*v^2*x - t*v^3*x + s*t^2*w*x - 2*s*t*u*w*x - 
       t^2*u*w*x + s*u^2*w*x + 2*t*u^2*w*x - u^3*w*x - 2*s*t*v*w*x + 
       2*t^2*v*w*x - 2*s*u*v*w*x + 2*u^2*v*w*x + 2*t*v^2*w*x - u*v^2*w*x + 
       s*t*w^2*x + s*u*w^2*x + 2*t*u*w^2*x - 4*u^2*w^2*x - t*v*w^2*x + 
       2*u*v*w^2*x - u*w^3*x + 3*t^2*v*x^2 - 3*t*u*v*x^2 + 3*t*v^2*x^2 - 
       3*t*u*w*x^2 + 3*u^2*w*x^2 - 3*t*v*w*x^2 - 3*u*v*w*x^2 + 3*u*w^2*x^2 - 
       s*t*x^3 - s*u*x^3 + 2*t*u*x^3 - s*v*x^3 - 2*t*v*x^3 - s*w*x^3 - 
       2*u*w*x^3 + 2*v*w*x^3 + s*x^4)*A[x]*B[u, v])/
     (x*(t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(v^2 - 2*v*w + w^2 - 
       2*v*x - 2*w*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + 
       s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - 
       s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + 
       s*x^2)) + (2*s*B[t, w]*B[u, v])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + 
      t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - 
      s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + 
      s*x^2) - (2*I2[t, u, x])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + 
      s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
      s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) - 
    (2*I2[v, w, x])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
      s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
      t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) + 
    (4*S[t, v, x])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
      s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
      t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) + 
    (4*S[u, w, x])/(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
      s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
      t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2) + 
    (2*t*(s*t + t^2 - s*u - 3*t*u + 2*u^2 - t*v - u*v + 2*u*w - s*x - 2*t*x - 
       3*u*x + v*x + x^2)*T[t, v, x])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + 
       x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - 
       t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
       t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*u*(-(s*t) + 2*t^2 + s*u - 3*t*u + u^2 + 2*t*v - t*w - u*w - s*x - 
       3*t*x - 2*u*x + w*x + x^2)*T[u, w, x])/
     ((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) + 
    (2*v*(s*v - t*v + v^2 - s*w - t*w + 2*u*w - 3*v*w + 2*w^2 - s*x + t*x - 
       2*v*x - 3*w*x + x^2)*T[v, t, x])/((v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + 
       x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - 
       t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + 
       t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*w*(-(s*v) + 2*t*v - u*v + 2*v^2 + s*w - u*w - 3*v*w + w^2 - s*x + 
       u*x - 3*v*x - 2*w*x + x^2)*T[w, u, x])/
     ((v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - 
       t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - 
       u*w*x + v*w*x + s*x^2)) - 
    (2*(s*t^2*v^2 - t^3*v^2 - 2*s*t*u*v^2 + 2*t^2*u*v^2 + s*u^2*v^2 - 
       t*u^2*v^2 - t^2*v^3 + t*u*v^3 - 2*s*t^2*v*w + t^3*v*w + 4*s*t*u*v*w - 
       t^2*u*v*w - 2*s*u^2*v*w - t*u^2*v*w + u^3*v*w + 2*t^2*v^2*w - 
       t*u*v^2*w - u^2*v^2*w + s*t^2*w^2 - 2*s*t*u*w^2 - t^2*u*w^2 + 
       s*u^2*w^2 + 2*t*u^2*w^2 - u^3*w^2 - t^2*v*w^2 - t*u*v*w^2 + 
       2*u^2*v*w^2 + t*u*w^3 - u^2*w^3 - s*t^2*v*x + t^3*v*x + 2*s*t*u*v*x - 
       2*t^2*u*v*x - s*u^2*v*x + t*u^2*v*x - s*t*v^2*x + 3*t^2*v^2*x - 
       s*u*v^2*x - u^2*v^2*x + t*v^3*x - s*t^2*w*x + 2*s*t*u*w*x + 
       t^2*u*w*x - s*u^2*w*x - 2*t*u^2*w*x + u^3*w*x + 2*s*t*v*w*x + 
       2*s*u*v*w*x - 4*t*u*v*w*x - 2*t*v^2*w*x + u*v^2*w*x - s*t*w^2*x - 
       t^2*w^2*x - s*u*w^2*x + 3*u^2*w^2*x + t*v*w^2*x - 2*u*v*w^2*x + 
       u*w^3*x - t^2*v*x^2 - t*u*v*x^2 + 2*u^2*v*x^2 - t*v^2*x^2 + 
       2*u*v^2*x^2 + 2*t^2*w*x^2 - t*u*w*x^2 - u^2*w*x^2 - t*v*w*x^2 - 
       u*v*w*x^2 + 2*t*w^2*x^2 - u*w^2*x^2 + s*t*x^3 - t^2*x^3 + s*u*x^3 - 
       u^2*x^3 + s*v*x^3 - 2*t*v*x^3 - 4*u*v*x^3 - v^2*x^3 + s*w*x^3 - 
       4*t*w*x^3 - 2*u*w*x^3 - w^2*x^3 - s*x^4 + 2*t*x^4 + 2*u*x^4 + 
       2*v*x^4 + 2*w*x^4 - x^5)*T[x, t, v])/
     ((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*x - 
       2*w*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
       s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) - 
    (2*(s*t^2*v^2 - t^3*v^2 - 2*s*t*u*v^2 + 2*t^2*u*v^2 + s*u^2*v^2 - 
       t*u^2*v^2 - t^2*v^3 + t*u*v^3 - 2*s*t^2*v*w + t^3*v*w + 4*s*t*u*v*w - 
       t^2*u*v*w - 2*s*u^2*v*w - t*u^2*v*w + u^3*v*w + 2*t^2*v^2*w - 
       t*u*v^2*w - u^2*v^2*w + s*t^2*w^2 - 2*s*t*u*w^2 - t^2*u*w^2 + 
       s*u^2*w^2 + 2*t*u^2*w^2 - u^3*w^2 - t^2*v*w^2 - t*u*v*w^2 + 
       2*u^2*v*w^2 + t*u*w^3 - u^2*w^3 - s*t^2*v*x + t^3*v*x + 2*s*t*u*v*x - 
       2*t^2*u*v*x - s*u^2*v*x + t*u^2*v*x - s*t*v^2*x + 3*t^2*v^2*x - 
       s*u*v^2*x - u^2*v^2*x + t*v^3*x - s*t^2*w*x + 2*s*t*u*w*x + 
       t^2*u*w*x - s*u^2*w*x - 2*t*u^2*w*x + u^3*w*x + 2*s*t*v*w*x + 
       2*s*u*v*w*x - 4*t*u*v*w*x - 2*t*v^2*w*x + u*v^2*w*x - s*t*w^2*x - 
       t^2*w^2*x - s*u*w^2*x + 3*u^2*w^2*x + t*v*w^2*x - 2*u*v*w^2*x + 
       u*w^3*x - t^2*v*x^2 - t*u*v*x^2 + 2*u^2*v*x^2 - t*v^2*x^2 + 
       2*u*v^2*x^2 + 2*t^2*w*x^2 - t*u*w*x^2 - u^2*w*x^2 - t*v*w*x^2 - 
       u*v*w*x^2 + 2*t*w^2*x^2 - u*w^2*x^2 + s*t*x^3 - t^2*x^3 + s*u*x^3 - 
       u^2*x^3 + s*v*x^3 - 2*t*v*x^3 - 4*u*v*x^3 - v^2*x^3 + s*w*x^3 - 
       4*t*w*x^3 - 2*u*w*x^3 - w^2*x^3 - s*x^4 + 2*t*x^4 + 2*u*x^4 + 
       2*v*x^4 + 2*w*x^4 - x^5)*T[x, u, w])/
     ((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*x - 
       2*w*x + x^2)*(-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - 
       s*u*w - t*u*w + u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x + t*u*x - s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*w*(s*v - 2*t*v + u*v - v^2 - s*w + u*w + v*w + s*x - u*x + v*x)*
      U[t, w, v, x])/((v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) - 
    (2*v*(s*v - t*v - s*w - t*w + 2*u*w - v*w + w^2 - s*x + t*x - w*x)*
      U[u, v, w, x])/((v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*u*(s*t - t^2 - s*u + t*u - 2*t*v + t*w + u*w + s*x + t*x - w*x)*
      U[v, u, t, x])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2)) + 
    (2*t*(-(s*t) + s*u + t*u - u^2 + t*v + u*v - 2*u*w + s*x + u*x - v*x)*
      U[w, t, u, x])/((t^2 - 2*t*u + u^2 - 2*t*x - 2*u*x + x^2)*
      (-(s*t*v) + t^2*v + s*u*v - t*u*v + t*v^2 + s*t*w - s*u*w - t*u*w + 
       u^2*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x + t*u*x - 
       s*v*x - t*v*x - s*w*x - u*w*x + v*w*x + s*x^2))
 
QddQ[I7c6][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7d][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7d1][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7d2][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7d3][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7d7][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I7e][t_, u_, v_, w_, x_, y_, z_] = 2*M[t, w, u, v, x]
 
QddQ[I7e1][t_, u_, v_, w_, x_, y_, z_] = 
   -((s^2*t^2*u - s*t^3*u - 2*t^4*u - 3*s*t^2*u^2 + 2*t^2*u^3 - s^2*t^2*v + 
       3*s*t^3*v - 2*t^4*v + s*t^2*u*v - 6*t^3*u*v + 2*s*t^2*v^2 - 
       2*t^3*v^2 - 2*t^2*u*v^2 - 2*s^2*t*u*w - 2*s*t^2*u*w + 6*t^3*u*w + 
       6*s*t*u^2*w + 6*t^2*u^2*w - 4*t*u^3*w + 2*s^2*t*v*w - 4*s*t^2*v*w + 
       2*t^3*v*w - 2*s*t*u*v*w + 14*t^2*u*v*w - 4*s*t*v^2*w + 4*t^2*v^2*w + 
       4*t*u*v^2*w + s^2*u*w^2 + 7*s*t*u*w^2 - 2*t^2*u*w^2 - 3*s*u^2*w^2 - 
       12*t*u^2*w^2 + 2*u^3*w^2 - s^2*v*w^2 - s*t*v*w^2 + 2*t^2*v*w^2 + 
       s*u*v*w^2 - 10*t*u*v*w^2 + 2*s*v^2*w^2 - 2*t*v^2*w^2 - 2*u*v^2*w^2 - 
       4*s*u*w^3 - 6*t*u*w^3 + 6*u^2*w^3 + 2*s*v*w^3 - 2*t*v*w^3 + 
       2*u*v*w^3 + 4*u*w^4 + 2*s^3*t*x - 3*s^2*t^2*x - s*t^3*x + 2*t^4*x - 
       6*s^2*t*u*x - 7*s*t^2*u*x + 8*s*t*u^2*x + 2*t^2*u^2*x - 4*t*u^3*x + 
       2*s*t*u*v*x + 10*t^2*u*v*x - 2*t*u^2*v*x - 4*s*t*v^2*x + 4*t^2*v^2*x + 
       4*t*u*v^2*x - 2*s^3*w*x + 6*s*t^2*w*x - 4*t^3*w*x + 6*s^2*u*w*x + 
       20*s*t*u*w*x + 22*t^2*u*w*x - 4*s*u^2*w*x - 26*t*u^2*w*x - 
       10*s*t*v*w*x + 10*t^2*v*w*x + 2*s*u*v*w*x + 24*t*u*v*w*x - 
       2*u^2*v*w*x - 4*s*v^2*w*x + 4*t*v^2*w*x + 4*u*v^2*w*x + 3*s^2*w^2*x - 
       3*s*t*w^2*x - s*u*w^2*x - 32*t*u*w^2*x - 8*u^2*w^2*x - 2*s*v*w^2*x + 
       2*t*v*w^2*x - 10*u*v*w^2*x - 2*s*w^3*x + 2*t*w^3*x - 2*u*w^3*x - 
       2*s^3*x^2 + 2*s^2*t*x^2 + 5*s^2*u*x^2 + 13*s*t*u*x^2 + 2*t^2*u*x^2 - 
       5*s*u^2*x^2 - 4*t*u^2*x^2 + 2*u^3*x^2 + s^2*v*x^2 - 5*s*t*v*x^2 + 
       4*t^2*v*x^2 - 3*s*u*v*x^2 + 2*t*u*v*x^2 + 2*u^2*v*x^2 + 2*s*v^2*x^2 - 
       2*t*v^2*x^2 - 2*u*v^2*x^2 - 4*s^2*w*x^2 + 22*s*t*w*x^2 - 
       18*t^2*w*x^2 + 10*s*u*w*x^2 + 10*t*u*w*x^2 - 2*s*v*w*x^2 + 
       2*t*v*w*x^2 + 14*u*v*w*x^2 - 12*u*w^2*x^2 + s^2*x^3 + 5*s*t*x^3 - 
       6*t^2*x^3 - 5*s*u*x^3 + 4*t*u*x^3 + 2*u^2*x^3 + 2*s*v*x^3 - 
       2*t*v*x^3 - 6*u*v*x^3 + 6*s*w*x^3 - 6*t*w*x^3 + 14*u*w*x^3 - 4*s*x^4 + 
       4*t*x^4 - 4*u*x^4)/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
       (t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - 
        t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
        u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
        t*w*x - u*w*x + s*x^2))) - 
    (2*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*A[t])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*A[u])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*A[v])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*A[w])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (4*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*A[x])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*(t^2*v - t*u*w - t*v*w + u*w^2 - s*t*x - t*v*x - s*w*x + 2*t*w*x - 
       u*w*x + s*x^2)*B[t, u])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*A[v]*B[t, u])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
      u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
      t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) - 
    (2*(-(t*u) + t*v + u*w - v*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*A[w]*
      B[t, u])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s*t - t*v - s*w - t*w + 2*u*w - v*w + w^2 - s*x + v*x - w*x)*A[x]*
      B[t, u])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s^2*t^2*u) - s*t^3*u + s*t^2*u^2 + s*t^3*v - t^4*v + s*t^2*u*v + 
       2*t^3*u*v - t^2*u^2*v + 3*s^2*t*u*w + 2*s*t^2*u*w + t^3*u*w - 
       4*s*t*u^2*w - 2*t^2*u^2*w + t*u^3*w - s^2*t*v*w + t^3*v*w - 
       2*t^2*u*v*w + t*u^2*v*w - 2*s^2*u*w^2 - 3*s*t*u*w^2 - t^2*u*w^2 + 
       3*s*u^2*w^2 + 2*t*u^2*w^2 - u^3*w^2 + s^2*v*w^2 - s*t*v*w^2 - 
       s*u*v*w^2 + 2*s*u*w^3 - s^2*t^2*x + s*t^3*x + 2*s^2*t*u*x + 
       s*t^2*u*x - 2*s*t*u^2*x - 2*s*t^2*v*x + 2*t^3*v*x - 2*s*t*u*v*x - 
       4*t^2*u*v*x + 2*t*u^2*v*x + 2*s^3*w*x - 3*s^2*t*w*x + 2*s*t^2*w*x - 
       t^3*w*x - 3*s^2*u*w*x + t^2*u*w*x + 2*s*u^2*w*x + t*u^2*w*x - 
       u^3*w*x - s^2*v*w*x + t^2*v*w*x - 2*t*u*v*w*x + u^2*v*w*x - 
       2*s^2*w^2*x + 3*s*t*w^2*x - t^2*w^2*x - 3*s*u*w^2*x + 2*t*u*w^2*x - 
       u^2*w^2*x + 2*s^2*t*x^2 - 2*s*t^2*x^2 - s^2*u*x^2 + s*t*u*x^2 + 
       s*u^2*x^2 + s*t*v*x^2 - t^2*v*x^2 + s*u*v*x^2 + 2*t*u*v*x^2 - 
       u^2*v*x^2 + 3*s^2*w*x^2 - 4*s*t*w*x^2 + t^2*w*x^2 + 2*s*u*w*x^2 - 
       2*t*u*w*x^2 + u^2*w*x^2 - s^2*x^3 + s*t*x^3 - s*u*x^3)*B[v, w])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(2*s*t^3*u - s*t^3*v + t^4*v - t^3*u*v - s^2*t*u*w - 3*s*t^2*u*w - 
       2*t^3*u*w + 2*s*t*u^2*w + 3*t^2*u^2*w - t*u^3*w + s^2*t*v*w - 
       t^3*v*w - 2*s*t*u*v*w + t*u^2*v*w + s^2*u*w^2 + 2*s*t*u*w^2 + 
       3*t^2*u*w^2 - 2*s*u^2*w^2 - 4*t*u^2*w^2 + u^3*w^2 - s^2*v*w^2 + 
       s*t*v*w^2 + 2*s*u*v*w^2 + t*u*v*w^2 - u^2*v*w^2 - s*u*w^3 - t*u*w^3 + 
       u^2*w^3 - s^3*t*x + 3*s^2*t^2*x - 2*s*t^3*x + 2*s^2*t*u*x - 
       3*s*t^2*u*x - s*t*u^2*x + s^2*t*v*x - t^3*v*x - 2*s*t*u*v*x + 
       t*u^2*v*x - s^3*w*x + 2*s^2*t*w*x - 3*s*t^2*w*x + 2*t^3*w*x + 
       s^2*u*w*x - 3*t^2*u*w*x + s*u^2*w*x + 2*t*u^2*w*x - u^3*w*x + 
       2*s^2*v*w*x - 2*s*t*v*w*x - 4*s*u*v*w*x - 2*t*u*v*w*x + 2*u^2*v*w*x + 
       s^2*w^2*x - s*t*w^2*x + s*u*w^2*x + 2*t*u*w^2*x - 2*u^2*w^2*x + 
       s^3*x^2 - 4*s^2*t*x^2 + 3*s*t^2*x^2 - 2*s^2*u*x^2 + 2*s*t*u*x^2 + 
       s*u^2*x^2 - s^2*v*x^2 + s*t*v*x^2 + 2*s*u*v*x^2 + t*u*v*x^2 - 
       u^2*v*x^2 - 2*s^2*w*x^2 + 2*s*t*w*x^2 + s*u*w*x^2 - t*u*w*x^2 + 
       u^2*w*x^2 + s^2*x^3 - s*t*x^3 - s*u*x^3)*A[t]*B[v, w])/
     (t*(s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(t^2 - 2*t*w + w^2 - 
       2*t*x - 2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
       t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s^2 - s*t - s*u - s*v - t*v + u*v - s*w + t*w - u*w + 2*s*x)*A[u]*
      B[v, w])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s*t - t*v - s*w - t*w + 2*u*w - v*w + w^2 - s*x + v*x - w*x)*A[x]*
      B[v, w])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*s*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*
      B[t, u]*B[v, w])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*
      I2[t, w, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*
      I2[u, v, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (4*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*
      S[t, v, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (4*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*
      S[u, w, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(-3*s*t^3*u - t^4*u + t^3*u^2 + 2*s*t^3*v - 2*t^4*v + s^2*t*u*w + 
       5*s*t^2*u*w + 6*t^3*u*w - 2*s*t*u^2*w - 5*t^2*u^2*w + t*u^3*w - 
       s^2*t*v*w - 2*s*t^2*v*w + 3*t^3*v*w + 2*s*t*u*v*w + 2*t^2*u*v*w - 
       t*u^2*v*w - s^2*u*w^2 - 3*s*t*u*w^2 - 8*t^2*u*w^2 + 2*s*u^2*w^2 + 
       5*t*u^2*w^2 - u^3*w^2 + s^2*v*w^2 - t^2*v*w^2 - 2*s*u*v*w^2 - 
       2*t*u*v*w^2 + u^2*v*w^2 + s*u*w^3 + 3*t*u*w^3 - u^2*w^3 + s^3*t*x - 
       3*s^2*t^2*x + s*t^3*x + t^4*x - 2*s^2*t*u*x + 5*s*t^2*u*x + t^3*u*x + 
       s*t*u^2*x - 2*t^2*u^2*x - s^2*t*v*x - 2*s*t^2*v*x + 3*t^3*v*x + 
       2*s*t*u*v*x + 2*t^2*u*v*x - t*u^2*v*x + s^3*w*x - 2*s^2*t*w*x + 
       5*s*t^2*w*x - 4*t^3*w*x - s^2*u*w*x + 2*s*t*u*w*x + 3*t^2*u*w*x - 
       s*u^2*w*x - 4*t*u^2*w*x + u^3*w*x - 2*s^2*v*w*x + 2*t^2*v*w*x + 
       4*s*u*v*w*x + 4*t*u*v*w*x - 2*u^2*v*w*x - s^2*w^2*x + t^2*w^2*x - 
       s*u*w^2*x - 7*t*u*w^2*x + 2*u^2*w^2*x - s^3*x^2 + 4*s^2*t*x^2 - 
       s*t^2*x^2 - 2*t^3*x^2 + 2*s^2*u*x^2 - 3*s*t*u*x^2 + t^2*u*x^2 - 
       s*u^2*x^2 + t*u^2*x^2 + s^2*v*x^2 - t^2*v*x^2 - 2*s*u*v*x^2 - 
       2*t*u*v*x^2 + u^2*v*x^2 + 2*s^2*w*x^2 - 2*t^2*w*x^2 - s*u*w*x^2 + 
       5*t*u*w*x^2 - u^2*w*x^2 - s^2*x^3 + t^2*x^3 + s*u*x^3 - t*u*x^3)*
      T[t, v, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*u*(-s^2 + s*t - t*u + u^2 + 2*s*v - 2*u*v + s*w - t*w + 3*u*w - 
       3*s*x + t*x - u*x)*T[u, w, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + 
       u^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*v*(s^2 - 2*s*t + t^2 - 3*s*u - 3*t*u + 2*u^2 + s*v - t*v - u*v + 
       2*u*w - s*x + t*x - u*x)*T[v, t, x])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*w*(s^2*t*u - s*t^2*u + 2*t^3*u - 2*s*t*u^2 - 3*t^2*u^2 + t*u^3 - 
       s^2*t*v + s*t^2*v + 2*s*t*u*v + 3*t^2*u*v - t*u^2*v - s^2*u*w - 
       5*t^2*u*w + 2*s*u^2*w + 4*t*u^2*w - u^3*w + s^2*v*w - t^2*v*w - 
       2*s*u*v*w - 4*t*u*v*w + u^2*v*w + s*u*w^2 + 5*t*u*w^2 - u^2*w^2 - 
       s*v*w^2 + t*v*w^2 + u*v*w^2 - 2*u*w^3 + 2*s^3*x - 5*s^2*t*x + 
       5*s*t^2*x - 2*t^3*x - 5*s^2*u*x - 2*s*t*u*x + 4*s*u^2*x + 3*t*u^2*x - 
       u^3*x - s^2*v*x + 4*s*t*v*x - 3*t^2*v*x + 2*s*u*v*x - u^2*v*x - 
       s^2*w*x + t^2*w*x + 2*t*u*w*x + u^2*w*x + 2*s*v*w*x - 2*t*v*w*x - 
       2*u*v*w*x + s*w^2*x - t*w^2*x + 5*u*w^2*x + s^2*x^2 - 4*s*t*x^2 + 
       3*t^2*x^2 - s*u*x^2 - 3*t*u*x^2 - s*v*x^2 + t*v*x^2 + u*v*x^2 - 
       2*s*w*x^2 + 2*t*w*x^2 - 4*u*w*x^2 + s*x^3 - t*x^3 + u*x^3)*T[w, u, x])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*x*(s^3*t - 2*s^2*t^2 + s*t^3 - 2*s^2*t*u - s*t^2*u + t^3*u + s*t*u^2 - 
       t^2*u^2 - s^2*t*v + s*t^2*v + 2*s*t*u*v + 3*t^2*u*v - t*u^2*v - 
       s^3*w + s^2*t*w + s*t^2*w - t^3*w + 4*s^2*u*w - 2*s*t*u*w - 
       5*s*u^2*w - 3*t*u^2*w + 2*u^3*w - s^2*v*w + 4*s*t*v*w - 3*t^2*v*w + 
       2*s*u*v*w - u^2*v*w + s^2*w^2 - 2*s*t*w^2 + t^2*w^2 - s*u*w^2 + 
       3*t*u*w^2 - s*v*w^2 + t*v*w^2 + u*v*w^2 - 2*u*w^3 - s^3*x + 
       2*s^2*t*x - t^3*x + 2*s^2*u*x - t^2*u*x - s*u^2*x + 2*t*u^2*x + 
       s^2*v*x - t^2*v*x - 2*s*u*v*x - 4*t*u*v*x + u^2*v*x - s^2*w*x + 
       t^2*w*x + 2*t*u*w*x + u^2*w*x + 2*s*v*w*x - 2*t*v*w*x - 2*u*v*w*x + 
       s*w^2*x - t*w^2*x + 5*u*w^2*x - 2*s*t*x^2 + 2*t^2*x^2 + s*u*x^2 - 
       t*u*x^2 - u^2*x^2 - s*v*x^2 + t*v*x^2 + u*v*x^2 - 2*s*w*x^2 + 
       2*t*w*x^2 - 4*u*w*x^2 + s*x^3 - t*x^3 + u*x^3)*T[x, t, v])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*x*(s^3*t - 2*s^2*t^2 + s*t^3 - 2*s^2*t*u - s*t^2*u + t^3*u + s*t*u^2 - 
       t^2*u^2 - s^2*t*v + s*t^2*v + 2*s*t*u*v + 3*t^2*u*v - t*u^2*v - 
       s^3*w + s^2*t*w + s*t^2*w - t^3*w + 4*s^2*u*w - 2*s*t*u*w - 
       5*s*u^2*w - 3*t*u^2*w + 2*u^3*w - s^2*v*w + 4*s*t*v*w - 3*t^2*v*w + 
       2*s*u*v*w - u^2*v*w + s^2*w^2 - 2*s*t*w^2 + t^2*w^2 - s*u*w^2 + 
       3*t*u*w^2 - s*v*w^2 + t*v*w^2 + u*v*w^2 - 2*u*w^3 - s^3*x + 
       2*s^2*t*x - t^3*x + 2*s^2*u*x - t^2*u*x - s*u^2*x + 2*t*u^2*x + 
       s^2*v*x - t^2*v*x - 2*s*u*v*x - 4*t*u*v*x + u^2*v*x - s^2*w*x + 
       t^2*w*x + 2*t*u*w*x + u^2*w*x + 2*s*v*w*x - 2*t*v*w*x - 2*u*v*w*x + 
       s*w^2*x - t*w^2*x + 5*u*w^2*x - 2*s*t*x^2 + 2*t^2*x^2 + s*u*x^2 - 
       t*u*x^2 - u^2*x^2 - s*v*x^2 + t*v*x^2 + u*v*x^2 - 2*s*w*x^2 + 
       2*t*w*x^2 - 4*u*w*x^2 + s*x^3 - t*x^3 + u*x^3)*T[x, u, w])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*u*(-s^2 + s*t + s*u + s*v + t*v - u*v + s*w - t*w + u*w - 2*s*x)*
      U[t, u, v, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-2*s*t^3*u + s*t^3*v - t^4*v + t^3*u*v + s^2*t*u*w + 3*s*t^2*u*w + 
       2*t^3*u*w - 2*s*t*u^2*w - 3*t^2*u^2*w + t*u^3*w - s^2*t*v*w + 
       t^3*v*w + 2*s*t*u*v*w - t*u^2*v*w - s^2*u*w^2 - 2*s*t*u*w^2 - 
       3*t^2*u*w^2 + 2*s*u^2*w^2 + 4*t*u^2*w^2 - u^3*w^2 + s^2*v*w^2 - 
       s*t*v*w^2 - 2*s*u*v*w^2 - t*u*v*w^2 + u^2*v*w^2 + s*u*w^3 + t*u*w^3 - 
       u^2*w^3 + s^3*t*x - 3*s^2*t^2*x + 2*s*t^3*x - 2*s^2*t*u*x + 
       3*s*t^2*u*x + s*t*u^2*x - s^2*t*v*x + t^3*v*x + 2*s*t*u*v*x - 
       t*u^2*v*x + s^3*w*x - 2*s^2*t*w*x + 3*s*t^2*w*x - 2*t^3*w*x - 
       s^2*u*w*x + 3*t^2*u*w*x - s*u^2*w*x - 2*t*u^2*w*x + u^3*w*x - 
       2*s^2*v*w*x + 2*s*t*v*w*x + 4*s*u*v*w*x + 2*t*u*v*w*x - 2*u^2*v*w*x - 
       s^2*w^2*x + s*t*w^2*x - s*u*w^2*x - 2*t*u*w^2*x + 2*u^2*w^2*x - 
       s^3*x^2 + 4*s^2*t*x^2 - 3*s*t^2*x^2 + 2*s^2*u*x^2 - 2*s*t*u*x^2 - 
       s*u^2*x^2 + s^2*v*x^2 - s*t*v*x^2 - 2*s*u*v*x^2 - t*u*v*x^2 + 
       u^2*v*x^2 + 2*s^2*w*x^2 - 2*s*t*w*x^2 - s*u*w*x^2 + t*u*w*x^2 - 
       u^2*w*x^2 - s^2*x^3 + s*t*x^3 + s*u*x^3)*U[u, t, w, x])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*w*(-(t*u) + t*v + u*w - v*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*
      U[v, w, t, x])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*v*U[w, v, u, x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
      t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
      s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)
 
QddQ[I7e2][t_, u_, v_, w_, x_, y_, z_] = 
   -((s^2*t*u^2 - 3*s*t^2*u^2 + 2*t^3*u^2 - s*t*u^3 - 2*t*u^4 - 2*s^2*t*u*v + 
       6*s*t^2*u*v - 4*t^3*u*v - 2*s*t*u^2*v + 6*t^2*u^2*v + 6*t*u^3*v + 
       s^2*t*v^2 - 3*s*t^2*v^2 + 2*t^3*v^2 + 7*s*t*u*v^2 - 12*t^2*u*v^2 - 
       2*t*u^2*v^2 - 4*s*t*v^3 + 6*t^2*v^3 - 6*t*u*v^3 + 4*t*v^4 - 
       s^2*u^2*w + s*t*u^2*w + 3*s*u^3*w - 6*t*u^3*w - 2*u^4*w + 
       2*s^2*u*v*w - 2*s*t*u*v*w - 4*s*u^2*v*w + 14*t*u^2*v*w + 2*u^3*v*w - 
       s^2*v^2*w + s*t*v^2*w - s*u*v^2*w - 10*t*u*v^2*w + 2*u^2*v^2*w + 
       2*s*v^3*w + 2*t*v^3*w - 2*u*v^3*w + 2*s*u^2*w^2 - 2*t*u^2*w^2 - 
       2*u^3*w^2 - 4*s*u*v*w^2 + 4*t*u*v*w^2 + 4*u^2*v*w^2 + 2*s*v^2*w^2 - 
       2*t*v^2*w^2 - 2*u*v^2*w^2 + 2*s^3*u*x - 6*s^2*t*u*x + 8*s*t^2*u*x - 
       4*t^3*u*x - 3*s^2*u^2*x - 7*s*t*u^2*x + 2*t^2*u^2*x - s*u^3*x + 
       2*u^4*x - 2*s^3*v*x + 6*s^2*t*v*x - 4*s*t^2*v*x + 20*s*t*u*v*x - 
       26*t^2*u*v*x + 6*s*u^2*v*x + 22*t*u^2*v*x - 4*u^3*v*x + 3*s^2*v^2*x - 
       s*t*v^2*x - 8*t^2*v^2*x - 3*s*u*v^2*x - 32*t*u*v^2*x - 2*s*v^3*x - 
       2*t*v^3*x + 2*u*v^3*x + 2*s*t*u*w*x - 2*t^2*u*w*x + 10*t*u^2*w*x + 
       2*s*t*v*w*x - 2*t^2*v*w*x - 10*s*u*v*w*x + 24*t*u*v*w*x + 
       10*u^2*v*w*x - 2*s*v^2*w*x - 10*t*v^2*w*x + 2*u*v^2*w*x - 
       4*s*u*w^2*x + 4*t*u*w^2*x + 4*u^2*w^2*x - 4*s*v*w^2*x + 4*t*v*w^2*x + 
       4*u*v*w^2*x - 2*s^3*x^2 + 5*s^2*t*x^2 - 5*s*t^2*x^2 + 2*t^3*x^2 + 
       2*s^2*u*x^2 + 13*s*t*u*x^2 - 4*t^2*u*x^2 + 2*t*u^2*x^2 - 4*s^2*v*x^2 + 
       10*s*t*v*x^2 + 22*s*u*v*x^2 + 10*t*u*v*x^2 - 18*u^2*v*x^2 - 
       12*t*v^2*x^2 + s^2*w*x^2 - 3*s*t*w*x^2 + 2*t^2*w*x^2 - 5*s*u*w*x^2 + 
       2*t*u*w*x^2 + 4*u^2*w*x^2 - 2*s*v*w*x^2 + 14*t*v*w*x^2 + 2*u*v*w*x^2 + 
       2*s*w^2*x^2 - 2*t*w^2*x^2 - 2*u*w^2*x^2 + s^2*x^3 - 5*s*t*x^3 + 
       2*t^2*x^3 + 5*s*u*x^3 + 4*t*u*x^3 - 6*u^2*x^3 + 6*s*v*x^3 + 
       14*t*v*x^3 - 6*u*v*x^3 + 2*s*w*x^3 - 6*t*w*x^3 - 2*u*w*x^3 - 4*s*x^4 - 
       4*t*x^4 + 4*u*x^4)/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
       (u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - 
        t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
        u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
        t*w*x - u*w*x + s*x^2))) - 
    (2*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*A[t])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*A[u])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*A[v])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*A[w])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (4*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*A[x])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*(-(t*u*v) + t*v^2 + u^2*w - u*v*w - s*u*x - s*v*x - t*v*x + 2*u*v*x - 
       u*w*x + s*x^2)*B[t, u])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(-(t*u) + t*v + u*w - v*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*A[v]*
      B[t, u])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*A[w]*B[t, u])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
      u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
      t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (2*(s*u - s*v + 2*t*v - u*v + v^2 - u*w - v*w - s*x - v*x + w*x)*A[x]*
      B[t, u])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s^2*t*u^2) + s*t^2*u^2 - s*t*u^3 + 3*s^2*t*u*v - 4*s*t^2*u*v + 
       t^3*u*v + 2*s*t*u^2*v - 2*t^2*u^2*v + t*u^3*v - 2*s^2*t*v^2 + 
       3*s*t^2*v^2 - t^3*v^2 - 3*s*t*u*v^2 + 2*t^2*u*v^2 - t*u^2*v^2 + 
       2*s*t*v^3 + s*t*u^2*w - t^2*u^2*w + s*u^3*w + 2*t*u^3*w - u^4*w - 
       s^2*u*v*w + t^2*u*v*w - 2*t*u^2*v*w + u^3*v*w + s^2*v^2*w - 
       s*t*v^2*w - s*u*v^2*w + 2*s^2*t*u*x - 2*s*t^2*u*x - s^2*u^2*x + 
       s*t*u^2*x + s*u^3*x + 2*s^3*v*x - 3*s^2*t*v*x + 2*s*t^2*v*x - 
       t^3*v*x - 3*s^2*u*v*x + t^2*u*v*x + 2*s*u^2*v*x + t*u^2*v*x - 
       u^3*v*x - 2*s^2*v^2*x - 3*s*t*v^2*x - t^2*v^2*x + 3*s*u*v^2*x + 
       2*t*u*v^2*x - u^2*v^2*x - 2*s*t*u*w*x + 2*t^2*u*w*x - 2*s*u^2*w*x - 
       4*t*u^2*w*x + 2*u^3*w*x - s^2*v*w*x + t^2*v*w*x - 2*t*u*v*w*x + 
       u^2*v*w*x - s^2*t*x^2 + s*t^2*x^2 + 2*s^2*u*x^2 + s*t*u*x^2 - 
       2*s*u^2*x^2 + 3*s^2*v*x^2 + 2*s*t*v*x^2 + t^2*v*x^2 - 4*s*u*v*x^2 - 
       2*t*u*v*x^2 + u^2*v*x^2 + s*t*w*x^2 - t^2*w*x^2 + s*u*w*x^2 + 
       2*t*u*w*x^2 - u^2*w*x^2 - s^2*x^3 - s*t*x^3 + s*u*x^3)*B[v, w])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
       2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s^2 - s*t - s*u - s*v - t*v + u*v - s*w + t*w - u*w + 2*s*x)*A[t]*
      B[v, w])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(2*s*t*u^3 - s^2*t*u*v + 2*s*t^2*u*v - t^3*u*v - 3*s*t*u^2*v + 
       3*t^2*u^2*v - 2*t*u^3*v + s^2*t*v^2 - 2*s*t^2*v^2 + t^3*v^2 + 
       2*s*t*u*v^2 - 4*t^2*u*v^2 + 3*t*u^2*v^2 - s*t*v^3 + t^2*v^3 - 
       t*u*v^3 - s*u^3*w - t*u^3*w + u^4*w + s^2*u*v*w - 2*s*t*u*v*w + 
       t^2*u*v*w - u^3*v*w - s^2*v^2*w + 2*s*t*v^2*w - t^2*v^2*w + 
       s*u*v^2*w + t*u*v^2*w - s^3*u*x + 2*s^2*t*u*x - s*t^2*u*x + 
       3*s^2*u^2*x - 3*s*t*u^2*x - 2*s*u^3*x - s^3*v*x + s^2*t*v*x + 
       s*t^2*v*x - t^3*v*x + 2*s^2*u*v*x + 2*t^2*u*v*x - 3*s*u^2*v*x - 
       3*t*u^2*v*x + 2*u^3*v*x + s^2*v^2*x + s*t*v^2*x - 2*t^2*v^2*x - 
       s*u*v^2*x + 2*t*u*v^2*x + s^2*u*w*x - 2*s*t*u*w*x + t^2*u*w*x - 
       u^3*w*x + 2*s^2*v*w*x - 4*s*t*v*w*x + 2*t^2*v*w*x - 2*s*u*v*w*x - 
       2*t*u*v*w*x + s^3*x^2 - 2*s^2*t*x^2 + s*t^2*x^2 - 4*s^2*u*x^2 + 
       2*s*t*u*x^2 + 3*s*u^2*x^2 - 2*s^2*v*x^2 + s*t*v*x^2 + t^2*v*x^2 + 
       2*s*u*v*x^2 - t*u*v*x^2 - s^2*w*x^2 + 2*s*t*w*x^2 - t^2*w*x^2 + 
       s*u*w*x^2 + t*u*w*x^2 + s^2*x^3 - s*t*x^3 - s*u*x^3)*A[u]*B[v, w])/
     (u*(s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(u^2 - 2*u*v + v^2 - 
       2*u*x - 2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
       t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s*u - s*v + 2*t*v - u*v + v^2 - u*w - v*w - s*x - v*x + w*x)*A[x]*
      B[v, w])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*s*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*
      B[t, u]*B[v, w])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*
      I2[t, w, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*
      I2[u, v, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (4*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*
      S[t, v, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (4*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*
      S[u, w, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*t*(-s^2 + t^2 + s*u - t*u + s*v + 3*t*v - u*v + 2*s*w - 2*t*w - 
       3*s*x - t*x + u*x)*T[t, v, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + 
       u^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(-3*s*t*u^3 + t^2*u^3 - t*u^4 + s^2*t*u*v - 2*s*t^2*u*v + t^3*u*v + 
       5*s*t*u^2*v - 5*t^2*u^2*v + 6*t*u^3*v - s^2*t*v^2 + 2*s*t^2*v^2 - 
       t^3*v^2 - 3*s*t*u*v^2 + 5*t^2*u*v^2 - 8*t*u^2*v^2 + s*t*v^3 - 
       t^2*v^3 + 3*t*u*v^3 + 2*s*u^3*w - 2*u^4*w - s^2*u*v*w + 2*s*t*u*v*w - 
       t^2*u*v*w - 2*s*u^2*v*w + 2*t*u^2*v*w + 3*u^3*v*w + s^2*v^2*w - 
       2*s*t*v^2*w + t^2*v^2*w - 2*t*u*v^2*w - u^2*v^2*w + s^3*u*x - 
       2*s^2*t*u*x + s*t^2*u*x - 3*s^2*u^2*x + 5*s*t*u^2*x - 2*t^2*u^2*x + 
       s*u^3*x + t*u^3*x + u^4*x + s^3*v*x - s^2*t*v*x - s*t^2*v*x + 
       t^3*v*x - 2*s^2*u*v*x + 2*s*t*u*v*x - 4*t^2*u*v*x + 5*s*u^2*v*x + 
       3*t*u^2*v*x - 4*u^3*v*x - s^2*v^2*x - s*t*v^2*x + 2*t^2*v^2*x - 
       7*t*u*v^2*x + u^2*v^2*x - s^2*u*w*x + 2*s*t*u*w*x - t^2*u*w*x - 
       2*s*u^2*w*x + 2*t*u^2*w*x + 3*u^3*w*x - 2*s^2*v*w*x + 4*s*t*v*w*x - 
       2*t^2*v*w*x + 4*t*u*v*w*x + 2*u^2*v*w*x - s^3*x^2 + 2*s^2*t*x^2 - 
       s*t^2*x^2 + 4*s^2*u*x^2 - 3*s*t*u*x^2 + t^2*u*x^2 - s*u^2*x^2 + 
       t*u^2*x^2 - 2*u^3*x^2 + 2*s^2*v*x^2 - s*t*v*x^2 - t^2*v*x^2 + 
       5*t*u*v*x^2 - 2*u^2*v*x^2 + s^2*w*x^2 - 2*s*t*w*x^2 + t^2*w*x^2 - 
       2*t*u*w*x^2 - u^2*w*x^2 - s^2*x^3 + s*t*x^3 - t*u*x^3 + u^2*x^3)*
      T[u, w, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*v*(s^2*t*u - 2*s*t^2*u + t^3*u - s*t*u^2 - 3*t^2*u^2 + 2*t*u^3 - 
       s^2*t*v + 2*s*t^2*v - t^3*v + 4*t^2*u*v - 5*t*u^2*v + s*t*v^2 - 
       t^2*v^2 + 5*t*u*v^2 - 2*t*v^3 - s^2*u*w + 2*s*t*u*w - t^2*u*w + 
       s*u^2*w + 3*t*u^2*w + s^2*v*w - 2*s*t*v*w + t^2*v*w - 4*t*u*v*w - 
       u^2*v*w - s*v^2*w + t*v^2*w + u*v^2*w + 2*s^3*x - 5*s^2*t*x + 
       4*s*t^2*x - t^3*x - 5*s^2*u*x - 2*s*t*u*x + 3*t^2*u*x + 5*s*u^2*x - 
       2*u^3*x - s^2*v*x + t^2*v*x + 2*t*u*v*x + u^2*v*x + s*v^2*x + 
       5*t*v^2*x - u*v^2*x - s^2*w*x + 2*s*t*w*x - t^2*w*x + 4*s*u*w*x - 
       3*u^2*w*x + 2*s*v*w*x - 2*t*v*w*x - 2*u*v*w*x + s^2*x^2 - s*t*x^2 - 
       4*s*u*x^2 - 3*t*u*x^2 + 3*u^2*x^2 - 2*s*v*x^2 - 4*t*v*x^2 + 
       2*u*v*x^2 - s*w*x^2 + t*w*x^2 + u*w*x^2 + s*x^3 + t*x^3 - u*x^3)*
      T[v, t, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*w*(s^2 - 3*s*t + 2*t^2 - 2*s*u - 3*t*u + u^2 + 2*t*v + s*w - t*w - 
       u*w - s*x - t*x + u*x)*T[w, u, x])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*x*(s^3*u - 2*s^2*t*u + s*t^2*u - 2*s^2*u^2 - s*t*u^2 - t^2*u^2 + 
       s*u^3 + t*u^3 - s^3*v + 4*s^2*t*v - 5*s*t^2*v + 2*t^3*v + s^2*u*v - 
       2*s*t*u*v - 3*t^2*u*v + s*u^2*v - u^3*v + s^2*v^2 - s*t*v^2 - 
       2*s*u*v^2 + 3*t*u*v^2 + u^2*v^2 - 2*t*v^3 - s^2*u*w + 2*s*t*u*w - 
       t^2*u*w + s*u^2*w + 3*t*u^2*w - s^2*v*w + 2*s*t*v*w - t^2*v*w + 
       4*s*u*v*w - 3*u^2*v*w - s*v^2*w + t*v^2*w + u*v^2*w - s^3*x + 
       2*s^2*t*x - s*t^2*x + 2*s^2*u*x + 2*t^2*u*x - t*u^2*x - u^3*x - 
       s^2*v*x + t^2*v*x + 2*t*u*v*x + u^2*v*x + s*v^2*x + 5*t*v^2*x - 
       u*v^2*x + s^2*w*x - 2*s*t*w*x + t^2*w*x - 4*t*u*w*x - u^2*w*x + 
       2*s*v*w*x - 2*t*v*w*x - 2*u*v*w*x + s*t*x^2 - t^2*x^2 - 2*s*u*x^2 - 
       t*u*x^2 + 2*u^2*x^2 - 2*s*v*x^2 - 4*t*v*x^2 + 2*u*v*x^2 - s*w*x^2 + 
       t*w*x^2 + u*w*x^2 + s*x^3 + t*x^3 - u*x^3)*T[x, t, v])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
       2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*x*(s^3*u - 2*s^2*t*u + s*t^2*u - 2*s^2*u^2 - s*t*u^2 - t^2*u^2 + 
       s*u^3 + t*u^3 - s^3*v + 4*s^2*t*v - 5*s*t^2*v + 2*t^3*v + s^2*u*v - 
       2*s*t*u*v - 3*t^2*u*v + s*u^2*v - u^3*v + s^2*v^2 - s*t*v^2 - 
       2*s*u*v^2 + 3*t*u*v^2 + u^2*v^2 - 2*t*v^3 - s^2*u*w + 2*s*t*u*w - 
       t^2*u*w + s*u^2*w + 3*t*u^2*w - s^2*v*w + 2*s*t*v*w - t^2*v*w + 
       4*s*u*v*w - 3*u^2*v*w - s*v^2*w + t*v^2*w + u*v^2*w - s^3*x + 
       2*s^2*t*x - s*t^2*x + 2*s^2*u*x + 2*t^2*u*x - t*u^2*x - u^3*x - 
       s^2*v*x + t^2*v*x + 2*t*u*v*x + u^2*v*x + s*v^2*x + 5*t*v^2*x - 
       u*v^2*x + s^2*w*x - 2*s*t*w*x + t^2*w*x - 4*t*u*w*x - u^2*w*x + 
       2*s*v*w*x - 2*t*v*w*x - 2*u*v*w*x + s*t*x^2 - t^2*x^2 - 2*s*u*x^2 - 
       t*u*x^2 + 2*u^2*x^2 - 2*s*v*x^2 - 4*t*v*x^2 + 2*u*v*x^2 - s*w*x^2 + 
       t*w*x^2 + u*w*x^2 + s*x^3 + t*x^3 - u*x^3)*T[x, u, w])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
       2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-2*s*t*u^3 + s^2*t*u*v - 2*s*t^2*u*v + t^3*u*v + 3*s*t*u^2*v - 
       3*t^2*u^2*v + 2*t*u^3*v - s^2*t*v^2 + 2*s*t^2*v^2 - t^3*v^2 - 
       2*s*t*u*v^2 + 4*t^2*u*v^2 - 3*t*u^2*v^2 + s*t*v^3 - t^2*v^3 + 
       t*u*v^3 + s*u^3*w + t*u^3*w - u^4*w - s^2*u*v*w + 2*s*t*u*v*w - 
       t^2*u*v*w + u^3*v*w + s^2*v^2*w - 2*s*t*v^2*w + t^2*v^2*w - 
       s*u*v^2*w - t*u*v^2*w + s^3*u*x - 2*s^2*t*u*x + s*t^2*u*x - 
       3*s^2*u^2*x + 3*s*t*u^2*x + 2*s*u^3*x + s^3*v*x - s^2*t*v*x - 
       s*t^2*v*x + t^3*v*x - 2*s^2*u*v*x - 2*t^2*u*v*x + 3*s*u^2*v*x + 
       3*t*u^2*v*x - 2*u^3*v*x - s^2*v^2*x - s*t*v^2*x + 2*t^2*v^2*x + 
       s*u*v^2*x - 2*t*u*v^2*x - s^2*u*w*x + 2*s*t*u*w*x - t^2*u*w*x + 
       u^3*w*x - 2*s^2*v*w*x + 4*s*t*v*w*x - 2*t^2*v*w*x + 2*s*u*v*w*x + 
       2*t*u*v*w*x - s^3*x^2 + 2*s^2*t*x^2 - s*t^2*x^2 + 4*s^2*u*x^2 - 
       2*s*t*u*x^2 - 3*s*u^2*x^2 + 2*s^2*v*x^2 - s*t*v*x^2 - t^2*v*x^2 - 
       2*s*u*v*x^2 + t*u*v*x^2 + s^2*w*x^2 - 2*s*t*w*x^2 + t^2*w*x^2 - 
       s*u*w*x^2 - t*u*w*x^2 - s^2*x^3 + s*t*x^3 + s*u*x^3)*U[t, u, v, x])/
     ((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
       2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*t*(-s^2 + s*t + s*u + s*v + t*v - u*v + s*w - t*w + u*w - 2*s*x)*
      U[u, t, w, x])/((s^2 - 2*s*t + t^2 - 2*s*u - 2*t*u + u^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*w*U[v, w, t, x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
      t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
      s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (2*v*(-(t*u) + t*v + u*w - v*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*
      U[w, v, u, x])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2))
 
QddQ[I7e3][t_, u_, v_, w_, x_, y_, z_] = 
   -((-(s^2*t*u^2) + 2*s*t^2*u^2 + 2*s*t*u^3 + 2*s^2*t*u*v - 4*s*t^2*u*v - 
       s*t*u^2*v - 2*t^2*u^2*v - 2*t*u^3*v - s^2*t*v^2 + 2*s*t^2*v^2 - 
       4*s*t*u*v^2 + 4*t^2*u*v^2 + 2*t*u^2*v^2 + 3*s*t*v^3 - 2*t^2*v^3 + 
       2*t*u*v^3 - 2*t*v^4 + s^2*u^2*w + s*t*u^2*w - 2*t^2*u^2*w - 
       4*s*u^3*w + 2*t*u^3*w + 4*u^4*w - 2*s^2*u*v*w - 2*s*t*u*v*w + 
       4*t^2*u*v*w + 7*s*u^2*v*w - 10*t*u^2*v*w - 6*u^3*v*w + s^2*v^2*w + 
       s*t*v^2*w - 2*t^2*v^2*w - 2*s*u*v^2*w + 14*t*u*v^2*w - 2*u^2*v^2*w - 
       s*v^3*w - 6*t*v^3*w + 6*u*v^3*w - 2*v^4*w - 3*s*u^2*w^2 + 6*u^3*w^2 + 
       6*s*u*v*w^2 - 12*u^2*v*w^2 - 3*s*v^2*w^2 + 6*u*v^2*w^2 + 2*u^2*w^3 - 
       4*u*v*w^3 + 2*v^2*w^3 - 2*s^3*u*x - 4*s*t^2*u*x + 3*s^2*u^2*x - 
       2*s*t*u^2*x - 2*s*u^3*x + 2*s^3*v*x - 4*s*t^2*v*x - 10*s*t*u*v*x + 
       4*t^2*u*v*x - 3*s*u^2*v*x + 2*t*u^2*v*x + 2*u^3*v*x - 3*s^2*v^2*x + 
       4*t^2*v^2*x + 6*s*u*v^2*x + 10*t*u*v^2*x - s*v^3*x - 4*u*v^3*x + 
       2*v^4*x + 6*s^2*u*w*x + 2*s*t*u*w*x + 4*t^2*u*w*x - s*u^2*w*x - 
       10*t*u^2*w*x - 2*u^3*w*x - 6*s^2*v*w*x + 2*s*t*v*w*x + 4*t^2*v*w*x + 
       20*s*u*v*w*x + 24*t*u*v*w*x - 32*u^2*v*w*x - 7*s*v^2*w*x + 
       10*t*v^2*w*x + 22*u*v^2*w*x - 4*s*u*w^2*x - 2*t*u*w^2*x - 
       8*u^2*w^2*x + 8*s*v*w^2*x - 2*t*v*w^2*x - 26*u*v*w^2*x + 2*v^2*w^2*x - 
       4*v*w^3*x - 2*s^3*x^2 + s^2*t*x^2 + 2*s*t^2*x^2 - 4*s^2*u*x^2 - 
       2*s*t*u*x^2 + 2*s^2*v*x^2 - 5*s*t*v*x^2 - 2*t^2*v*x^2 + 22*s*u*v*x^2 + 
       2*t*u*v*x^2 + 4*t*v^2*x^2 - 18*u*v^2*x^2 + 5*s^2*w*x^2 - 3*s*t*w*x^2 - 
       2*t^2*w*x^2 + 10*s*u*w*x^2 + 14*t*u*w*x^2 - 12*u^2*w*x^2 + 
       13*s*v*w*x^2 + 2*t*v*w*x^2 + 10*u*v*w*x^2 + 2*v^2*w*x^2 - 
       5*s*w^2*x^2 + 2*t*w^2*x^2 - 4*v*w^2*x^2 + 2*w^3*x^2 + s^2*x^3 + 
       2*s*t*x^3 + 6*s*u*x^3 + 5*s*v*x^3 - 2*t*v*x^3 - 6*u*v*x^3 - 
       6*v^2*x^3 - 5*s*w*x^3 - 6*t*w*x^3 + 14*u*w*x^3 + 4*v*w*x^3 + 
       2*w^2*x^3 - 4*s*x^4 + 4*v*x^4 - 4*w*x^4)/
      ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
        2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
        u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
        s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2))) - 
    (2*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*A[t])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*A[u])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*A[v])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*A[w])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (4*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*A[x])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*(s^2*t*u^2 - s^2*t*u*v - s*t*u^2*v + s*t*v^3 + t*u*v^3 - t*v^4 - 
       2*s^2*u^2*w - s*t*u^2*w + 2*s*u^3*w + 3*s^2*u*v*w - 3*s*u^2*v*w - 
       s^2*v^2*w + s*t*v^2*w + 2*s*u*v^2*w - 2*t*u*v^2*w - u^2*v^2*w - 
       s*v^3*w + 2*t*v^3*w + u*v^3*w + 3*s*u^2*w^2 - 4*s*u*v*w^2 + 
       t*u*v*w^2 + 2*u^2*v*w^2 + s*v^2*w^2 - t*v^2*w^2 - 2*u*v^2*w^2 - 
       u^2*w^3 + u*v*w^3 + 2*s^3*u*x - s^2*t*u*x - 2*s^2*u^2*x - 
       3*s^2*u*v*x + 3*s*u^2*v*x - s^2*v^2*x - 2*s*t*v^2*x + 2*s*u*v^2*x + 
       t*u*v^2*x - u^2*v^2*x + s*v^3*x + 2*t*v^3*x - u*v^3*x - 3*s^2*u*w*x - 
       3*s*u^2*w*x + 2*s^2*v*w*x - 2*s*t*v*w*x - 2*t*u*v*w*x + 2*u^2*v*w*x + 
       s*v^2*w*x - 4*t*v^2*w*x + u*v^2*w*x + 2*s*u*w^2*x + t*u*w^2*x - 
       u^2*w^2*x - 2*s*v*w^2*x + 2*t*v*w^2*x + u*v*w^2*x - u*w^3*x + 
       3*s^2*u*x^2 + 2*s^2*v*x^2 + s*t*v*x^2 - 4*s*u*v*x^2 - 2*s*v^2*x^2 - 
       t*v^2*x^2 + u*v^2*x^2 - s^2*w*x^2 + s*t*w*x^2 + 2*s*u*w*x^2 + 
       s*v*w*x^2 + 2*t*v*w*x^2 - 2*u*v*w*x^2 + s*w^2*x^2 - t*w^2*x^2 + 
       u*w^2*x^2 - s^2*x^3 + s*v*x^3 - s*w*x^3)*B[t, u])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
       2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s^2*t*u^2) + s^2*t*u*v + s*t*u^2*v - s*t*v^3 - t*u*v^3 + t*v^4 + 
       s^2*u^2*w + 2*s*t*u^2*w - s*u^3*w - s^2*u*v*w - 2*s*t*u*v*w + 
       2*s*u^2*v*w + t*u^2*v*w - u^3*v*w - 3*s*u*v^2*w + 3*u^2*v^2*w + 
       2*s*v^3*w - t*v^3*w - 2*u*v^3*w - 2*s*u^2*w^2 - t*u^2*w^2 + u^3*w^2 + 
       2*s*u*v*w^2 + t*u*v*w^2 - 4*u^2*v*w^2 + 3*u*v^2*w^2 + u^2*w^3 - 
       u*v*w^3 - s^3*u*x + 2*s^2*t*u*x + s^2*u^2*x - s^3*v*x + s^2*t*v*x + 
       2*s^2*u*v*x - 2*s*t*u*v*x - s*u^2*v*x + 3*s^2*v^2*x - 3*s*u*v^2*x - 
       2*s*v^3*x - t*v^3*x + 2*u*v^3*x + s^2*u*w*x - 4*s*t*u*w*x + 
       s*u^2*w*x + 2*s^2*v*w*x - 2*s*t*v*w*x - 2*t*u*v*w*x + 2*u^2*v*w*x - 
       3*s*v^2*w*x - 3*u*v^2*w*x + s*u*w^2*x + 2*t*u*w^2*x - 2*u^2*w^2*x - 
       s*v*w^2*x + t*v*w^2*x + 2*u*v*w^2*x - u*w^3*x + s^3*x^2 - s^2*t*x^2 - 
       2*s^2*u*x^2 - 4*s^2*v*x^2 + s*t*v*x^2 + 2*s*u*v*x^2 + 3*s*v^2*x^2 - 
       2*s^2*w*x^2 + 2*s*t*w*x^2 + s*u*w*x^2 + 2*s*v*w*x^2 + t*v*w*x^2 - 
       u*v*w*x^2 + s*w^2*x^2 - t*w^2*x^2 + u*w^2*x^2 + s^2*x^3 - s*v*x^3 - 
       s*w*x^3)*A[v]*B[t, u])/(v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*(s^2 - s*t - s*u - s*v - t*v + u*v - s*w + t*w - u*w + 2*s*x)*A[w]*
      B[t, u])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s*u) - t*u + u^2 + s*v - t*v - u*v + 2*u*w - s*x + t*x - u*x)*A[x]*
      B[t, u])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(t*u*v) + t*v^2 + u^2*w - u*v*w - s*u*x - s*v*x - t*v*x + 2*u*v*x - 
       u*w*x + s*x^2)*B[v, w])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*A[t]*B[v, w])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
      u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
      t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) - 
    (2*(-(t*u) + t*v + u*w - v*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*A[u]*
      B[v, w])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s*u) - t*u + u^2 + s*v - t*v - u*v + 2*u*w - s*x + t*x - u*x)*A[x]*
      B[v, w])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*s*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*
      B[t, u]*B[v, w])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*
      I2[t, w, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*
      I2[u, v, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (4*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*
      S[t, v, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (4*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*
      S[u, w, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*t*(s^2 + s*t - 2*s*v - t*v + v^2 - 3*s*w - t*w + 2*u*w - 3*v*w + 
       2*w^2 - s*x + v*x - w*x)*T[t, v, x])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*u*(-(s^2*t*u) + s*t*u^2 + s^2*t*v - t*u^2*v - s*t*v^2 + t*u*v^2 + 
       s^2*u*w + 2*s*t*u*w - s*u^2*w - t*u^2*w + 2*u^3*w - s^2*v*w - 
       2*s*t*v*w + 4*t*u*v*w - 5*u^2*v*w + s*v^2*w - 3*t*v^2*w + 5*u*v^2*w - 
       2*v^3*w - 2*s*u*w^2 - t*u*w^2 + u^2*w^2 + 2*s*v*w^2 + t*v*w^2 - 
       4*u*v*w^2 + 3*v^2*w^2 + u*w^3 - v*w^3 - 2*s^3*x + s^2*t*x + s^2*u*x - 
       2*s*t*u*x - s*u^2*x + 5*s^2*v*x - 4*s*t*v*x + 2*t*u*v*x + u^2*v*x - 
       5*s*v^2*x + 3*t*v^2*x - u*v^2*x + 2*v^3*x + 5*s^2*w*x - 2*s*t*w*x + 
       2*t*u*w*x - 5*u^2*w*x + 2*s*v*w*x - 2*u*v*w*x - 4*s*w^2*x + t*w^2*x - 
       u*w^2*x - 3*v*w^2*x + w^3*x - s^2*x^2 + s*t*x^2 + 2*s*u*x^2 + 
       4*s*v*x^2 - t*v*x^2 - 2*u*v*x^2 - 3*v^2*x^2 + s*w*x^2 - t*w*x^2 + 
       4*u*w*x^2 + 3*v*w*x^2 - s*x^3 + v*x^3 - w*x^3)*T[u, w, x])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
       2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(s^2*t*u^2 - s^2*t*u*v - 2*s*t*u*v^2 - t*u^2*v^2 + 2*s*t*v^3 + 
       3*t*u*v^3 - 2*t*v^4 - s^2*u^2*w - 2*s*t*u^2*w + s*u^3*w + s^2*u*v*w + 
       2*s*t*u*v*w - 3*s*u^2*v*w - 2*t*u^2*v*w + 3*u^3*v*w + 5*s*u*v^2*w + 
       2*t*u*v^2*w - 8*u^2*v^2*w - 3*s*v^3*w + 6*u*v^3*w - v^4*w + 
       2*s*u^2*w^2 + t*u^2*w^2 - u^3*w^2 - 2*s*u*v*w^2 - t*u*v*w^2 + 
       5*u^2*v*w^2 - 5*u*v^2*w^2 + v^3*w^2 - u^2*w^3 + u*v*w^3 + s^3*u*x - 
       2*s^2*t*u*x - s^2*u^2*x + s^3*v*x - s^2*t*v*x - 2*s^2*u*v*x - 
       3*s^2*v^2*x - 2*s*t*v^2*x + 5*s*u*v^2*x + 2*t*u*v^2*x + u^2*v^2*x + 
       s*v^3*x + 3*t*v^3*x - 4*u*v^3*x + v^4*x - s^2*u*w*x + 4*s*t*u*w*x - 
       s*u^2*w*x - 2*s^2*v*w*x + 2*s*t*v*w*x + 2*s*u*v*w*x + 4*t*u*v*w*x - 
       7*u^2*v*w*x + 5*s*v^2*w*x + 2*t*v^2*w*x + 3*u*v^2*w*x + v^3*w*x - 
       s*u*w^2*x - 2*t*u*w^2*x + 2*u^2*w^2*x + s*v*w^2*x - t*v*w^2*x - 
       4*u*v*w^2*x - 2*v^2*w^2*x + u*w^3*x - s^3*x^2 + s^2*t*x^2 + 
       2*s^2*u*x^2 + 4*s^2*v*x^2 - s*v^2*x^2 - t*v^2*x^2 - 2*u*v^2*x^2 - 
       2*v^3*x^2 + 2*s^2*w*x^2 - 2*s*t*w*x^2 - s*u*w*x^2 - 3*s*v*w*x^2 - 
       2*t*v*w*x^2 + 5*u*v*w*x^2 + v^2*w*x^2 - s*w^2*x^2 + t*w^2*x^2 - 
       u*w^2*x^2 + v*w^2*x^2 - s^2*x^3 + v^2*x^3 + s*w*x^3 - v*w*x^3)*
      T[v, t, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*w*(-s^2 + 2*s*t + s*u + s*v - u*v - 2*t*w + 3*u*w - v*w + w^2 - 
       3*s*x + v*x - w*x)*T[w, u, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
       w^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*x*(-(s^3*u) - s^2*t*u + s^2*u^2 - s*t*u^2 + s^3*v - s^2*t*v + 
       s^2*u*v + 4*s*t*u*v - 2*s*u^2*v + t*u^2*v - 2*s^2*v^2 + s*t*v^2 + 
       s*u*v^2 - 3*t*u*v^2 + u^2*v^2 + s*v^3 - u*v^3 + 4*s^2*u*w + 
       2*s*t*u*w - s*u^2*w + t*u^2*w - 2*u^3*w - 2*s^2*v*w + 2*s*t*v*w - 
       2*s*u*v*w + 3*u^2*v*w - s*v^2*w + 3*t*v^2*w + v^3*w - 5*s*u*w^2 - 
       t*u*w^2 + s*v*w^2 - t*v*w^2 - 3*u*v*w^2 - v^2*w^2 + 2*u*w^3 - s^3*x + 
       s^2*t*x - s^2*u*x + 2*s*t*u*x + s*u^2*x + 2*s^2*v*x - 2*t*u*v*x - 
       u^2*v*x - t*v^2*x + u*v^2*x - v^3*x + 2*s^2*w*x - 2*s*t*w*x - 
       2*t*u*w*x + 5*u^2*w*x - 4*t*v*w*x + 2*u*v*w*x - v^2*w*x - s*w^2*x + 
       t*w^2*x + u*w^2*x + 2*v*w^2*x - s*t*x^2 - 2*s*u*x^2 - 2*s*v*x^2 + 
       t*v*x^2 + 2*u*v*x^2 + 2*v^2*x^2 + s*w*x^2 + t*w*x^2 - 4*u*w*x^2 - 
       v*w*x^2 - w^2*x^2 + s*x^3 - v*x^3 + w*x^3)*T[x, t, v])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
       2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*x*(-(s^3*u) - s^2*t*u + s^2*u^2 - s*t*u^2 + s^3*v - s^2*t*v + 
       s^2*u*v + 4*s*t*u*v - 2*s*u^2*v + t*u^2*v - 2*s^2*v^2 + s*t*v^2 + 
       s*u*v^2 - 3*t*u*v^2 + u^2*v^2 + s*v^3 - u*v^3 + 4*s^2*u*w + 
       2*s*t*u*w - s*u^2*w + t*u^2*w - 2*u^3*w - 2*s^2*v*w + 2*s*t*v*w - 
       2*s*u*v*w + 3*u^2*v*w - s*v^2*w + 3*t*v^2*w + v^3*w - 5*s*u*w^2 - 
       t*u*w^2 + s*v*w^2 - t*v*w^2 - 3*u*v*w^2 - v^2*w^2 + 2*u*w^3 - s^3*x + 
       s^2*t*x - s^2*u*x + 2*s*t*u*x + s*u^2*x + 2*s^2*v*x - 2*t*u*v*x - 
       u^2*v*x - t*v^2*x + u*v^2*x - v^3*x + 2*s^2*w*x - 2*s*t*w*x - 
       2*t*u*w*x + 5*u^2*w*x - 4*t*v*w*x + 2*u*v*w*x - v^2*w*x - s*w^2*x + 
       t*w^2*x + u*w^2*x + 2*v*w^2*x - s*t*x^2 - 2*s*u*x^2 - 2*s*v*x^2 + 
       t*v*x^2 + 2*u*v*x^2 + 2*v^2*x^2 + s*w*x^2 + t*w*x^2 - 4*u*w*x^2 - 
       v*w*x^2 - w^2*x^2 + s*x^3 - v*x^3 + w*x^3)*T[x, u, w])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(u^2 - 2*u*v + v^2 - 2*u*x - 
       2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*u*(-(t*u) + t*v + u*w - v*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*
      U[t, u, v, x])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*t*U[u, t, w, x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
      t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
      s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (2*w*(-s^2 + s*t + s*u + s*v + t*v - u*v + s*w - t*w + u*w - 2*s*x)*
      U[v, w, t, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s^2*t*u^2 - s^2*t*u*v - s*t*u^2*v + s*t*v^3 + t*u*v^3 - t*v^4 - 
       s^2*u^2*w - 2*s*t*u^2*w + s*u^3*w + s^2*u*v*w + 2*s*t*u*v*w - 
       2*s*u^2*v*w - t*u^2*v*w + u^3*v*w + 3*s*u*v^2*w - 3*u^2*v^2*w - 
       2*s*v^3*w + t*v^3*w + 2*u*v^3*w + 2*s*u^2*w^2 + t*u^2*w^2 - u^3*w^2 - 
       2*s*u*v*w^2 - t*u*v*w^2 + 4*u^2*v*w^2 - 3*u*v^2*w^2 - u^2*w^3 + 
       u*v*w^3 + s^3*u*x - 2*s^2*t*u*x - s^2*u^2*x + s^3*v*x - s^2*t*v*x - 
       2*s^2*u*v*x + 2*s*t*u*v*x + s*u^2*v*x - 3*s^2*v^2*x + 3*s*u*v^2*x + 
       2*s*v^3*x + t*v^3*x - 2*u*v^3*x - s^2*u*w*x + 4*s*t*u*w*x - 
       s*u^2*w*x - 2*s^2*v*w*x + 2*s*t*v*w*x + 2*t*u*v*w*x - 2*u^2*v*w*x + 
       3*s*v^2*w*x + 3*u*v^2*w*x - s*u*w^2*x - 2*t*u*w^2*x + 2*u^2*w^2*x + 
       s*v*w^2*x - t*v*w^2*x - 2*u*v*w^2*x + u*w^3*x - s^3*x^2 + s^2*t*x^2 + 
       2*s^2*u*x^2 + 4*s^2*v*x^2 - s*t*v*x^2 - 2*s*u*v*x^2 - 3*s*v^2*x^2 + 
       2*s^2*w*x^2 - 2*s*t*w*x^2 - s*u*w*x^2 - 2*s*v*w*x^2 - t*v*w*x^2 + 
       u*v*w*x^2 - s*w^2*x^2 + t*w^2*x^2 - u*w^2*x^2 - s^2*x^3 + s*v*x^3 + 
       s*w*x^3)*U[w, v, u, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2))
 
QddQ[I7e4][t_, u_, v_, w_, x_, y_, z_] = 
   -((-(s^2*t^2*u) + 2*s*t^3*u + 2*s*t^2*u^2 + s^2*t^2*v - 4*s*t^3*v + 
       4*t^4*v + s*t^2*u*v + 2*t^3*u*v - 2*t^2*u^2*v - 3*s*t^2*v^2 + 
       6*t^3*v^2 + 2*t^2*v^3 + 2*s^2*t*u*w - s*t^2*u*w - 2*t^3*u*w - 
       4*s*t*u^2*w - 2*t^2*u^2*w - 2*s^2*t*v*w + 7*s*t^2*v*w - 6*t^3*v*w - 
       2*s*t*u*v*w - 10*t^2*u*v*w + 4*t*u^2*v*w + 6*s*t*v^2*w - 
       12*t^2*v^2*w - 4*t*v^3*w - s^2*u*w^2 - 4*s*t*u*w^2 + 2*t^2*u*w^2 + 
       2*s*u^2*w^2 + 4*t*u^2*w^2 + s^2*v*w^2 - 2*s*t*v*w^2 - 2*t^2*v*w^2 + 
       s*u*v*w^2 + 14*t*u*v*w^2 - 2*u^2*v*w^2 - 3*s*v^2*w^2 + 6*t*v^2*w^2 + 
       2*v^3*w^2 + 3*s*u*w^3 + 2*t*u*w^3 - 2*u^2*w^3 - s*v*w^3 + 6*t*v*w^3 - 
       6*u*v*w^3 - 2*u*w^4 - 2*v*w^4 - 2*s^3*t*x + 3*s^2*t^2*x - 2*s*t^3*x - 
       2*s*t^2*u*x - 4*s*t*u^2*x + 6*s^2*t*v*x - s*t^2*v*x - 2*t^3*v*x + 
       2*s*t*u*v*x - 10*t^2*u*v*x + 4*t*u^2*v*x - 4*s*t*v^2*x - 8*t^2*v^2*x - 
       2*t*u*v^2*x + 2*s^3*w*x - 3*s*t^2*w*x + 2*t^3*w*x - 10*s*t*u*w*x + 
       2*t^2*u*w*x - 4*s*u^2*w*x + 4*t*u^2*w*x - 6*s^2*v*w*x + 20*s*t*v*w*x - 
       32*t^2*v*w*x + 2*s*u*v*w*x + 24*t*u*v*w*x + 4*u^2*v*w*x + 
       8*s*v^2*w*x - 26*t*v^2*w*x - 2*u*v^2*w*x - 4*v^3*w*x - 3*s^2*w^2*x + 
       6*s*t*w^2*x + 10*t*u*w^2*x + 4*u^2*w^2*x - 7*s*v*w^2*x + 
       22*t*v*w^2*x + 10*u*v*w^2*x + 2*v^2*w^2*x - s*w^3*x - 4*t*w^3*x + 
       2*w^4*x - 2*s^3*x^2 - 4*s^2*t*x^2 + s^2*u*x^2 - 2*s*t*u*x^2 + 
       2*s*u^2*x^2 + 5*s^2*v*x^2 + 10*s*t*v*x^2 - 12*t^2*v*x^2 - 
       3*s*u*v*x^2 + 14*t*u*v*x^2 - 2*u^2*v*x^2 - 5*s*v^2*x^2 + 2*u*v^2*x^2 + 
       2*v^3*x^2 + 2*s^2*w*x^2 + 22*s*t*w*x^2 - 5*s*u*w*x^2 + 2*t*u*w*x^2 - 
       2*u^2*w*x^2 + 13*s*v*w*x^2 + 10*t*v*w*x^2 + 2*u*v*w*x^2 - 
       4*v^2*w*x^2 - 18*t*w^2*x^2 + 4*u*w^2*x^2 + 2*v*w^2*x^2 + s^2*x^3 + 
       6*s*t*x^3 + 2*s*u*x^3 - 5*s*v*x^3 + 14*t*v*x^3 - 6*u*v*x^3 + 
       2*v^2*x^3 + 5*s*w*x^3 - 6*t*w*x^3 - 2*u*w*x^3 + 4*v*w*x^3 - 
       6*w^2*x^3 - 4*s*x^4 - 4*v*x^4 + 4*w*x^4)/
      ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
        2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
        u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
        s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2))) - 
    (2*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*A[t])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*A[u])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*A[v])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*A[w])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (4*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*A[x])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*(s^2*t^2*u - 2*s^2*t^2*v + 2*s*t^3*v - s*t^2*u*v + 3*s*t^2*v^2 - 
       t^2*v^3 - s^2*t*u*w - s*t^2*u*w + 3*s^2*t*v*w - 3*s*t^2*v*w - 
       4*s*t*v^2*w + 2*t^2*v^2*w + t*u*v^2*w + t*v^3*w - s^2*v*w^2 + 
       2*s*t*v*w^2 - t^2*v*w^2 + s*u*v*w^2 - 2*t*u*v*w^2 + s*v^2*w^2 - 
       2*t*v^2*w^2 - u*v^2*w^2 + s*u*w^3 + t*u*w^3 - s*v*w^3 + t*v*w^3 + 
       2*u*v*w^3 - u*w^4 + 2*s^3*t*x - 2*s^2*t^2*x - s^2*t*u*x - 
       3*s^2*t*v*x - 3*s*t^2*v*x + 2*s*t*v^2*x - t^2*v^2*x + t*u*v^2*x - 
       t*v^3*x - 3*s^2*t*w*x + 3*s*t^2*w*x + 2*s^2*v*w*x + 2*t^2*v*w*x - 
       2*s*u*v*w*x - 2*t*u*v*w*x - 2*s*v^2*w*x + t*v^2*w*x + 2*u*v^2*w*x - 
       s^2*w^2*x + 2*s*t*w^2*x - t^2*w^2*x - 2*s*u*w^2*x + t*u*w^2*x + 
       s*v*w^2*x + t*v*w^2*x - 4*u*v*w^2*x + s*w^3*x - t*w^3*x + 2*u*w^3*x + 
       3*s^2*t*x^2 - s^2*v*x^2 + 2*s*t*v*x^2 + s*u*v*x^2 + s*v^2*x^2 + 
       t*v^2*x^2 - u*v^2*x^2 + 2*s^2*w*x^2 - 4*s*t*w*x^2 + s*u*w*x^2 + 
       s*v*w*x^2 - 2*t*v*w*x^2 + 2*u*v*w*x^2 - 2*s*w^2*x^2 + t*w^2*x^2 - 
       u*w^2*x^2 - s^2*x^3 - s*v*x^3 + s*w*x^3)*B[t, u])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s^2 - s*t - s*u - s*v - t*v + u*v - s*w + t*w - u*w + 2*s*x)*A[v]*
      B[t, u])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s^2*t^2*u) + s^2*t^2*v - s*t^3*v + 2*s*t^2*u*v - 2*s*t^2*v^2 + 
       t^3*v^2 - t^2*u*v^2 + t^2*v^3 + s^2*t*u*w + s*t^2*u*w - s^2*t*v*w + 
       2*s*t^2*v*w - t^3*v*w - 2*s*t*u*v*w + t^2*u*v*w + 2*s*t*v^2*w - 
       4*t^2*v^2*w + t*u*v^2*w - t*v^3*w - 3*s*t*v*w^2 + 3*t^2*v*w^2 + 
       3*t*v^2*w^2 - s*u*w^3 - t*u*w^3 + 2*s*v*w^3 - 2*t*v*w^3 - u*v*w^3 + 
       u*w^4 - s^3*t*x + s^2*t^2*x + 2*s^2*t*u*x + s^2*t*v*x + s*t^2*v*x - 
       4*s*t*u*v*x + s*t*v^2*x - 2*t^2*v^2*x + 2*t*u*v^2*x - t*v^3*x - 
       s^3*w*x + 2*s^2*t*w*x - s*t^2*w*x + s^2*u*w*x - 2*s*t*u*w*x + 
       2*s^2*v*w*x + 2*t^2*v*w*x - 2*s*u*v*w*x - 2*t*u*v*w*x - s*v^2*w*x + 
       2*t*v^2*w*x + u*v^2*w*x + 3*s^2*w^2*x - 3*s*t*w^2*x - 3*s*v*w^2*x - 
       3*t*v*w^2*x - 2*s*w^3*x + 2*t*w^3*x - u*w^3*x + s^3*x^2 - 
       2*s^2*t*x^2 - s^2*u*x^2 - 2*s^2*v*x^2 + s*t*v*x^2 + 2*s*u*v*x^2 + 
       s*v^2*x^2 + t*v^2*x^2 - u*v^2*x^2 - 4*s^2*w*x^2 + 2*s*t*w*x^2 + 
       s*u*w*x^2 + 2*s*v*w*x^2 - t*v*w*x^2 + u*v*w*x^2 + 3*s*w^2*x^2 + 
       s^2*x^3 - s*v*x^3 - s*w*x^3)*A[w]*B[t, u])/
     (w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(t^2 - 2*t*w + w^2 - 
       2*t*x - 2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
       t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s*t) + t^2 - t*u + 2*t*v + s*w - t*w - u*w - s*x - t*x + u*x)*A[x]*
      B[t, u])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(t^2*v - t*u*w - t*v*w + u*w^2 - s*t*x - t*v*x - s*w*x + 2*t*w*x - 
       u*w*x + s*x^2)*B[v, w])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(-(t*u) + t*v + u*w - v*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*A[t]*
      B[v, w])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*A[u]*B[v, w])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
      u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
      t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (2*(-(s*t) + t^2 - t*u + 2*t*v + s*w - t*w - u*w - s*x - t*x + u*x)*A[x]*
      B[v, w])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*s*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*
      B[t, u]*B[v, w])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*
      I2[t, w, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*
      I2[u, v, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (4*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*
      S[t, v, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (4*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*
      S[u, w, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*t*(-(s^2*t*u) + s*t^2*u + s^2*t*v - s*t^2*v + 2*t^3*v + 2*s*t*u*v - 
       t^2*u*v - 2*s*t*v^2 + t^2*v^2 - t*u*v^2 + t*v^3 + s^2*u*w - t^2*u*w - 
       s^2*v*w - 5*t^2*v*w - 2*s*u*v*w + 4*t*u*v*w + 2*s*v^2*w - 4*t*v^2*w + 
       u*v^2*w - v^3*w - s*u*w^2 + t*u*w^2 + s*v*w^2 + 5*t*v*w^2 - 
       3*u*v*w^2 + 3*v^2*w^2 - 2*v*w^3 - 2*s^3*x + s^2*t*x - s*t^2*x + 
       s^2*u*x - 2*s*t*u*x + 5*s^2*v*x - 5*t^2*v*x - 2*s*u*v*x + 2*t*u*v*x - 
       4*s*v^2*x - t*v^2*x + u*v^2*x + v^3*x + 5*s^2*w*x + t^2*w*x - 
       4*s*u*w*x + 2*t*u*w*x + 2*s*v*w*x - 2*t*v*w*x - 3*v^2*w*x - 
       5*s*w^2*x - t*w^2*x + 3*u*w^2*x + 2*w^3*x - s^2*x^2 + 2*s*t*x^2 + 
       s*u*x^2 + s*v*x^2 + 4*t*v*x^2 - u*v*x^2 + 4*s*w*x^2 - 2*t*w*x^2 - 
       u*w*x^2 + 3*v*w*x^2 - 3*w^2*x^2 - s*x^3 - v*x^3 + w*x^3)*T[t, v, x])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*u*(s^2 + s*u - 3*s*v + 2*t*v - u*v + 2*v^2 - 2*s*w - u*w - 3*v*w + 
       w^2 - s*x - v*x + w*x)*T[u, w, x])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*v*(-s^2 + s*t + 2*s*u + 3*t*v - 2*u*v + v^2 + s*w - t*w - v*w - 
       3*s*x - v*x + w*x)*T[v, t, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
       w^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(s^2*t^2*u - s^2*t^2*v + s*t^3*v - 2*s*t^2*u*v + 2*s*t^2*v^2 - 
       t^3*v^2 + t^2*u*v^2 - t^2*v^3 - s^2*t*u*w + s^2*t*v*w - 3*s*t^2*v*w + 
       3*t^3*v*w + 2*s*t*u*v*w - 2*t^2*u*v*w - 2*s*t*v^2*w + 5*t^2*v^2*w - 
       t*u*v^2*w + t*v^3*w - 2*s*t*u*w^2 - t^2*u*w^2 + 5*s*t*v*w^2 - 
       8*t^2*v*w^2 + 2*t*u*v*w^2 - 5*t*v^2*w^2 + 2*s*u*w^3 + 3*t*u*w^3 - 
       3*s*v*w^3 + 6*t*v*w^3 + v^2*w^3 - 2*u*w^4 - v*w^4 + s^3*t*x - 
       s^2*t^2*x - 2*s^2*t*u*x - s^2*t*v*x - s*t^2*v*x + 4*s*t*u*v*x - 
       s*t*v^2*x + 2*t^2*v^2*x - 2*t*u*v^2*x + t*v^3*x + s^3*w*x - 
       2*s^2*t*w*x - s^2*u*w*x - 2*s^2*v*w*x + 2*s*t*v*w*x - 7*t^2*v*w*x + 
       2*s*u*v*w*x + 4*t*u*v*w*x + s*v^2*w*x - 4*t*v^2*w*x - u*v^2*w*x - 
       3*s^2*w^2*x + 5*s*t*w^2*x + t^2*w^2*x - 2*s*u*w^2*x + 2*t*u*w^2*x + 
       5*s*v*w^2*x + 3*t*v*w^2*x + 2*u*v*w^2*x - 2*v^2*w^2*x + s*w^3*x - 
       4*t*w^3*x + 3*u*w^3*x + v*w^3*x + w^4*x - s^3*x^2 + 2*s^2*t*x^2 + 
       s^2*u*x^2 + 2*s^2*v*x^2 - s*t*v*x^2 - 2*s*u*v*x^2 - s*v^2*x^2 - 
       t*v^2*x^2 + u*v^2*x^2 + 4*s^2*w*x^2 - 3*s*v*w*x^2 + 5*t*v*w*x^2 - 
       2*u*v*w*x^2 + v^2*w*x^2 - s*w^2*x^2 - 2*t*w^2*x^2 - u*w^2*x^2 + 
       v*w^2*x^2 - 2*w^3*x^2 - s^2*x^3 + s*v*x^3 - v*w*x^3 + w^2*x^3)*
      T[w, u, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*x*(-(s^3*t) + s^2*t^2 - s^2*t*u - s*t^2*u + 4*s^2*t*v - s*t^2*v - 
       2*t^3*v + 2*s*t*u*v + t^2*u*v - 5*s*t*v^2 - t*u*v^2 + 2*t*v^3 + 
       s^3*w + s^2*t*w - 2*s*t^2*w - s^2*u*w + 4*s*t*u*w + t^2*u*w - 
       2*s^2*v*w - 2*s*t*v*w + 3*t^2*v*w + 2*s*u*v*w + s*v^2*w - 3*t*v^2*w - 
       u*v^2*w - 2*s^2*w^2 + s*t*w^2 + t^2*w^2 + s*u*w^2 - 3*t*u*w^2 - 
       s*v*w^2 + 3*u*v*w^2 - v^2*w^2 + s*w^3 - t*w^3 + v*w^3 - s^3*x - 
       s^2*t*x + s*t^2*x + s^2*u*x + 2*s*t*u*x + 2*s^2*v*x + 5*t^2*v*x - 
       2*s*u*v*x - 2*t*u*v*x - s*v^2*x + t*v^2*x + u*v^2*x + 2*s^2*w*x - 
       t^2*w*x - 2*t*u*w*x + 2*t*v*w*x - 4*u*v*w*x + 2*v^2*w*x + t*w^2*x - 
       u*w^2*x - v*w^2*x - w^3*x - 2*s*t*x^2 - s*u*x^2 + s*v*x^2 - 
       4*t*v*x^2 + u*v*x^2 - v^2*x^2 - 2*s*w*x^2 + 2*t*w*x^2 + u*w*x^2 - 
       v*w*x^2 + 2*w^2*x^2 + s*x^3 + v*x^3 - w*x^3)*T[x, t, v])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*x*(-(s^3*t) + s^2*t^2 - s^2*t*u - s*t^2*u + 4*s^2*t*v - s*t^2*v - 
       2*t^3*v + 2*s*t*u*v + t^2*u*v - 5*s*t*v^2 - t*u*v^2 + 2*t*v^3 + 
       s^3*w + s^2*t*w - 2*s*t^2*w - s^2*u*w + 4*s*t*u*w + t^2*u*w - 
       2*s^2*v*w - 2*s*t*v*w + 3*t^2*v*w + 2*s*u*v*w + s*v^2*w - 3*t*v^2*w - 
       u*v^2*w - 2*s^2*w^2 + s*t*w^2 + t^2*w^2 + s*u*w^2 - 3*t*u*w^2 - 
       s*v*w^2 + 3*u*v*w^2 - v^2*w^2 + s*w^3 - t*w^3 + v*w^3 - s^3*x - 
       s^2*t*x + s*t^2*x + s^2*u*x + 2*s*t*u*x + 2*s^2*v*x + 5*t^2*v*x - 
       2*s*u*v*x - 2*t*u*v*x - s*v^2*x + t*v^2*x + u*v^2*x + 2*s^2*w*x - 
       t^2*w*x - 2*t*u*w*x + 2*t*v*w*x - 4*u*v*w*x + 2*v^2*w*x + t*w^2*x - 
       u*w^2*x - v*w^2*x - w^3*x - 2*s*t*x^2 - s*u*x^2 + s*v*x^2 - 
       4*t*v*x^2 + u*v*x^2 - v^2*x^2 - 2*s*w*x^2 + 2*t*w*x^2 + u*w*x^2 - 
       v*w*x^2 + 2*w^2*x^2 + s*x^3 + v*x^3 - w*x^3)*T[x, u, w])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*u*U[t, u, v, x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
      t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
      s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (2*t*(-(t*u) + t*v + u*w - v*w - 2*s*x + t*x + u*x + v*x + w*x - x^2)*
      U[u, t, w, x])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s^2*t^2*u - s^2*t^2*v + s*t^3*v - 2*s*t^2*u*v + 2*s*t^2*v^2 - 
       t^3*v^2 + t^2*u*v^2 - t^2*v^3 - s^2*t*u*w - s*t^2*u*w + s^2*t*v*w - 
       2*s*t^2*v*w + t^3*v*w + 2*s*t*u*v*w - t^2*u*v*w - 2*s*t*v^2*w + 
       4*t^2*v^2*w - t*u*v^2*w + t*v^3*w + 3*s*t*v*w^2 - 3*t^2*v*w^2 - 
       3*t*v^2*w^2 + s*u*w^3 + t*u*w^3 - 2*s*v*w^3 + 2*t*v*w^3 + u*v*w^3 - 
       u*w^4 + s^3*t*x - s^2*t^2*x - 2*s^2*t*u*x - s^2*t*v*x - s*t^2*v*x + 
       4*s*t*u*v*x - s*t*v^2*x + 2*t^2*v^2*x - 2*t*u*v^2*x + t*v^3*x + 
       s^3*w*x - 2*s^2*t*w*x + s*t^2*w*x - s^2*u*w*x + 2*s*t*u*w*x - 
       2*s^2*v*w*x - 2*t^2*v*w*x + 2*s*u*v*w*x + 2*t*u*v*w*x + s*v^2*w*x - 
       2*t*v^2*w*x - u*v^2*w*x - 3*s^2*w^2*x + 3*s*t*w^2*x + 3*s*v*w^2*x + 
       3*t*v*w^2*x + 2*s*w^3*x - 2*t*w^3*x + u*w^3*x - s^3*x^2 + 
       2*s^2*t*x^2 + s^2*u*x^2 + 2*s^2*v*x^2 - s*t*v*x^2 - 2*s*u*v*x^2 - 
       s*v^2*x^2 - t*v^2*x^2 + u*v^2*x^2 + 4*s^2*w*x^2 - 2*s*t*w*x^2 - 
       s*u*w*x^2 - 2*s*v*w*x^2 + t*v*w*x^2 - u*v*w*x^2 - 3*s*w^2*x^2 - 
       s^2*x^3 + s*v*x^3 + s*w*x^3)*U[v, w, t, x])/
     ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*v*(-s^2 + s*t + s*u + s*v + t*v - u*v + s*w - t*w + u*w - 2*s*x)*
      U[w, v, u, x])/((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2))
 
QddQ[I7e5][t_, u_, v_, w_, x_, y_, z_] = 
   (s*t^2*u^2 + 2*t^3*u^2 + 2*t^2*u^3 - 2*s*t^2*u*v - 2*t^3*u*v - 
      4*t^2*u^2*v + s*t^2*v^2 + 2*t^2*u*v^2 - 2*s*t*u^2*w - 4*t^2*u^2*w - 
      2*t*u^3*w + 4*s*t*u*v*w + 2*t^2*u*v*w + 2*t*u^2*v*w - 2*s*t*v^2*w + 
      2*t^2*v^2*w + 2*t*u*v^2*w - 2*t*v^3*w + s*u^2*w^2 + 2*t*u^2*w^2 - 
      2*s*u*v*w^2 + 2*t*u*v*w^2 + 2*u^2*v*w^2 + s*v^2*w^2 - 4*t*v^2*w^2 - 
      4*u*v^2*w^2 + 2*v^3*w^2 - 2*u*v*w^3 + 2*v^2*w^3 - 4*t^3*u*x - 
      4*t^2*u^2*x - 4*t*u^3*x - 2*t^3*v*x - 12*t^2*u*v*x + 6*t*u^2*v*x + 
      4*t^2*v^2*x - 2*t*v^3*x + 6*t^2*u*w*x - 12*t*u^2*w*x - 2*u^3*w*x + 
      48*t*u*v*w*x - 12*t*v^2*w*x + 6*u*v^2*w*x - 4*v^3*w*x + 4*u^2*w^2*x + 
      6*t*v*w^2*x - 12*u*v*w^2*x - 4*v^2*w^2*x - 2*u*w^3*x - 4*v*w^3*x - 
      s*t^2*x^2 + 2*t^3*x^2 - 4*s*t*u*x^2 + 2*t^2*u*x^2 - s*u^2*x^2 + 
      2*t*u^2*x^2 + 2*u^3*x^2 - 4*s*t*v*x^2 - 4*t^2*v*x^2 + 2*s*u*v*x^2 + 
      34*t*u*v*x^2 - 2*u^2*v*x^2 - s*v^2*x^2 - 4*t*v^2*x^2 - 2*u*v^2*x^2 + 
      2*v^3*x^2 + 2*s*t*w*x^2 - 2*t^2*w*x^2 - 4*s*u*w*x^2 + 34*t*u*w*x^2 - 
      4*u^2*w*x^2 - 4*s*v*w*x^2 + 34*t*v*w*x^2 + 34*u*v*w*x^2 + 2*v^2*w*x^2 - 
      s*w^2*x^2 - 2*t*w^2*x^2 - 4*u*w^2*x^2 + 2*v*w^2*x^2 + 2*w^3*x^2 + 
      4*s*t*x^3 + 4*s*u*x^3 + 8*t*u*x^3 + 4*s*v*x^3 + 12*t*v*x^3 - 
      20*u*v*x^3 + 4*s*w*x^3 - 20*t*w*x^3 + 12*u*w*x^3 + 8*v*w*x^3 - 
      3*s*x^4 - 6*t*x^4 - 6*u*x^4 - 6*v*x^4 - 6*w*x^4 + 4*x^5)/
     ((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*A[t])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
      s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + 
      u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) - 
    (2*A[u])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
      s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + 
      u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) - 
    (2*A[v])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
      s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + 
      u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) - 
    (2*A[w])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
      s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + 
      u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) - 
    (4*A[x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
      s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + 
      u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (2*(s*t^2*u^2 - s*t^2*u*v + 2*t^3*u*v - 2*t^2*u^2*v + 3*t^2*u*v^2 - 
       t^2*v^3 - s*t*u^2*w - 2*t^2*u^2*w + 2*t*u^3*w - 3*t^2*u*v*w - 
       3*t*u^2*v*w + s*t*v^2*w - t^2*v^2*w + 2*t*u*v^2*w - t*v^3*w + 
       3*t*u^2*w^2 + s*u*v*w^2 + 2*t*u*v*w^2 - u^2*v*w^2 - s*v^2*w^2 + 
       t*v^2*w^2 + u*v^2*w^2 - u^2*w^3 - u*v*w^3 - s*t^2*u*x - s*t*u^2*x - 
       3*t^2*u*v*x + 3*t*u^2*v*x + s*t*v^2*x + 2*t^2*v^2*x - 4*t*u*v^2*x + 
       t*v^3*x + 3*t^2*u*w*x - 3*t*u^2*w*x - 2*s*t*v*w*x + 2*t^2*v*w*x - 
       2*s*u*v*w*x + 2*u^2*v*w*x + 2*s*v^2*w*x + t*v^2*w*x - 2*u*v^2*w*x + 
       s*u*w^2*x - 4*t*u*w^2*x + 2*u^2*w^2*x + 2*s*v*w^2*x - 2*t*v*w^2*x + 
       u*v*w^2*x + u*w^3*x - 2*s*t*v*x^2 - t^2*v*x^2 + s*u*v*x^2 + 
       2*t*u*v*x^2 - u^2*v*x^2 - s*v^2*x^2 - 2*t*v^2*x^2 + u*v^2*x^2 + 
       s*t*w*x^2 - t^2*w*x^2 - 2*s*u*w*x^2 + 2*t*u*w*x^2 - u^2*w*x^2 - 
       4*s*v*w*x^2 + t*v*w*x^2 + u*v*w*x^2 - s*w^2*x^2 + t*w^2*x^2 - 
       2*u*w^2*x^2 + s*t*x^3 + s*u*x^3 + 2*s*v*x^3 + t*v*x^3 - u*v*x^3 + 
       2*s*w*x^3 - t*w*x^3 + u*w*x^3 - s*x^4)*B[t, u])/
     ((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s*u) - t*u + u^2 + s*v - t*v - u*v + 2*u*w - s*x + t*x - u*x)*A[v]*
      B[t, u])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s*t) + t^2 - t*u + 2*t*v + s*w - t*w - u*w - s*x - t*x + u*x)*A[w]*
      B[t, u])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s*t^2*u^2) + 2*s*t^2*u*v - t^3*u*v + t^2*u^2*v - s*t^2*v^2 + 
       t^3*v^2 - 2*t^2*u*v^2 + t^2*v^3 + 2*s*t*u^2*w + t^2*u^2*w - t*u^3*w - 
       4*s*t*u*v*w + t^2*u*v*w + t*u^2*v*w + 2*s*t*v^2*w - 2*t^2*v^2*w + 
       t*u*v^2*w - t*v^3*w - s*u^2*w^2 - 2*t*u^2*w^2 + u^3*w^2 + 
       2*s*u*v*w^2 + t*u*v*w^2 - 2*u^2*v*w^2 - s*v^2*w^2 + t*v^2*w^2 + 
       u*v^2*w^2 + u^2*w^3 - u*v*w^3 + s*t^2*u*x + s*t*u^2*x + s*t^2*v*x - 
       t^3*v*x - 2*s*t*u*v*x + 2*t^2*u*v*x - t*u^2*v*x + s*t*v^2*x - 
       4*t^2*v^2*x + 2*t*u*v^2*x - t*v^3*x - 2*s*t*u*w*x - t^2*u*w*x + 
       s*u^2*w*x + 2*t*u^2*w*x - u^3*w*x - 2*s*t*v*w*x + 2*t^2*v*w*x - 
       2*s*u*v*w*x + 2*u^2*v*w*x + s*v^2*w*x + 2*t*v^2*w*x - u*v^2*w*x + 
       s*u*w^2*x + 2*t*u*w^2*x - 4*u^2*w^2*x + s*v*w^2*x - t*v*w^2*x + 
       2*u*v*w^2*x - u*w^3*x + 3*t^2*v*x^2 - 3*t*u*v*x^2 + 3*t*v^2*x^2 - 
       3*t*u*w*x^2 + 3*u^2*w*x^2 - 3*t*v*w*x^2 - 3*u*v*w*x^2 + 3*u*w^2*x^2 - 
       s*t*x^3 - s*u*x^3 - s*v*x^3 - 2*t*v*x^3 + 2*u*v*x^3 - s*w*x^3 + 
       2*t*w*x^3 - 2*u*w*x^3 + s*x^4)*A[x]*B[t, u])/
     (x*(u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(t^2 - 2*t*w + w^2 - 
       2*t*x - 2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
       t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s*t^2*u^2) + s*t^2*u*v - t^3*u*v + t^2*u^2*v - t^3*v^2 - 
       t^2*u*v^2 + s*t*u^2*w + t^2*u^2*w - t*u^3*w + 2*t^2*u*v*w + 
       2*t*u^2*v*w - s*t*v^2*w + 3*t^2*v^2*w - 3*t*u*v^2*w + 2*t*v^3*w - 
       t*u^2*w^2 - u^3*w^2 - s*u*v*w^2 - 3*t*u*v*w^2 + 3*u^2*v*w^2 + 
       s*v^2*w^2 - 2*t*v^2*w^2 - 2*u*v^2*w^2 + 2*u*v*w^3 + 2*s*t^2*u*x + 
       2*s*t*u^2*x + s*t^2*v*x + t^3*v*x - 2*s*t*u*v*x + t^2*u*v*x - 
       2*t*u^2*v*x + 2*t^2*v^2*x + 2*t*u*v^2*x - 2*s*t*u*w*x - 2*t^2*u*w*x + 
       s*u^2*w*x + t*u^2*w*x + u^3*w*x - 4*t^2*v*w*x - 4*u^2*v*w*x - 
       s*v^2*w*x - 3*t*v^2*w*x + 3*u*v^2*w*x + 2*t*u*w^2*x + 2*u^2*w^2*x - 
       s*v*w^2*x + 3*t*v*w^2*x - 3*u*v*w^2*x - s*t^2*x^2 - 4*s*t*u*x^2 - 
       s*u^2*x^2 - 2*s*t*v*x^2 - 2*t^2*v*x^2 + s*u*v*x^2 + t*u*v*x^2 + 
       u^2*v*x^2 - t*v^2*x^2 - u*v^2*x^2 + s*t*w*x^2 + t^2*w*x^2 - 
       2*s*u*w*x^2 + t*u*w*x^2 - 2*u^2*w*x^2 + 2*t*v*w*x^2 + 2*u*v*w*x^2 - 
       t*w^2*x^2 - u*w^2*x^2 + 2*s*t*x^3 + 2*s*u*x^3 + s*v*x^3 + t*v*x^3 - 
       u*v*x^3 + s*w*x^3 - t*w*x^3 + u*w*x^3 - s*x^4)*B[v, w])/
     ((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s*t - t*v - s*w - t*w + 2*u*w - v*w + w^2 - s*x + v*x - w*x)*A[t]*
      B[v, w])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(s*u - s*v + 2*t*v - u*v + v^2 - u*w - v*w - s*x - v*x + w*x)*A[u]*
      B[v, w])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*(-(s*t^2*u^2) + 2*s*t^2*u*v - t^3*u*v + t^2*u^2*v - s*t^2*v^2 + 
       t^3*v^2 - 2*t^2*u*v^2 + t^2*v^3 + 2*s*t*u^2*w + t^2*u^2*w - t*u^3*w - 
       4*s*t*u*v*w + t^2*u*v*w + t*u^2*v*w + 2*s*t*v^2*w - 2*t^2*v^2*w + 
       t*u*v^2*w - t*v^3*w - s*u^2*w^2 - 2*t*u^2*w^2 + u^3*w^2 + 
       2*s*u*v*w^2 + t*u*v*w^2 - 2*u^2*v*w^2 - s*v^2*w^2 + t*v^2*w^2 + 
       u*v^2*w^2 + u^2*w^3 - u*v*w^3 + s*t^2*u*x + s*t*u^2*x + s*t^2*v*x - 
       t^3*v*x - 2*s*t*u*v*x + 2*t^2*u*v*x - t*u^2*v*x + s*t*v^2*x - 
       4*t^2*v^2*x + 2*t*u*v^2*x - t*v^3*x - 2*s*t*u*w*x - t^2*u*w*x + 
       s*u^2*w*x + 2*t*u^2*w*x - u^3*w*x - 2*s*t*v*w*x + 2*t^2*v*w*x - 
       2*s*u*v*w*x + 2*u^2*v*w*x + s*v^2*w*x + 2*t*v^2*w*x - u*v^2*w*x + 
       s*u*w^2*x + 2*t*u*w^2*x - 4*u^2*w^2*x + s*v*w^2*x - t*v*w^2*x + 
       2*u*v*w^2*x - u*w^3*x + 3*t^2*v*x^2 - 3*t*u*v*x^2 + 3*t*v^2*x^2 - 
       3*t*u*w*x^2 + 3*u^2*w*x^2 - 3*t*v*w*x^2 - 3*u*v*w*x^2 + 3*u*w^2*x^2 - 
       s*t*x^3 - s*u*x^3 - s*v*x^3 - 2*t*v*x^3 + 2*u*v*x^3 - s*w*x^3 + 
       2*t*w*x^3 - 2*u*w*x^3 + s*x^4)*A[x]*B[v, w])/
     (x*(u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(t^2 - 2*t*w + w^2 - 
       2*t*x - 2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
       t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - 
       s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*s*B[t, u]*B[v, w])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - 
      t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
      s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) - 
    (2*I2[t, w, x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
      u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
      t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) - 
    (2*I2[u, v, x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
      u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
      t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (4*S[t, v, x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
      u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
      t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (4*S[u, w, x])/(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
      u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
      t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2) + 
    (2*t*(s*t + t^2 - t*v - s*w - 3*t*w + 2*u*w - v*w + 2*w^2 - s*x - 2*t*x + 
       v*x - 3*w*x + x^2)*T[t, v, x])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + 
       x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*u*(s*u + u^2 - s*v + 2*t*v - 3*u*v + 2*v^2 - u*w - v*w - s*x - 2*u*x - 
       3*v*x + w*x + x^2)*T[u, w, x])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + 
       x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*v*(-(s*u) - t*u + 2*u^2 + s*v - t*v - 3*u*v + v^2 + 2*u*w - s*x + 
       t*x - 3*u*x - 2*v*x + x^2)*T[v, t, x])/
     ((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) + 
    (2*w*(-(s*t) + 2*t^2 - t*u + 2*t*v + s*w - 3*t*w - u*w + w^2 - s*x - 
       3*t*x + u*x - 2*w*x + x^2)*T[w, u, x])/
     ((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - 
       t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + s*v*w - t*v*w - u*v*w + 
       u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - t*v*x + u*v*x - s*w*x + 
       t*w*x - u*w*x + s*x^2)) - 
    (2*(s*t^2*u^2 - 2*s*t^2*u*v + t^3*u*v - t^2*u^2*v + s*t^2*v^2 - t^3*v^2 + 
       2*t^2*u*v^2 - t^2*v^3 - 2*s*t*u^2*w - t^2*u^2*w + t*u^3*w + 
       4*s*t*u*v*w - t^2*u*v*w - t*u^2*v*w - 2*s*t*v^2*w + 2*t^2*v^2*w - 
       t*u*v^2*w + t*v^3*w + s*u^2*w^2 + 2*t*u^2*w^2 - u^3*w^2 - 
       2*s*u*v*w^2 - t*u*v*w^2 + 2*u^2*v*w^2 + s*v^2*w^2 - t*v^2*w^2 - 
       u*v^2*w^2 - u^2*w^3 + u*v*w^3 - s*t^2*u*x - s*t*u^2*x - t^2*u^2*x - 
       s*t^2*v*x + t^3*v*x + 2*s*t*u*v*x + t*u^2*v*x - s*t*v^2*x + 
       3*t^2*v^2*x - 2*t*u*v^2*x + t*v^3*x + 2*s*t*u*w*x + t^2*u*w*x - 
       s*u^2*w*x + u^3*w*x + 2*s*t*v*w*x - 2*t^2*v*w*x + 2*s*u*v*w*x - 
       4*t*u*v*w*x - 2*u^2*v*w*x - s*v^2*w*x + u*v^2*w*x - s*u*w^2*x - 
       2*t*u*w^2*x + 3*u^2*w^2*x - s*v*w^2*x + t*v*w^2*x - v^2*w^2*x + 
       u*w^3*x + 2*t^2*u*x^2 + 2*t*u^2*x^2 - t^2*v*x^2 - t*u*v*x^2 - 
       t*v^2*x^2 - t*u*w*x^2 - u^2*w*x^2 - t*v*w*x^2 - u*v*w*x^2 + 
       2*v^2*w*x^2 - u*w^2*x^2 + 2*v*w^2*x^2 + s*t*x^3 - t^2*x^3 + s*u*x^3 - 
       4*t*u*x^3 - u^2*x^3 + s*v*x^3 - 2*t*v*x^3 - v^2*x^3 + s*w*x^3 - 
       2*u*w*x^3 - 4*v*w*x^3 - w^2*x^3 - s*x^4 + 2*t*x^4 + 2*u*x^4 + 
       2*v*x^4 + 2*w*x^4 - x^5)*T[x, t, v])/
     ((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) - 
    (2*(s*t^2*u^2 - 2*s*t^2*u*v + t^3*u*v - t^2*u^2*v + s*t^2*v^2 - t^3*v^2 + 
       2*t^2*u*v^2 - t^2*v^3 - 2*s*t*u^2*w - t^2*u^2*w + t*u^3*w + 
       4*s*t*u*v*w - t^2*u*v*w - t*u^2*v*w - 2*s*t*v^2*w + 2*t^2*v^2*w - 
       t*u*v^2*w + t*v^3*w + s*u^2*w^2 + 2*t*u^2*w^2 - u^3*w^2 - 
       2*s*u*v*w^2 - t*u*v*w^2 + 2*u^2*v*w^2 + s*v^2*w^2 - t*v^2*w^2 - 
       u*v^2*w^2 - u^2*w^3 + u*v*w^3 - s*t^2*u*x - s*t*u^2*x - t^2*u^2*x - 
       s*t^2*v*x + t^3*v*x + 2*s*t*u*v*x + t*u^2*v*x - s*t*v^2*x + 
       3*t^2*v^2*x - 2*t*u*v^2*x + t*v^3*x + 2*s*t*u*w*x + t^2*u*w*x - 
       s*u^2*w*x + u^3*w*x + 2*s*t*v*w*x - 2*t^2*v*w*x + 2*s*u*v*w*x - 
       4*t*u*v*w*x - 2*u^2*v*w*x - s*v^2*w*x + u*v^2*w*x - s*u*w^2*x - 
       2*t*u*w^2*x + 3*u^2*w^2*x - s*v*w^2*x + t*v*w^2*x - v^2*w^2*x + 
       u*w^3*x + 2*t^2*u*x^2 + 2*t*u^2*x^2 - t^2*v*x^2 - t*u*v*x^2 - 
       t*v^2*x^2 - t*u*w*x^2 - u^2*w*x^2 - t*v*w*x^2 - u*v*w*x^2 + 
       2*v^2*w*x^2 - u*w^2*x^2 + 2*v*w^2*x^2 + s*t*x^3 - t^2*x^3 + s*u*x^3 - 
       4*t*u*x^3 - u^2*x^3 + s*v*x^3 - 2*t*v*x^3 - v^2*x^3 + s*w*x^3 - 
       2*u*w*x^3 - 4*v*w*x^3 - w^2*x^3 - s*x^4 + 2*t*x^4 + 2*u*x^4 + 
       2*v*x^4 + 2*w*x^4 - x^5)*T[x, u, w])/
     ((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(t^2 - 2*t*w + w^2 - 2*t*x - 
       2*w*x + x^2)*(s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + 
       u^2*w + s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - 
       s*v*x - t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*u*(-(s*u) + s*v - 2*t*v + u*v - v^2 + u*w + v*w + s*x + v*x - w*x)*
      U[t, u, v, x])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*t*(-(s*t) + t*v + s*w + t*w - 2*u*w + v*w - w^2 + s*x - v*x + w*x)*
      U[u, t, w, x])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*w*(s*t - t^2 + t*u - 2*t*v - s*w + t*w + u*w + s*x + t*x - u*x)*
      U[v, w, t, x])/((t^2 - 2*t*w + w^2 - 2*t*x - 2*w*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2)) + 
    (2*v*(s*u + t*u - u^2 - s*v + t*v + u*v - 2*u*w + s*x - t*x + u*x)*
      U[w, v, u, x])/((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*
      (s*t*u - s*t*v + t^2*v - t*u*v + t*v^2 - s*u*w - t*u*w + u^2*w + 
       s*v*w - t*v*w - u*v*w + u*w^2 + s^2*x - s*t*x - s*u*x - s*v*x - 
       t*v*x + u*v*x - s*w*x + t*w*x - u*w*x + s*x^2))
 
QddQ[I7e6][t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I8a][r_, t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I8b][r_, t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I8c][r_, t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I8c1][r_, t_, u_, v_, w_, x_, y_, z_] = 0
 
QddQ[I8cpk][r_, t_, u_, v_, w_, x_, y_, z_] = 0
 


==> anc/derivs2loopbold <==
(* This file contains expressions for the derivatives of one-loop and two-loop
   self-energy and vacuum master integrals with respect to propagator squared
   masses and the external momentum invariant. The letters AA, BB, II, SS, TT,
   UU, MM correspond to the bold-faced integrals defined in the papers listed
   at the end of this header. 
   
   As examples of the notation for derivatives with respect to propagator 
   squared masses, 

   derivative[0, 1][BB][x_, y_]
   derivative[0, 0, 1][TT][x_, y_, z_]

   mean the derivative of BB[x, y] with respect to y, and the derivative of 
   TT[x, y, z]  with respect to z.

   The notation 

   sdds[SS][x_, y_, z_] 

   means (s d/ds) acting on SS[x, y, z]. Here s = -p^2 for metric signature 
   -+++ (or Euclidean) external momentum p in d = 4 - 2 eps dimensions.

   This file can be read into Mathematica. 

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper)
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)

derivative[1][AA][x_] = -(((-1 + eps)*AA[x])/x)
 
derivative[1, 0][BB][x_, y_] = -(((-1 + eps)*(-s + x + y)*AA[x])/
       (x*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2))) + 
     (2*(-1 + eps)*AA[y])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2) + 
     ((-1 + 2*eps)*(s - x + y)*BB[x, y])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + 
       y^2)
 
derivative[0, 1][BB][x_, y_] = (2*(-1 + eps)*AA[x])/(s^2 - 2*s*x + x^2 - 
       2*s*y - 2*x*y + y^2) + ((-1 + eps)*(s - x - y)*AA[y])/
      (y*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2)) + 
     ((-1 + 2*eps)*(s + x - y)*BB[x, y])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + 
       y^2)
 
derivative[1, 0, 0][II][x_, y_, z_] = 
    -(((-1 + eps)*(x - y + z)*AA[x]*AA[y])/(x*(x^2 - 2*x*y + y^2 - 2*x*z - 
         2*y*z + z^2))) - ((-1 + eps)*(x + y - z)*AA[x]*AA[z])/
      (x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     (2*(-1 + eps)*AA[y]*AA[z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     ((-1 + 2*eps)*(x - y - z)*II[x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 
       2*y*z + z^2)
 
derivative[0, 1, 0][II][x_, y_, z_] = 
    -(((-1 + eps)*(-x + y + z)*AA[x]*AA[y])/(y*(x^2 - 2*x*y + y^2 - 2*x*z - 
         2*y*z + z^2))) + (2*(-1 + eps)*AA[x]*AA[z])/
      (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     ((-1 + eps)*(x + y - z)*AA[y]*AA[z])/(y*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)) + ((-1 + 2*eps)*(x - y + z)*II[x, y, z])/
      (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)
 
derivative[0, 0, 1][II][x_, y_, z_] = (2*(-1 + eps)*AA[x]*AA[y])/
      (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     ((-1 + eps)*(-x + y + z)*AA[x]*AA[z])/(z*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)) - ((-1 + eps)*(x - y + z)*AA[y]*AA[z])/
      (z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-1 + 2*eps)*(x + y - z)*II[x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 
       2*y*z + z^2)
 
derivative[1, 0, 0][SS][x_, y_, z_] = -TT[x, y, z]
 
derivative[0, 1, 0][SS][x_, y_, z_] = -TT[y, x, z]
 
derivative[0, 0, 1][SS][x_, y_, z_] = -TT[z, x, y]
 
derivative[1, 0, 0][TT][x_, y_, z_] = 
    (2*(-1 + eps)^2*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 2*s*z + 
        2*x*z + 2*y*z - 3*z^2)*AA[x]*AA[y])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) + 
     (2*(-1 + eps)^2*(s^2 - 2*s*x + x^2 + 2*s*y + 2*x*y - 3*y^2 - 2*s*z - 
        2*x*z + 2*y*z + z^2)*AA[x]*AA[z])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 
        4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
        6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
        4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) - (2*(-1 + eps)^2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 
        2*x*y - y^2 + 2*s*z - 2*x*z + 2*y*z - z^2)*AA[y]*AA[z])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) + 
     ((-1 + 2*eps)*(-2 + 3*eps)*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 
        2*s*x*y - x^2*y - 3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 
        2*s*y*z + 10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*
       SS[x, y, z])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
        4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
        4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     ((eps*s^4 + 2*s^3*x - 8*eps*s^3*x - 6*s^2*x^2 + 18*eps*s^2*x^2 + 
        6*s*x^3 - 16*eps*s*x^3 - 2*x^4 + 5*eps*x^4 - 4*eps*s^3*y - 
        4*s^2*x*y + 12*eps*s^2*x*y + 4*eps*s*x^2*y + 4*x^3*y - 12*eps*x^3*y + 
        6*eps*s^2*y^2 + 2*s*x*y^2 - 2*x^2*y^2 + 10*eps*x^2*y^2 - 
        4*eps*s*y^3 - 4*eps*x*y^3 + eps*y^4 - 4*eps*s^3*z - 4*s^2*x*z + 
        12*eps*s^2*x*z + 4*eps*s*x^2*z + 4*x^3*z - 12*eps*x^3*z + 
        4*eps*s^2*y*z + 12*s*x*y*z - 64*eps*s*x*y*z - 12*x^2*y*z + 
        28*eps*x^2*y*z + 4*eps*s*y^2*z + 4*eps*x*y^2*z - 4*eps*y^3*z + 
        6*eps*s^2*z^2 + 2*s*x*z^2 - 2*x^2*z^2 + 10*eps*x^2*z^2 + 
        4*eps*s*y*z^2 + 4*eps*x*y*z^2 + 6*eps*y^2*z^2 - 4*eps*s*z^3 - 
        4*eps*x*z^3 - 4*eps*y*z^3 + eps*z^4)*TT[x, y, z])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) + 
     (2*(-1 + 2*eps)*(s - y)*y*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 - 
        2*s*z + 6*x*z - 2*y*z + z^2)*TT[y, x, z])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) + 
     (2*(-1 + 2*eps)*(s - z)*z*(s^2 - 2*s*x + x^2 - 2*s*y + 6*x*y + y^2 - 
        2*s*z - 2*x*z - 2*y*z + z^2)*TT[z, x, y])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4))
 
derivative[0, 1, 0][TT][x_, y_, z_] = 
    -(((-1 + eps)^2*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 2*s*x*y - 
         x^2*y - 3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 
         2*s*y*z + 10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*AA[x]*
        AA[y])/(x*y*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
         4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
         6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
         4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 
         4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
         6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
         4*y*z^3 + z^4))) - (2*(-1 + eps)^2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 
        2*x*y - y^2 + 2*s*z - 2*x*z + 2*y*z - z^2)*AA[x]*AA[z])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(-1 + eps)^2*(-s^2 + 2*s*x - x^2 - 2*s*y - 2*x*y + 3*y^2 + 2*s*z + 
        2*x*z - 2*y*z - z^2)*AA[y]*AA[z])/(y*(s^4 - 4*s^3*x + 6*s^2*x^2 - 
        4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
        6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
        4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) - (2*(-1 + 2*eps)*(-2 + 3*eps)*
       (s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 2*s*z + 2*x*z + 2*y*z - 
        3*z^2)*SS[x, y, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
       4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
       6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
       4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 
       4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 
       4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     ((-1 + 2*eps)*(s^3 + s^2*x - 5*s*x^2 + 3*x^3 - 3*s^2*y - 6*s*x*y - 
        7*x^2*y + 3*s*y^2 + 5*x*y^2 - y^3 - s^2*z + 14*s*x*z + 3*x^2*z - 
        2*s*y*z + 2*x*y*z + 3*y^2*z - s*z^2 - 7*x*z^2 - 3*y*z^2 + z^3)*
       TT[x, y, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
       4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
       4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     ((-1 + 2*eps)*(s^3 - 3*s^2*x + 3*s*x^2 - x^3 + s^2*y - 6*s*x*y + 
        5*x^2*y - 5*s*y^2 - 7*x*y^2 + 3*y^3 - s^2*z - 2*s*x*z + 3*x^2*z + 
        14*s*y*z + 2*x*y*z + 3*y^2*z - s*z^2 - 3*x*z^2 - 7*y*z^2 + z^3)*
       TT[y, x, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
       4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
       4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     (8*(-1 + 2*eps)*(s - z)*z*(s - x - y + z)*TT[z, x, y])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)
 
derivative[0, 0, 1][TT][x_, y_, z_] = 
    (-2*(-1 + eps)^2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 2*x*y - y^2 + 2*s*z - 
        2*x*z + 2*y*z - z^2)*AA[x]*AA[y])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 
        4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
        6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
        4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) - ((-1 + eps)^2*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 
        3*s^2*y - 2*s*x*y - x^2*y - 3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 
        2*s*x*z - x^2*z - 2*s*y*z + 10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - 
        y*z^2 + z^3)*AA[x]*AA[z])/(x*z*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + 
        x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 
        4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 
        4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) - (2*(-1 + eps)^2*(-s^2 + 2*s*x - x^2 + 2*s*y + 
        2*x*y - y^2 - 2*s*z - 2*x*z - 2*y*z + 3*z^2)*AA[y]*AA[z])/
      (z*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*(s^2 - 2*s*x + x^2 + 2*s*y + 2*x*y - 
        3*y^2 - 2*s*z - 2*x*z + 2*y*z + z^2)*SS[x, y, z])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     ((-1 + 2*eps)*(s^3 + s^2*x - 5*s*x^2 + 3*x^3 - s^2*y + 14*s*x*y + 
        3*x^2*y - s*y^2 - 7*x*y^2 + y^3 - 3*s^2*z - 6*s*x*z - 7*x^2*z - 
        2*s*y*z + 2*x*y*z - 3*y^2*z + 3*s*z^2 + 5*x*z^2 + 3*y*z^2 - z^3)*
       TT[x, y, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
       4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
       4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     (8*(-1 + 2*eps)*(s - y)*y*(s - x + y - z)*TT[y, x, z])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     ((-1 + 2*eps)*(s^3 - 3*s^2*x + 3*s*x^2 - x^3 - s^2*y - 2*s*x*y + 
        3*x^2*y - s*y^2 - 3*x*y^2 + y^3 + s^2*z - 6*s*x*z + 5*x^2*z + 
        14*s*y*z + 2*x*y*z - 7*y^2*z - 5*s*z^2 - 7*x*z^2 + 3*y*z^2 + 3*z^3)*
       TT[z, x, y])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
       4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
       4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)

derivative[1, 0, 0, 0][UU][w_, x_, y_, z_] = 
    (2*(-1 + eps)*II[x, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) - 
     (2*(-2 + 3*eps)*SS[w, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     ((s + 3*w - x)*TT[w, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     (2*y*TT[y, w, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     (2*z*TT[z, w, y])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     ((-1 + 2*eps)*(s - w + x)*UU[w, x, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 
       2*w*x + x^2)
 
derivative[0, 1, 0, 0][UU][w_, x_, y_, z_] = 
    -(((-1 + eps)*(x - y + z)*AA[y]*BB[w, x])/
       (x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2))) - 
     ((-1 + eps)*(x + y - z)*AA[z]*BB[w, x])/
      (x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-1 + eps)*(s - w - x)*II[x, y, z])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 
        2*w*x + x^2)) - ((-2 + 3*eps)*(s - w - x)*SS[w, y, z])/
      (x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) + 
     (2*(s - w)*w*TT[w, y, z])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + 
        x^2)) - (y*(-(s^2*x) + 2*s*w*x - w^2*x + s*x^2 + 3*w*x^2 + s^2*y - 
        2*s*w*y + w^2*y - 4*w*x*y - x^2*y - s*y^2 + w*y^2 + x*y^2 - s^2*z + 
        2*s*w*z - w^2*z + 4*s*x*z - 3*x^2*z + 2*s*y*z - 2*w*y*z - 2*x*y*z - 
        s*z^2 + w*z^2 + x*z^2)*TT[y, w, z])/
      (x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)) - (z*(-(s^2*x) + 2*s*w*x - w^2*x + s*x^2 + 
        3*w*x^2 - s^2*y + 2*s*w*y - w^2*y + 4*s*x*y - 3*x^2*y - s*y^2 + 
        w*y^2 + x*y^2 + s^2*z - 2*s*w*z + w^2*z - 4*w*x*z - x^2*z + 2*s*y*z - 
        2*w*y*z - 2*x*y*z - s*z^2 + w*z^2 + x*z^2)*TT[z, w, y])/
      (x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)) - ((eps*s^2*x^2 - 2*eps*s*w*x^2 + eps*w^2*x^2 + 
        s*x^3 - 4*eps*s*x^3 + w*x^3 - 4*eps*w*x^3 - x^4 + 3*eps*x^4 - 
        s^2*x*y + 2*s*w*x*y - w^2*x*y + 4*eps*s*x^2*y + 4*eps*w*x^2*y + 
        x^3*y - 4*eps*x^3*y + s^2*y^2 - eps*s^2*y^2 - 2*s*w*y^2 + 
        2*eps*s*w*y^2 + w^2*y^2 - eps*w^2*y^2 - s*x*y^2 - w*x*y^2 + 
        eps*x^2*y^2 - s^2*x*z + 2*s*w*x*z - w^2*x*z + 4*eps*s*x^2*z + 
        4*eps*w*x^2*z + x^3*z - 4*eps*x^3*z - 2*s^2*y*z + 2*eps*s^2*y*z + 
        4*s*w*y*z - 4*eps*s*w*y*z - 2*w^2*y*z + 2*eps*w^2*y*z + 2*s*x*y*z + 
        2*w*x*y*z - 2*eps*x^2*y*z + s^2*z^2 - eps*s^2*z^2 - 2*s*w*z^2 + 
        2*eps*s*w*z^2 + w^2*z^2 - eps*w^2*z^2 - s*x*z^2 - w*x*z^2 + 
        eps*x^2*z^2)*UU[w, x, y, z])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + 
        x^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2))
  
derivative[0, 0, 1, 0][UU][w_, x_, y_, z_] = 
    -(((-1 + eps)*(-x + y + z)*AA[y]*BB[w, x])/
       (y*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2))) + 
     (2*(-1 + eps)*AA[z]*BB[w, x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
       z^2) - ((x - y - z)*TT[y, w, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
       z^2) - (2*z*TT[z, w, y])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((-1 + 2*eps)*(x - y + z)*UU[w, x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 
       2*y*z + z^2)
 
derivative[0, 0, 0, 1][UU][w_, x_, y_, z_] = 
    (2*(-1 + eps)*AA[y]*BB[w, x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((-1 + eps)*(x - y - z)*AA[z]*BB[w, x])/
      (z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     (2*y*TT[y, w, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     ((x - y - z)*TT[z, w, y])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((-1 + 2*eps)*(x + y - z)*UU[w, x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 
       2*y*z + z^2)

derivative[1, 0, 0, 0, 0][MM][v_, w_, x_, y_, z_] = 
    -(((-1 + eps)*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - 
         z^2)*AA[w]*BB[v, x])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
        (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
         v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
         s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))) - 
     ((-1 + eps)*AA[y]*BB[v, x])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - 
       s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - 
       s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + 
       s*z^2) + ((-1 + eps)*(s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - 
        s*z - w*z + y*z)*AA[z]*BB[v, x])/((v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(2*s*v^3*x - s^2*v*w*x - 3*s*v^2*w*x - 2*v^3*w*x + 
        s^2*w^2*x + 2*s*v*w^2*x + 3*v^2*w^2*x - s*w^3*x - v*w^3*x + 
        2*s*v*w*x^2 + 3*v^2*w*x^2 - 2*s*w^2*x^2 - 4*v*w^2*x^2 + w^3*x^2 - 
        v*w*x^3 + w^2*x^3 - s*v^3*y + v^4*y + s^2*v*w*y - v^3*w*y - 
        s^2*w^2*y + s*v*w^2*y - v^3*x*y - 2*s*v*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y + v*w*x^2*y - w^2*x^2*y - s^3*v*z + 3*s^2*v^2*z - 
        2*s*v^3*z - s^3*w*z + 2*s^2*v*w*z - 3*s*v^2*w*z + 2*v^3*w*z + 
        s^2*w^2*z - s*v*w^2*z + 2*s^2*v*x*z - 3*s*v^2*x*z + s^2*w*x*z - 
        3*v^2*w*x*z + s*w^2*x*z + 2*v*w^2*x*z - s*v*x^2*z + s*w*x^2*z + 
        2*v*w*x^2*z - 2*w^2*x^2*z - w*x^3*z + s^2*v*y*z - v^3*y*z + 
        2*s^2*w*y*z - 2*s*v*w*y*z - 2*s*v*x*y*z - 4*s*w*x*y*z - 2*v*w*x*y*z + 
        v*x^2*y*z + 2*w*x^2*y*z + s^3*z^2 - 4*s^2*v*z^2 + 3*s*v^2*z^2 - 
        2*s^2*w*z^2 + 2*s*v*w*z^2 - 2*s^2*x*z^2 + 2*s*v*x*z^2 + s*w*x*z^2 - 
        v*w*x*z^2 + s*x^2*z^2 + w*x^2*z^2 - s^2*y*z^2 + s*v*y*z^2 + 
        2*s*x*y*z^2 + v*x*y*z^2 - x^2*y*z^2 + s^2*z^3 - s*v*z^3 - s*x*z^3)*
       AA[v]*BB[w, y])/(v*(s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + eps)*(s^2 - s*v - s*w + v*w - s*x - 
        w*x - s*y - v*y + x*y + 2*s*z)*AA[x]*BB[w, y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + eps)*(s*v - s*w - v*w + w^2 + 
        2*w*x - v*y - w*y - s*z - w*z + y*z)*AA[z]*BB[w, y])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*s*(s*x + v*x - 2*w*x - x^2 - 
        s*y + v*y + x*y + s*z - v*z + x*z)*BB[v, x]*BB[w, y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - ((-1 + eps)*(s*x + v*x - 2*w*x - x^2 - 
        s*y + v*y + x*y + s*z - v*z + x*z)*II[v, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - ((-1 + eps)*(s*x + v*x - 2*w*x - x^2 - 
        s*y + v*y + x*y + s*z - v*z + x*z)*II[x, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (eps*(s*x - w*x - s*y + 2*v*y - w*y - x*y + 
        y^2 - s*z + w*z - y*z)*MM[v, w, x, y, z])/(s*v*x - s*w*x - v*w*x + 
       w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
       v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
       v*y*z + x*y*z + s*z^2) + ((-2 + 3*eps)*(s*x + v*x - 2*w*x - x^2 - 
        s*y + v*y + x*y + s*z - v*z + x*z)*SS[v, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-2 + 3*eps)*(s*x + v*x - 2*w*x - x^2 - 
        s*y + v*y + x*y + s*z - v*z + x*z)*SS[w, x, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + 
     ((-3*s*v^3*x - v^4*x + s^2*v*w*x + 5*s*v^2*w*x + 6*v^3*w*x - s^2*w^2*x - 
        3*s*v*w^2*x - 8*v^2*w^2*x + s*w^3*x + 3*v*w^3*x + v^3*x^2 - 
        2*s*v*w*x^2 - 5*v^2*w*x^2 + 2*s*w^2*x^2 + 5*v*w^2*x^2 - w^3*x^2 + 
        v*w*x^3 - w^2*x^3 + 2*s*v^3*y - 2*v^4*y - s^2*v*w*y - 2*s*v^2*w*y + 
        3*v^3*w*y + s^2*w^2*y - v^2*w^2*y + 2*s*v*w*x*y + 2*v^2*w*x*y - 
        2*s*w^2*x*y - 2*v*w^2*x*y - v*w*x^2*y + w^2*x^2*y + s^3*v*z - 
        3*s^2*v^2*z + s*v^3*z + v^4*z + s^3*w*z - 2*s^2*v*w*z + 5*s*v^2*w*z - 
        4*v^3*w*z - s^2*w^2*z + v^2*w^2*z - 2*s^2*v*x*z + 5*s*v^2*x*z + 
        v^3*x*z - s^2*w*x*z + 2*s*v*w*x*z + 3*v^2*w*x*z - s*w^2*x*z - 
        7*v*w^2*x*z + s*v*x^2*z - 2*v^2*x^2*z - s*w*x^2*z - 4*v*w*x^2*z + 
        2*w^2*x^2*z + w*x^3*z - s^2*v*y*z - 2*s*v^2*y*z + 3*v^3*y*z - 
        2*s^2*w*y*z + 2*v^2*w*y*z + 2*s*v*x*y*z + 2*v^2*x*y*z + 4*s*w*x*y*z + 
        4*v*w*x*y*z - v*x^2*y*z - 2*w*x^2*y*z - s^3*z^2 + 4*s^2*v*z^2 - 
        s*v^2*z^2 - 2*v^3*z^2 + 2*s^2*w*z^2 - 2*v^2*w*z^2 + 2*s^2*x*z^2 - 
        3*s*v*x*z^2 + v^2*x*z^2 - s*w*x*z^2 + 5*v*w*x*z^2 - s*x^2*z^2 + 
        v*x^2*z^2 - w*x^2*z^2 + s^2*y*z^2 - v^2*y*z^2 - 2*s*x*y*z^2 - 
        2*v*x*y*z^2 + x^2*y*z^2 - s^2*z^3 + v^2*z^3 + s*x*z^3 - v*x*z^3)*
       TT[v, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (w*(-(s^2*v*x) + s*v^2*x - 2*v^3*x + 
        s^2*w*x + 5*v^2*w*x - s*w^2*x - 5*v*w^2*x + 2*w^3*x + 2*s*v*x^2 + 
        3*v^2*x^2 - 2*s*w*x^2 - 4*v*w*x^2 + w^2*x^2 - v*x^3 + w*x^3 + 
        s^2*v*y - s*v^2*y - s^2*w*y + v^2*w*y + s*w^2*y - v*w^2*y - 
        2*s*v*x*y - 3*v^2*x*y + 2*s*w*x*y + 4*v*w*x*y - w^2*x*y + v*x^2*y - 
        w*x^2*y - 2*s^3*z + 5*s^2*v*z - 5*s*v^2*z + 2*v^3*z + s^2*w*z - 
        v^2*w*z - s*w^2*z + v*w^2*z + 5*s^2*x*z + 2*s*v*x*z - 2*v*w*x*z - 
        5*w^2*x*z - 4*s*x^2*z - 3*v*x^2*z - w*x^2*z + x^3*z + s^2*y*z - 
        4*s*v*y*z + 3*v^2*y*z - 2*s*w*y*z + 2*v*w*y*z - 2*s*x*y*z + 
        2*w*x*y*z + x^2*y*z - s^2*z^2 + 4*s*v*z^2 - 3*v^2*z^2 + 2*s*w*z^2 - 
        2*v*w*z^2 + s*x*z^2 + 3*v*x*z^2 + 4*w*x*z^2 + s*y*z^2 - v*y*z^2 - 
        x*y*z^2 - s*z^3 + v*z^3 - x*z^3)*TT[w, x, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (x*(-s^2 + s*v + s*w - v*w - v*x + 3*w*x + x^2 + 2*s*y - 2*x*y - 3*s*z + 
        v*z - x*z)*TT[x, w, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (y*(s^2 - 2*s*v + v^2 - 3*s*x - 3*v*x + 2*w*x + 2*x^2 + s*y - v*y - 
        x*y - s*z + v*z - x*z)*TT[y, v, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(s^3*v - 2*s^2*v^2 + s*v^3 - s^3*w + 
        s^2*v*w + s*v^2*w - v^3*w + s^2*w^2 - 2*s*v*w^2 + v^2*w^2 - 
        2*s^2*v*x - s*v^2*x + v^3*x + 4*s^2*w*x - 2*s*v*w*x - s*w^2*x + 
        3*v*w^2*x - 2*w^3*x + s*v*x^2 - v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 + 
        2*w*x^3 - s^2*v*y + s*v^2*y - s^2*w*y + 4*s*v*w*y - 3*v^2*w*y - 
        s*w^2*y + v*w^2*y + 2*s*v*x*y + 3*v^2*x*y + 2*s*w*x*y + w^2*x*y - 
        v*x^2*y - w*x^2*y - s^3*z + 2*s^2*v*z - v^3*z - s^2*w*z + v^2*w*z + 
        s*w^2*z - v*w^2*z + 2*s^2*x*z - v^2*x*z + 2*v*w*x*z + 5*w^2*x*z - 
        s*x^2*z + 2*v*x^2*z + w*x^2*z + s^2*y*z - v^2*y*z + 2*s*w*y*z - 
        2*v*w*y*z - 2*s*x*y*z - 4*v*x*y*z - 2*w*x*y*z + x^2*y*z - 2*s*v*z^2 + 
        2*v^2*z^2 - 2*s*w*z^2 + 2*v*w*z^2 + s*x*z^2 - v*x*z^2 - 4*w*x*z^2 - 
        x^2*z^2 - s*y*z^2 + v*y*z^2 + x*y*z^2 + s*z^3 - v*z^3 + x*z^3)*
       TT[z, v, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(s^3*v - 2*s^2*v^2 + s*v^3 - s^3*w + 
        s^2*v*w + s*v^2*w - v^3*w + s^2*w^2 - 2*s*v*w^2 + v^2*w^2 - 
        2*s^2*v*x - s*v^2*x + v^3*x + 4*s^2*w*x - 2*s*v*w*x - s*w^2*x + 
        3*v*w^2*x - 2*w^3*x + s*v*x^2 - v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 + 
        2*w*x^3 - s^2*v*y + s*v^2*y - s^2*w*y + 4*s*v*w*y - 3*v^2*w*y - 
        s*w^2*y + v*w^2*y + 2*s*v*x*y + 3*v^2*x*y + 2*s*w*x*y + w^2*x*y - 
        v*x^2*y - w*x^2*y - s^3*z + 2*s^2*v*z - v^3*z - s^2*w*z + v^2*w*z + 
        s*w^2*z - v*w^2*z + 2*s^2*x*z - v^2*x*z + 2*v*w*x*z + 5*w^2*x*z - 
        s*x^2*z + 2*v*x^2*z + w*x^2*z + s^2*y*z - v^2*y*z + 2*s*w*y*z - 
        2*v*w*y*z - 2*s*x*y*z - 4*v*x*y*z - 2*w*x*y*z + x^2*y*z - 2*s*v*z^2 + 
        2*v^2*z^2 - 2*s*w*z^2 + 2*v*w*z^2 + s*x*z^2 - v*x*z^2 - 4*w*x*z^2 - 
        x^2*z^2 - s*y*z^2 + v*y*z^2 + x*y*z^2 + s*z^3 - v*z^3 + x*z^3)*
       TT[z, w, x])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*x*(-s^2 + s*v + s*w - v*w + 
        s*x + w*x + s*y + v*y - x*y - 2*s*z)*UU[v, x, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*y*UU[w, y, x, z])/
      (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
       v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
       s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((-1 + 2*eps)*(-2*s*v^3*x + s^2*v*w*x + 3*s*v^2*w*x + 2*v^3*w*x - 
        s^2*w^2*x - 2*s*v*w^2*x - 3*v^2*w^2*x + s*w^3*x + v*w^3*x - 
        2*s*v*w*x^2 - 3*v^2*w*x^2 + 2*s*w^2*x^2 + 4*v*w^2*x^2 - w^3*x^2 + 
        v*w*x^3 - w^2*x^3 + s*v^3*y - v^4*y - s^2*v*w*y + v^3*w*y + 
        s^2*w^2*y - s*v*w^2*y + v^3*x*y + 2*s*v*w*x*y - 2*s*w^2*x*y - 
        v*w^2*x*y - v*w*x^2*y + w^2*x^2*y + s^3*v*z - 3*s^2*v^2*z + 
        2*s*v^3*z + s^3*w*z - 2*s^2*v*w*z + 3*s*v^2*w*z - 2*v^3*w*z - 
        s^2*w^2*z + s*v*w^2*z - 2*s^2*v*x*z + 3*s*v^2*x*z - s^2*w*x*z + 
        3*v^2*w*x*z - s*w^2*x*z - 2*v*w^2*x*z + s*v*x^2*z - s*w*x^2*z - 
        2*v*w*x^2*z + 2*w^2*x^2*z + w*x^3*z - s^2*v*y*z + v^3*y*z - 
        2*s^2*w*y*z + 2*s*v*w*y*z + 2*s*v*x*y*z + 4*s*w*x*y*z + 2*v*w*x*y*z - 
        v*x^2*y*z - 2*w*x^2*y*z - s^3*z^2 + 4*s^2*v*z^2 - 3*s*v^2*z^2 + 
        2*s^2*w*z^2 - 2*s*v*w*z^2 + 2*s^2*x*z^2 - 2*s*v*x*z^2 - s*w*x*z^2 + 
        v*w*x*z^2 - s*x^2*z^2 - w*x^2*z^2 + s^2*y*z^2 - s*v*y*z^2 - 
        2*s*x*y*z^2 - v*x*y*z^2 + x^2*y*z^2 - s^2*z^3 + s*v*z^3 + s*x*z^3)*
       UU[x, v, w, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*w*(-(v*x) + w*x + v*y - w*y - 
        2*s*z + v*z + w*z + x*z + y*z - z^2)*UU[y, w, v, z])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2))
 
derivative[0, 1, 0, 0, 0][MM][v_, w_, x_, y_, z_] = 
    ((-1 + eps)*(-(s^2*v^2*x) + s^2*v*w*x + s*v^2*w*x - s*w^3*x - v*w^3*x + 
        w^4*x + s^2*v^2*y - s*v^3*y - s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - 
        3*s*v*w^2*y + 3*v^2*w^2*y + 2*s*w^3*y - 2*v*w^3*y + 2*s*v^2*x*y - 
        2*s*v*w*x*y + v^2*w*x*y - w^3*x*y - 2*s*v^2*y^2 + v^3*y^2 + 
        2*s*v*w*y^2 - 4*v^2*w*y^2 + 3*v*w^2*y^2 - v^2*x*y^2 + v*w*x*y^2 + 
        v^2*y^3 - v*w*y^3 - s^3*v*z + s^2*v^2*z - s^3*w*z + 2*s^2*v*w*z - 
        s*v^2*w*z + 3*s^2*w^2*z - 3*s*v*w^2*z - 2*s*w^3*z + 2*v*w^3*z + 
        2*s^2*v*x*z + s^2*w*x*z - 2*s*v*w*x*z - w^3*x*z + s^2*v*y*z + 
        s*v^2*y*z + 2*s^2*w*y*z + 2*v^2*w*y*z - 3*s*w^2*y*z - 3*v*w^2*y*z - 
        4*s*v*x*y*z - 2*s*w*x*y*z - 2*v*w*x*y*z + s*v*y^2*z - 2*v^2*y^2*z - 
        s*w*y^2*z + 2*v*w*y^2*z + 2*v*x*y^2*z + w*x*y^2*z - v*y^3*z + 
        s^3*z^2 - 2*s^2*v*z^2 - 4*s^2*w*z^2 + 2*s*v*w*z^2 + 3*s*w^2*z^2 - 
        s^2*x*z^2 + s*w*x*z^2 - 2*s^2*y*z^2 + s*v*y*z^2 + 2*s*w*y*z^2 - 
        v*w*y*z^2 + 2*s*x*y*z^2 + w*x*y*z^2 + s*y^2*z^2 + v*y^2*z^2 - 
        x*y^2*z^2 + s^2*z^3 - s*w*z^3 - s*y*z^3)*AA[w]*BB[v, x])/
      (w*(s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 
        2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(s^2 - s*v - s*w + v*w - s*x - w*x - s*y - v*y + x*y + 
        2*s*z)*AA[y]*BB[v, x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - 
        x*z)*AA[z]*BB[v, x])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - 
        z^2)*AA[v]*BB[w, y])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*AA[x]*BB[w, y])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - 
       s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - 
       s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + 
       s*z^2) - ((-1 + eps)*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + 
        s*z + v*z - x*z)*AA[z]*BB[w, y])/((v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*s*(-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - 
        w*z + y*z)*BB[v, x]*BB[w, y])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + 
        y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + 
        y*z)*II[v, w, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + 
        y*z)*II[x, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (eps*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*
       MM[v, w, x, y, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((-2 + 3*eps)*(-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - 
        w*z + y*z)*SS[v, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-2 + 3*eps)*(-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - 
        w*z + y*z)*SS[w, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (v*(-(s^2*v*x) + s*v^2*x + s^2*w*x - v^2*w*x - s*w^2*x + v*w^2*x + 
        s^2*v*y - s*v^2*y + 2*v^3*y - s^2*w*y - 5*v^2*w*y + s*w^2*y + 
        5*v*w^2*y - 2*w^3*y + 2*s*v*x*y - v^2*x*y - 2*s*w*x*y + 4*v*w*x*y - 
        3*w^2*x*y - 2*s*v*y^2 + v^2*y^2 + 2*s*w*y^2 - 4*v*w*y^2 + 3*w^2*y^2 - 
        v*x*y^2 + w*x*y^2 + v*y^3 - w*y^3 - 2*s^3*z + s^2*v*z - s*v^2*z + 
        5*s^2*w*z + v^2*w*z - 5*s*w^2*z - v*w^2*z + 2*w^3*z + s^2*x*z - 
        2*s*v*x*z - 4*s*w*x*z + 2*v*w*x*z + 3*w^2*x*z + 5*s^2*y*z - 
        5*v^2*y*z + 2*s*w*y*z - 2*v*w*y*z - 2*s*x*y*z + 2*v*x*y*z - 
        4*s*y^2*z - v*y^2*z - 3*w*y^2*z + x*y^2*z + y^3*z - s^2*z^2 + 
        2*s*v*z^2 + 4*s*w*z^2 - 2*v*w*z^2 - 3*w^2*z^2 + s*x*z^2 - w*x*z^2 + 
        s*y*z^2 + 4*v*y*z^2 + 3*w*y*z^2 - x*y*z^2 - s*z^3 + w*z^3 - y*z^3)*
       TT[v, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((s^2*v^2*x - s^2*v*w*x - 2*s*v*w^2*x - 
        v^2*w^2*x + 2*s*w^3*x + 3*v*w^3*x - 2*w^4*x - s^2*v^2*y + s*v^3*y + 
        s^2*v*w*y - 3*s*v^2*w*y + 3*v^3*w*y + 5*s*v*w^2*y - 8*v^2*w^2*y - 
        3*s*w^3*y + 6*v*w^3*y - w^4*y - 2*s*v^2*x*y + 2*s*v*w*x*y - 
        2*v^2*w*x*y + 2*v*w^2*x*y + 2*s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 
        5*v^2*w*y^2 - 5*v*w^2*y^2 + w^3*y^2 + v^2*x*y^2 - v*w*x*y^2 - 
        v^2*y^3 + v*w*y^3 + s^3*v*z - s^2*v^2*z + s^3*w*z - 2*s^2*v*w*z - 
        3*s^2*w^2*z + 5*s*v*w^2*z + v^2*w^2*z + s*w^3*z - 4*v*w^3*z + w^4*z - 
        2*s^2*v*x*z - s^2*w*x*z - 2*s*w^2*x*z + 2*v*w^2*x*z + 3*w^3*x*z - 
        s^2*v*y*z - s*v^2*y*z - 2*s^2*w*y*z + 2*s*v*w*y*z - 7*v^2*w*y*z + 
        5*s*w^2*y*z + 3*v*w^2*y*z + w^3*y*z + 4*s*v*x*y*z + 2*s*w*x*y*z + 
        4*v*w*x*y*z + 2*w^2*x*y*z - s*v*y^2*z + 2*v^2*y^2*z + s*w*y^2*z - 
        4*v*w*y^2*z - 2*w^2*y^2*z - 2*v*x*y^2*z - w*x*y^2*z + v*y^3*z - 
        s^3*z^2 + 2*s^2*v*z^2 + 4*s^2*w*z^2 - s*w^2*z^2 - 2*v*w^2*z^2 - 
        2*w^3*z^2 + s^2*x*z^2 - w^2*x*z^2 + 2*s^2*y*z^2 - s*v*y*z^2 - 
        3*s*w*y*z^2 + 5*v*w*y*z^2 + w^2*y*z^2 - 2*s*x*y*z^2 - 2*w*x*y*z^2 - 
        s*y^2*z^2 - v*y^2*z^2 + w*y^2*z^2 + x*y^2*z^2 - s^2*z^3 + w^2*z^3 + 
        s*y*z^3 - w*y*z^3)*TT[w, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + 
        y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (x*(s^2 - 2*s*w + w^2 + s*x - w*x - 3*s*y + 2*v*y - 3*w*y - x*y + 
        2*y^2 - s*z + w*z - y*z)*TT[x, w, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (y*(-s^2 + s*v + s*w - v*w + 2*s*x + 
        3*v*y - w*y - 2*x*y + y^2 - 3*s*z + w*z - y*z)*TT[y, v, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(-(s^3*v) + s^2*v^2 + s^3*w + s^2*v*w - 
        2*s*v^2*w - 2*s^2*w^2 + s*v*w^2 + v^2*w^2 + s*w^3 - v*w^3 - s^2*v*x - 
        s*v^2*x - s^2*w*x + 4*s*v*w*x + v^2*w*x + s*w^2*x - 3*v*w^2*x + 
        4*s^2*v*y - s*v^2*y - 2*v^3*y - 2*s^2*w*y - 2*s*v*w*y + 3*v^2*w*y - 
        s*w^2*y + w^3*y + 2*s*v*x*y + v^2*x*y + 2*s*w*x*y + 3*w^2*x*y - 
        5*s*v*y^2 + s*w*y^2 - 3*v*w*y^2 - w^2*y^2 - v*x*y^2 - w*x*y^2 + 
        2*v*y^3 - s^3*z - s^2*v*z + s*v^2*z + 2*s^2*w*z - v^2*w*z + v*w^2*z - 
        w^3*z + s^2*x*z + 2*s*v*x*z - 2*v*w*x*z - w^2*x*z + 2*s^2*y*z + 
        5*v^2*y*z + 2*v*w*y*z - w^2*y*z - 2*s*x*y*z - 2*v*x*y*z - 4*w*x*y*z - 
        s*y^2*z + v*y^2*z + 2*w*y^2*z + x*y^2*z - 2*s*v*z^2 - 2*s*w*z^2 + 
        2*v*w*z^2 + 2*w^2*z^2 - s*x*z^2 + w*x*z^2 + s*y*z^2 - 4*v*y*z^2 - 
        w*y*z^2 + x*y*z^2 - y^2*z^2 + s*z^3 - w*z^3 + y*z^3)*TT[z, v, y])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(-(s^3*v) + s^2*v^2 + s^3*w + s^2*v*w - 2*s*v^2*w - 2*s^2*w^2 + 
        s*v*w^2 + v^2*w^2 + s*w^3 - v*w^3 - s^2*v*x - s*v^2*x - s^2*w*x + 
        4*s*v*w*x + v^2*w*x + s*w^2*x - 3*v*w^2*x + 4*s^2*v*y - s*v^2*y - 
        2*v^3*y - 2*s^2*w*y - 2*s*v*w*y + 3*v^2*w*y - s*w^2*y + w^3*y + 
        2*s*v*x*y + v^2*x*y + 2*s*w*x*y + 3*w^2*x*y - 5*s*v*y^2 + s*w*y^2 - 
        3*v*w*y^2 - w^2*y^2 - v*x*y^2 - w*x*y^2 + 2*v*y^3 - s^3*z - s^2*v*z + 
        s*v^2*z + 2*s^2*w*z - v^2*w*z + v*w^2*z - w^3*z + s^2*x*z + 
        2*s*v*x*z - 2*v*w*x*z - w^2*x*z + 2*s^2*y*z + 5*v^2*y*z + 2*v*w*y*z - 
        w^2*y*z - 2*s*x*y*z - 2*v*x*y*z - 4*w*x*y*z - s*y^2*z + v*y^2*z + 
        2*w*y^2*z + x*y^2*z - 2*s*v*z^2 - 2*s*w*z^2 + 2*v*w*z^2 + 2*w^2*z^2 - 
        s*x*z^2 + w*x*z^2 + s*y*z^2 - 4*v*y*z^2 - w*y*z^2 + x*y*z^2 - 
        y^2*z^2 + s*z^3 - w*z^3 + y*z^3)*TT[z, w, x])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*x*UU[v, x, y, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - 
       s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - 
       s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + 
       s*z^2) + ((-1 + 2*eps)*y*(-s^2 + s*v + s*w - v*w + s*x + w*x + s*y + 
        v*y - x*y - 2*s*z)*UU[w, y, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*v*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + 
        y*z - z^2)*UU[x, v, w, z])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*(s^2*v^2*x - s^2*v*w*x - s*v^2*w*x + s*w^3*x + v*w^3*x - 
        w^4*x - s^2*v^2*y + s*v^3*y + s^2*v*w*y - 2*s*v^2*w*y + v^3*w*y + 
        3*s*v*w^2*y - 3*v^2*w^2*y - 2*s*w^3*y + 2*v*w^3*y - 2*s*v^2*x*y + 
        2*s*v*w*x*y - v^2*w*x*y + w^3*x*y + 2*s*v^2*y^2 - v^3*y^2 - 
        2*s*v*w*y^2 + 4*v^2*w*y^2 - 3*v*w^2*y^2 + v^2*x*y^2 - v*w*x*y^2 - 
        v^2*y^3 + v*w*y^3 + s^3*v*z - s^2*v^2*z + s^3*w*z - 2*s^2*v*w*z + 
        s*v^2*w*z - 3*s^2*w^2*z + 3*s*v*w^2*z + 2*s*w^3*z - 2*v*w^3*z - 
        2*s^2*v*x*z - s^2*w*x*z + 2*s*v*w*x*z + w^3*x*z - s^2*v*y*z - 
        s*v^2*y*z - 2*s^2*w*y*z - 2*v^2*w*y*z + 3*s*w^2*y*z + 3*v*w^2*y*z + 
        4*s*v*x*y*z + 2*s*w*x*y*z + 2*v*w*x*y*z - s*v*y^2*z + 2*v^2*y^2*z + 
        s*w*y^2*z - 2*v*w*y^2*z - 2*v*x*y^2*z - w*x*y^2*z + v*y^3*z - 
        s^3*z^2 + 2*s^2*v*z^2 + 4*s^2*w*z^2 - 2*s*v*w*z^2 - 3*s*w^2*z^2 + 
        s^2*x*z^2 - s*w*x*z^2 + 2*s^2*y*z^2 - s*v*y*z^2 - 2*s*w*y*z^2 + 
        v*w*y*z^2 - 2*s*x*y*z^2 - w*x*y*z^2 - s*y^2*z^2 - v*y^2*z^2 + 
        x*y^2*z^2 - s^2*z^3 + s*w*z^3 + s*y*z^3)*UU[y, w, v, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))
 
derivative[0, 0, 1, 0, 0][MM][v_, w_, x_, y_, z_] = 
    -(((-1 + eps)*AA[w]*BB[v, x])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - 
        s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - 
        s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + 
        s*z^2)) - ((-1 + eps)*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + 
        x*z + y*z - z^2)*AA[y]*BB[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - 
        y*z)*AA[z]*BB[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(s^2 - s*v - s*w + v*w - s*x - w*x - s*y - v*y + x*y + 
        2*s*z)*AA[v]*BB[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(2*s*v*x^3 - s*w*x^3 - v*w*x^3 + w*x^4 - s^2*v*x*y + 
        2*s*v^2*x*y - v^3*x*y + s^2*w*x*y - 2*s*v*w*x*y + v^2*w*x*y - 
        3*s*v*x^2*y + 3*v^2*x^2*y - 2*v*x^3*y - w*x^3*y + s^2*v*y^2 - 
        2*s*v^2*y^2 + v^3*y^2 - s^2*w*y^2 + 2*s*v*w*y^2 - v^2*w*y^2 + 
        2*s*v*x*y^2 - 4*v^2*x*y^2 + s*w*x*y^2 + v*w*x*y^2 + 3*v*x^2*y^2 - 
        s*v*y^3 + v^2*y^3 - v*x*y^3 - s^3*x*z + 2*s^2*v*x*z - s*v^2*x*z + 
        s^2*w*x*z - 2*s*v*w*x*z + v^2*w*x*z + 3*s^2*x^2*z - 3*s*v*x^2*z - 
        2*s*x^3*z - w*x^3*z - s^3*y*z + s^2*v*y*z + s*v^2*y*z - v^3*y*z + 
        2*s^2*w*y*z - 4*s*v*w*y*z + 2*v^2*w*y*z + 2*s^2*x*y*z + 2*v^2*x*y*z - 
        2*s*w*x*y*z - 2*v*w*x*y*z - 3*s*x^2*y*z - 3*v*x^2*y*z + 2*x^3*y*z + 
        s^2*y^2*z + s*v*y^2*z - 2*v^2*y^2*z - s*x*y^2*z + 2*v*x*y^2*z + 
        s^3*z^2 - 2*s^2*v*z^2 + s*v^2*z^2 - s^2*w*z^2 + 2*s*v*w*z^2 - 
        v^2*w*z^2 - 4*s^2*x*z^2 + 2*s*v*x*z^2 + s*w*x*z^2 + v*w*x*z^2 + 
        3*s*x^2*z^2 - 2*s^2*y*z^2 + s*v*y*z^2 + v^2*y*z^2 + 2*s*x*y*z^2 - 
        v*x*y*z^2 + s^2*z^3 - s*v*z^3 - s*x*z^3)*AA[x]*BB[w, y])/
      (x*(s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - 
        y*z)*AA[z]*BB[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*s*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - 
        x*z)*BB[v, x]*BB[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - 
        x*z)*II[v, w, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - 
        x*z)*II[x, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (eps*(s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - s*z - w*z + y*z)*
       MM[v, w, x, y, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((-2 + 3*eps)*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - 
        x*z)*SS[v, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-2 + 3*eps)*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - 
        x*z)*SS[w, x, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (v*(-s^2 + v^2 + 2*s*w - 2*v*w + s*x - v*x + s*y + 3*v*y - x*y - 3*s*z - 
        v*z + x*z)*TT[v, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (w*(s^2 - 3*s*v + 2*v^2 + s*w - v*w - 2*s*x - 3*v*x - w*x + x^2 + 
        2*v*y - s*z - v*z + x*z)*TT[w, x, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-3*s*v*x^3 + v^2*x^3 + 2*s*w*x^3 - 
        v*x^4 - 2*w*x^4 + s^2*v*x*y - 2*s*v^2*x*y + v^3*x*y - s^2*w*x*y + 
        2*s*v*w*x*y - v^2*w*x*y + 5*s*v*x^2*y - 5*v^2*x^2*y - 2*s*w*x^2*y + 
        2*v*w*x^2*y + 6*v*x^3*y + 3*w*x^3*y - s^2*v*y^2 + 2*s*v^2*y^2 - 
        v^3*y^2 + s^2*w*y^2 - 2*s*v*w*y^2 + v^2*w*y^2 - 3*s*v*x*y^2 + 
        5*v^2*x*y^2 - 2*v*w*x*y^2 - 8*v*x^2*y^2 - w*x^2*y^2 + s*v*y^3 - 
        v^2*y^3 + 3*v*x*y^3 + s^3*x*z - 2*s^2*v*x*z + s*v^2*x*z - s^2*w*x*z + 
        2*s*v*w*x*z - v^2*w*x*z - 3*s^2*x^2*z + 5*s*v*x^2*z - 2*v^2*x^2*z - 
        2*s*w*x^2*z + 2*v*w*x^2*z + s*x^3*z + v*x^3*z + 3*w*x^3*z + x^4*z + 
        s^3*y*z - s^2*v*y*z - s*v^2*y*z + v^3*y*z - 2*s^2*w*y*z + 
        4*s*v*w*y*z - 2*v^2*w*y*z - 2*s^2*x*y*z + 2*s*v*x*y*z - 4*v^2*x*y*z + 
        4*v*w*x*y*z + 5*s*x^2*y*z + 3*v*x^2*y*z + 2*w*x^2*y*z - 4*x^3*y*z - 
        s^2*y^2*z - s*v*y^2*z + 2*v^2*y^2*z - 7*v*x*y^2*z + x^2*y^2*z - 
        s^3*z^2 + 2*s^2*v*z^2 - s*v^2*z^2 + s^2*w*z^2 - 2*s*v*w*z^2 + 
        v^2*w*z^2 + 4*s^2*x*z^2 - 3*s*v*x*z^2 + v^2*x*z^2 - 2*v*w*x*z^2 - 
        s*x^2*z^2 + v*x^2*z^2 - w*x^2*z^2 - 2*x^3*z^2 + 2*s^2*y*z^2 - 
        s*v*y*z^2 - v^2*y*z^2 + 5*v*x*y*z^2 - 2*x^2*y*z^2 - s^2*z^3 + 
        s*v*z^3 - v*x*z^3 + x^2*z^3)*TT[x, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (y*(s^2*v*x - 2*s*v^2*x + v^3*x - s^2*w*x + 2*s*v*w*x - v^2*w*x - 
        s*v*x^2 - 3*v^2*x^2 + s*w*x^2 + 3*v*w*x^2 + 2*v*x^3 - s^2*v*y + 
        2*s*v^2*y - v^3*y + s^2*w*y - 2*s*v*w*y + v^2*w*y + 4*v^2*x*y - 
        4*v*w*x*y - 5*v*x^2*y - w*x^2*y + s*v*y^2 - v^2*y^2 - s*w*y^2 + 
        v*w*y^2 + 5*v*x*y^2 + w*x*y^2 - 2*v*y^3 + 2*s^3*z - 5*s^2*v*z + 
        4*s*v^2*z - v^3*z - s^2*w*z + 2*s*v*w*z - v^2*w*z - 5*s^2*x*z - 
        2*s*v*x*z + 3*v^2*x*z + 4*s*w*x*z + 5*s*x^2*z - 3*w*x^2*z - 2*x^3*z - 
        s^2*y*z + v^2*y*z + 2*s*w*y*z - 2*v*w*y*z + 2*v*x*y*z - 2*w*x*y*z + 
        x^2*y*z + s*y^2*z + 5*v*y^2*z - x*y^2*z + s^2*z^2 - s*v*z^2 - 
        s*w*z^2 + v*w*z^2 - 4*s*x*z^2 - 3*v*x*z^2 + w*x*z^2 + 3*x^2*z^2 - 
        2*s*y*z^2 - 4*v*y*z^2 + 2*x*y*z^2 + s*z^3 + v*z^3 - x*z^3)*
       TT[y, v, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(s^3*x - 2*s^2*v*x + s*v^2*x - s^2*w*x + 
        2*s*v*w*x - v^2*w*x - 2*s^2*x^2 - s*v*x^2 - v^2*x^2 + s*w*x^2 + 
        3*v*w*x^2 + s*x^3 + v*x^3 - s^3*y + 4*s^2*v*y - 5*s*v^2*y + 2*v^3*y - 
        s^2*w*y + 2*s*v*w*y - v^2*w*y + s^2*x*y - 2*s*v*x*y - 3*v^2*x*y + 
        4*s*w*x*y + s*x^2*y - 3*w*x^2*y - x^3*y + s^2*y^2 - s*v*y^2 - 
        s*w*y^2 + v*w*y^2 - 2*s*x*y^2 + 3*v*x*y^2 + w*x*y^2 + x^2*y^2 - 
        2*v*y^3 - s^3*z + 2*s^2*v*z - s*v^2*z + s^2*w*z - 2*s*v*w*z + 
        v^2*w*z + 2*s^2*x*z + 2*v^2*x*z - 4*v*w*x*z - v*x^2*z - w*x^2*z - 
        x^3*z - s^2*y*z + v^2*y*z + 2*s*w*y*z - 2*v*w*y*z + 2*v*x*y*z - 
        2*w*x*y*z + x^2*y*z + s*y^2*z + 5*v*y^2*z - x*y^2*z + s*v*z^2 - 
        v^2*z^2 - s*w*z^2 + v*w*z^2 - 2*s*x*z^2 - v*x*z^2 + w*x*z^2 + 
        2*x^2*z^2 - 2*s*y*z^2 - 4*v*y*z^2 + 2*x*y*z^2 + s*z^3 + v*z^3 - 
        x*z^3)*TT[z, v, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(s^3*x - 2*s^2*v*x + s*v^2*x - s^2*w*x + 
        2*s*v*w*x - v^2*w*x - 2*s^2*x^2 - s*v*x^2 - v^2*x^2 + s*w*x^2 + 
        3*v*w*x^2 + s*x^3 + v*x^3 - s^3*y + 4*s^2*v*y - 5*s*v^2*y + 2*v^3*y - 
        s^2*w*y + 2*s*v*w*y - v^2*w*y + s^2*x*y - 2*s*v*x*y - 3*v^2*x*y + 
        4*s*w*x*y + s*x^2*y - 3*w*x^2*y - x^3*y + s^2*y^2 - s*v*y^2 - 
        s*w*y^2 + v*w*y^2 - 2*s*x*y^2 + 3*v*x*y^2 + w*x*y^2 + x^2*y^2 - 
        2*v*y^3 - s^3*z + 2*s^2*v*z - s*v^2*z + s^2*w*z - 2*s*v*w*z + 
        v^2*w*z + 2*s^2*x*z + 2*v^2*x*z - 4*v*w*x*z - v*x^2*z - w*x^2*z - 
        x^3*z - s^2*y*z + v^2*y*z + 2*s*w*y*z - 2*v*w*y*z + 2*v*x*y*z - 
        2*w*x*y*z + x^2*y*z + s*y^2*z + 5*v*y^2*z - x*y^2*z + s*v*z^2 - 
        v^2*z^2 - s*w*z^2 + v*w*z^2 - 2*s*x*z^2 - v*x*z^2 + w*x*z^2 + 
        2*x^2*z^2 - 2*s*y*z^2 - 4*v*y*z^2 + 2*x*y*z^2 + s*z^3 + v*z^3 - 
        x*z^3)*TT[z, w, x])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*(-2*s*v*x^3 + s*w*x^3 + 
        v*w*x^3 - w*x^4 + s^2*v*x*y - 2*s*v^2*x*y + v^3*x*y - s^2*w*x*y + 
        2*s*v*w*x*y - v^2*w*x*y + 3*s*v*x^2*y - 3*v^2*x^2*y + 2*v*x^3*y + 
        w*x^3*y - s^2*v*y^2 + 2*s*v^2*y^2 - v^3*y^2 + s^2*w*y^2 - 
        2*s*v*w*y^2 + v^2*w*y^2 - 2*s*v*x*y^2 + 4*v^2*x*y^2 - s*w*x*y^2 - 
        v*w*x*y^2 - 3*v*x^2*y^2 + s*v*y^3 - v^2*y^3 + v*x*y^3 + s^3*x*z - 
        2*s^2*v*x*z + s*v^2*x*z - s^2*w*x*z + 2*s*v*w*x*z - v^2*w*x*z - 
        3*s^2*x^2*z + 3*s*v*x^2*z + 2*s*x^3*z + w*x^3*z + s^3*y*z - 
        s^2*v*y*z - s*v^2*y*z + v^3*y*z - 2*s^2*w*y*z + 4*s*v*w*y*z - 
        2*v^2*w*y*z - 2*s^2*x*y*z - 2*v^2*x*y*z + 2*s*w*x*y*z + 2*v*w*x*y*z + 
        3*s*x^2*y*z + 3*v*x^2*y*z - 2*x^3*y*z - s^2*y^2*z - s*v*y^2*z + 
        2*v^2*y^2*z + s*x*y^2*z - 2*v*x*y^2*z - s^3*z^2 + 2*s^2*v*z^2 - 
        s*v^2*z^2 + s^2*w*z^2 - 2*s*v*w*z^2 + v^2*w*z^2 + 4*s^2*x*z^2 - 
        2*s*v*x*z^2 - s*w*x*z^2 - v*w*x*z^2 - 3*s*x^2*z^2 + 2*s^2*y*z^2 - 
        s*v*y*z^2 - v^2*y*z^2 - 2*s*x*y*z^2 + v*x*y*z^2 - s^2*z^3 + s*v*z^3 + 
        s*x*z^3)*UU[v, x, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*y*(-(v*x) + w*x + v*y - w*y - 
        2*s*z + v*z + w*z + x*z + y*z - z^2)*UU[w, y, x, z])/
      ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*v*(-s^2 + s*v + s*w - v*w + 
        s*x + w*x + s*y + v*y - x*y - 2*s*z)*UU[x, v, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*w*UU[y, w, v, z])/
      (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
       v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
       s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)
  
derivative[0, 0, 0, 1, 0][MM][v_, w_, x_, y_, z_] = 
    ((-1 + eps)*(s^2 - s*v - s*w + v*w - s*x - w*x - s*y - v*y + x*y + 2*s*z)*
       AA[w]*BB[v, x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(-(s^2*v*x^2) + s^2*w*x^2 + 2*s*v*w*x^2 - 2*s*w^2*x^2 - 
        v*w^2*x^2 + w^3*x^2 - s*w*x^3 + w^2*x^3 + s^2*v*x*y - s^2*w*x*y - 
        2*s*v*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - w^3*x*y + s*v*x^2*y + 
        2*s*w*x^2*y + v*w*x^2*y - 4*w^2*x^2*y - w*x^3*y - 3*s*w*x*y^2 + 
        3*w^2*x*y^2 + 3*w*x^2*y^2 - s*v*y^3 + 2*s*w*y^3 - v*w*y^3 - v*x*y^3 - 
        2*w*x*y^3 + v*y^4 - s^3*x*z + 2*s^2*v*x*z + s^2*w*x*z - 4*s*v*w*x*z + 
        s*w^2*x*z + 2*v*w^2*x*z - w^3*x*z + s^2*x^2*z + s*w*x^2*z - 
        2*w^2*x^2*z - s^3*y*z + s^2*v*y*z + 2*s^2*w*y*z - 2*s*v*w*y*z - 
        s*w^2*y*z + v*w^2*y*z + 2*s^2*x*y*z - 2*s*v*x*y*z - 2*v*w*x*y*z + 
        2*w^2*x*y*z - s*x^2*y*z + 2*w*x^2*y*z + 3*s^2*y^2*z - 3*s*w*y^2*z - 
        3*s*x*y^2*z - 3*w*x*y^2*z - 2*s*y^3*z - v*y^3*z + 2*x*y^3*z + 
        s^3*z^2 - s^2*v*z^2 - 2*s^2*w*z^2 + 2*s*v*w*z^2 + s*w^2*z^2 - 
        v*w^2*z^2 - 2*s^2*x*z^2 + s*w*x*z^2 + w^2*x*z^2 - 4*s^2*y*z^2 + 
        s*v*y*z^2 + 2*s*w*y*z^2 + v*w*y*z^2 + 2*s*x*y*z^2 - w*x*y*z^2 + 
        3*s*y^2*z^2 + s^2*z^3 - s*w*z^3 - s*y*z^3)*AA[y]*BB[v, x])/
      (y*(s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + 
        x*z)*AA[z]*BB[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*AA[v]*BB[w, y])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - 
       s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - 
       s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + 
       s*z^2) - ((-1 + eps)*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + 
        x*z + y*z - z^2)*AA[x]*BB[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + 
        x*z)*AA[z]*BB[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*s*(-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + 
        w*z - y*z)*BB[v, x]*BB[w, y])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + 
        y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - 
        y*z)*II[v, w, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*(-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - 
        y*z)*II[x, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (eps*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*
       MM[v, w, x, y, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((-2 + 3*eps)*(-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + 
        w*z - y*z)*SS[v, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-2 + 3*eps)*(-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + 
        w*z - y*z)*SS[w, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (v*(s^2 + s*v - 3*s*w - v*w + 2*w^2 + 2*w*x - 2*s*y - v*y - 3*w*y + 
        y^2 - s*z - w*z + y*z)*TT[v, y, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (w*(-s^2 + 2*s*v - 2*v*w + w^2 + s*x + 
        3*w*x + s*y - w*y - x*y - 3*s*z - w*z + y*z)*TT[w, x, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (x*(-(s^2*v*x) + s^2*w*x + 2*s*v*w*x - 
        2*s*w^2*x - v*w^2*x + w^3*x + s*v*x^2 - s*w*x^2 - v*w*x^2 + w^2*x^2 + 
        2*w*x^3 + s^2*v*y - s^2*w*y - 2*s*v*w*y + 2*s*w^2*y + v*w^2*y - 
        w^3*y + 4*v*w*x*y - 4*w^2*x*y - v*x^2*y - 5*w*x^2*y - s*v*y^2 + 
        s*w*y^2 - 3*v*w*y^2 + 3*w^2*y^2 + v*x*y^2 + 5*w*x*y^2 - 2*w*y^3 - 
        2*s^3*z + s^2*v*z + 5*s^2*w*z - 2*s*v*w*z - 4*s*w^2*z + v*w^2*z + 
        w^3*z + s^2*x*z - 2*s*v*x*z + 2*v*w*x*z - w^2*x*z - s*x^2*z - 
        5*w*x^2*z + 5*s^2*y*z - 4*s*v*y*z + 2*s*w*y*z - 3*w^2*y*z + 
        2*v*x*y*z - 2*w*x*y*z + x^2*y*z - 5*s*y^2*z + 3*v*y^2*z - x*y^2*z + 
        2*y^3*z - s^2*z^2 + s*v*z^2 + s*w*z^2 - v*w*z^2 + 2*s*x*z^2 + 
        4*w*x*z^2 + 4*s*y*z^2 - v*y*z^2 + 3*w*y*z^2 - 2*x*y*z^2 - 3*y^2*z^2 - 
        s*z^3 - w*z^3 + y*z^3)*TT[x, w, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s^2*v*x^2 - s^2*w*x^2 - 2*s*v*w*x^2 + 2*s*w^2*x^2 + v*w^2*x^2 - 
        w^3*x^2 + s*w*x^3 - w^2*x^3 - s^2*v*x*y + s^2*w*x*y + 2*s*v*w*x*y - 
        2*s*w^2*x*y - v*w^2*x*y + w^3*x*y - 3*s*w*x^2*y - 2*v*w*x^2*y + 
        5*w^2*x^2*y + 3*w*x^3*y - 2*s*v*x*y^2 + 5*s*w*x*y^2 + 2*v*w*x*y^2 - 
        5*w^2*x*y^2 - v*x^2*y^2 - 8*w*x^2*y^2 + 2*s*v*y^3 - 3*s*w*y^3 + 
        w^2*y^3 + 3*v*x*y^3 + 6*w*x*y^3 - 2*v*y^4 - w*y^4 + s^3*x*z - 
        2*s^2*v*x*z - s^2*w*x*z + 4*s*v*w*x*z - s*w^2*x*z - 2*v*w^2*x*z + 
        w^3*x*z - s^2*x^2*z - s*w*x^2*z + 2*w^2*x^2*z + s^3*y*z - s^2*v*y*z - 
        2*s^2*w*y*z + 2*s*v*w*y*z + s*w^2*y*z - v*w^2*y*z - 2*s^2*x*y*z + 
        2*s*w*x*y*z + 4*v*w*x*y*z - 4*w^2*x*y*z - 7*w*x^2*y*z - 3*s^2*y^2*z - 
        2*s*v*y^2*z + 5*s*w*y^2*z + 2*v*w*y^2*z - 2*w^2*y^2*z + 5*s*x*y^2*z + 
        2*v*x*y^2*z + 3*w*x*y^2*z + x^2*y^2*z + s*y^3*z + 3*v*y^3*z + 
        w*y^3*z - 4*x*y^3*z + y^4*z - s^3*z^2 + s^2*v*z^2 + 2*s^2*w*z^2 - 
        2*s*v*w*z^2 - s*w^2*z^2 + v*w^2*z^2 + 2*s^2*x*z^2 - s*w*x*z^2 - 
        w^2*x*z^2 + 4*s^2*y*z^2 - 3*s*w*y*z^2 - 2*v*w*y*z^2 + w^2*y*z^2 + 
        5*w*x*y*z^2 - s*y^2*z^2 - v*y^2*z^2 + w*y^2*z^2 - 2*x*y^2*z^2 - 
        2*y^3*z^2 - s^2*z^3 + s*w*z^3 - w*y*z^3 + y^2*z^3)*TT[y, v, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(-(s^3*x) - s^2*v*x + 4*s^2*w*x + 2*s*v*w*x - 5*s*w^2*x - v*w^2*x + 
        2*w^3*x + s^2*x^2 - s*v*x^2 - s*w*x^2 + v*w*x^2 - 2*w*x^3 + s^3*y - 
        s^2*v*y - 2*s^2*w*y + 2*s*v*w*y + s*w^2*y - v*w^2*y + s^2*x*y + 
        4*s*v*x*y - 2*s*w*x*y - 3*w^2*x*y - 2*s*x^2*y + v*x^2*y + 3*w*x^2*y - 
        2*s^2*y^2 + s*v*y^2 - s*w*y^2 + 3*v*w*y^2 - w^2*y^2 + s*x*y^2 - 
        3*v*x*y^2 + x^2*y^2 + s*y^3 + w*y^3 - x*y^3 - s^3*z + s^2*v*z + 
        2*s^2*w*z - 2*s*v*w*z - s*w^2*z + v*w^2*z - s^2*x*z + 2*s*v*x*z - 
        2*v*w*x*z + w^2*x*z + s*x^2*z + 5*w*x^2*z + 2*s^2*y*z - 4*v*w*y*z + 
        2*w^2*y*z - 2*v*x*y*z + 2*w*x*y*z - x^2*y*z - v*y^2*z - w*y^2*z + 
        x*y^2*z - y^3*z - s*v*z^2 + s*w*z^2 + v*w*z^2 - w^2*z^2 - 2*s*x*z^2 - 
        4*w*x*z^2 - 2*s*y*z^2 + v*y*z^2 - w*y*z^2 + 2*x*y*z^2 + 2*y^2*z^2 + 
        s*z^3 + w*z^3 - y*z^3)*TT[z, v, y])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(-(s^3*x) - s^2*v*x + 4*s^2*w*x + 2*s*v*w*x - 5*s*w^2*x - v*w^2*x + 
        2*w^3*x + s^2*x^2 - s*v*x^2 - s*w*x^2 + v*w*x^2 - 2*w*x^3 + s^3*y - 
        s^2*v*y - 2*s^2*w*y + 2*s*v*w*y + s*w^2*y - v*w^2*y + s^2*x*y + 
        4*s*v*x*y - 2*s*w*x*y - 3*w^2*x*y - 2*s*x^2*y + v*x^2*y + 3*w*x^2*y - 
        2*s^2*y^2 + s*v*y^2 - s*w*y^2 + 3*v*w*y^2 - w^2*y^2 + s*x*y^2 - 
        3*v*x*y^2 + x^2*y^2 + s*y^3 + w*y^3 - x*y^3 - s^3*z + s^2*v*z + 
        2*s^2*w*z - 2*s*v*w*z - s*w^2*z + v*w^2*z - s^2*x*z + 2*s*v*x*z - 
        2*v*w*x*z + w^2*x*z + s*x^2*z + 5*w*x^2*z + 2*s^2*y*z - 4*v*w*y*z + 
        2*w^2*y*z - 2*v*x*y*z + 2*w*x*y*z - x^2*y*z - v*y^2*z - w*y^2*z + 
        x*y^2*z - y^3*z - s*v*z^2 + s*w*z^2 + v*w*z^2 - w^2*z^2 - 2*s*x*z^2 - 
        4*w*x*z^2 - 2*s*y*z^2 + v*y*z^2 - w*y*z^2 + 2*x*y*z^2 + 2*y^2*z^2 + 
        s*z^3 + w*z^3 - y*z^3)*TT[z, w, x])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*x*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + 
        y*z - z^2)*UU[v, x, y, z])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*(s^2*v*x^2 - s^2*w*x^2 - 2*s*v*w*x^2 + 2*s*w^2*x^2 + 
        v*w^2*x^2 - w^3*x^2 + s*w*x^3 - w^2*x^3 - s^2*v*x*y + s^2*w*x*y + 
        2*s*v*w*x*y - 2*s*w^2*x*y - v*w^2*x*y + w^3*x*y - s*v*x^2*y - 
        2*s*w*x^2*y - v*w*x^2*y + 4*w^2*x^2*y + w*x^3*y + 3*s*w*x*y^2 - 
        3*w^2*x*y^2 - 3*w*x^2*y^2 + s*v*y^3 - 2*s*w*y^3 + v*w*y^3 + v*x*y^3 + 
        2*w*x*y^3 - v*y^4 + s^3*x*z - 2*s^2*v*x*z - s^2*w*x*z + 4*s*v*w*x*z - 
        s*w^2*x*z - 2*v*w^2*x*z + w^3*x*z - s^2*x^2*z - s*w*x^2*z + 
        2*w^2*x^2*z + s^3*y*z - s^2*v*y*z - 2*s^2*w*y*z + 2*s*v*w*y*z + 
        s*w^2*y*z - v*w^2*y*z - 2*s^2*x*y*z + 2*s*v*x*y*z + 2*v*w*x*y*z - 
        2*w^2*x*y*z + s*x^2*y*z - 2*w*x^2*y*z - 3*s^2*y^2*z + 3*s*w*y^2*z + 
        3*s*x*y^2*z + 3*w*x*y^2*z + 2*s*y^3*z + v*y^3*z - 2*x*y^3*z - 
        s^3*z^2 + s^2*v*z^2 + 2*s^2*w*z^2 - 2*s*v*w*z^2 - s*w^2*z^2 + 
        v*w^2*z^2 + 2*s^2*x*z^2 - s*w*x*z^2 - w^2*x*z^2 + 4*s^2*y*z^2 - 
        s*v*y*z^2 - 2*s*w*y*z^2 - v*w*y*z^2 - 2*s*x*y*z^2 + w*x*y*z^2 - 
        3*s*y^2*z^2 - s^2*z^3 + s*w*z^3 + s*y*z^3)*UU[w, y, x, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*v*UU[x, v, w, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - 
       s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - 
       s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + 
       s*z^2) + ((-1 + 2*eps)*w*(-s^2 + s*v + s*w - v*w + s*x + w*x + s*y + 
        v*y - x*y - 2*s*z)*UU[y, w, v, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))
 
derivative[0, 0, 0, 0, 1][MM][v_, w_, x_, y_, z_] = 
    -(((-1 + eps)*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - 
         x*z)*AA[w]*BB[v, x])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
        (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
         v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
         s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))) - 
     ((-1 + eps)*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + 
        x*z)*AA[y]*BB[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(-(s*v^2*x^2) + 2*s*v*w*x^2 + v^2*w*x^2 - s*w^2*x^2 - 
        2*v*w^2*x^2 + w^3*x^2 - v*w*x^3 + w^2*x^3 + 2*s*v^2*x*y - v^3*x*y - 
        4*s*v*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - w^3*x*y + 
        v^2*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - s*v^2*y^2 + v^3*y^2 + 
        2*s*v*w*y^2 - 2*v^2*w*y^2 - s*w^2*y^2 + v*w^2*y^2 - 2*v^2*x*y^2 + 
        v*w*x*y^2 + w^2*x*y^2 + v^2*y^3 - v*w*y^3 + s*v^2*x*z - 2*s*v*w*x*z - 
        v^2*w*x*z + s*w^2*x*z + 2*v*w^2*x*z - w^3*x*z + s*v*x^2*z + 
        s*w*x^2*z + 2*v*w*x^2*z - 4*w^2*x^2*z - w*x^3*z + s*v^2*y*z - 
        v^3*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z + s*w^2*y*z - v*w^2*y*z - 
        2*s*v*x*y*z + 2*v^2*x*y*z - 2*s*w*x*y*z + 2*w^2*x*y*z - v*x^2*y*z + 
        2*w*x^2*y*z + s*v*y^2*z - 4*v^2*y^2*z + s*w*y^2*z + 2*v*w*y^2*z + 
        2*v*x*y^2*z - w*x*y^2*z - v*y^3*z - 3*v*w*x*z^2 + 3*w^2*x*z^2 + 
        3*w*x^2*z^2 + 3*v^2*y*z^2 - 3*v*w*y*z^2 - 3*v*x*y*z^2 - 3*w*x*y*z^2 + 
        3*v*y^2*z^2 - s*v*z^3 - s*w*z^3 + 2*v*w*z^3 - s*x*z^3 - 2*w*x*z^3 - 
        s*y*z^3 - 2*v*y*z^3 + 2*x*y*z^3 + s*z^4)*AA[z]*BB[v, x])/
      (z*(v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - s*z - w*z + 
        y*z)*AA[v]*BB[w, y])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - 
        y*z)*AA[x]*BB[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*(-(s*v^2*x^2) + 2*s*v*w*x^2 + v^2*w*x^2 - s*w^2*x^2 - 
        2*v*w^2*x^2 + w^3*x^2 - v*w*x^3 + w^2*x^3 + 2*s*v^2*x*y - v^3*x*y - 
        4*s*v*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - w^3*x*y + 
        v^2*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - s*v^2*y^2 + v^3*y^2 + 
        2*s*v*w*y^2 - 2*v^2*w*y^2 - s*w^2*y^2 + v*w^2*y^2 - 2*v^2*x*y^2 + 
        v*w*x*y^2 + w^2*x*y^2 + v^2*y^3 - v*w*y^3 + s*v^2*x*z - 2*s*v*w*x*z - 
        v^2*w*x*z + s*w^2*x*z + 2*v*w^2*x*z - w^3*x*z + s*v*x^2*z + 
        s*w*x^2*z + 2*v*w*x^2*z - 4*w^2*x^2*z - w*x^3*z + s*v^2*y*z - 
        v^3*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z + s*w^2*y*z - v*w^2*y*z - 
        2*s*v*x*y*z + 2*v^2*x*y*z - 2*s*w*x*y*z + 2*w^2*x*y*z - v*x^2*y*z + 
        2*w*x^2*y*z + s*v*y^2*z - 4*v^2*y^2*z + s*w*y^2*z + 2*v*w*y^2*z + 
        2*v*x*y^2*z - w*x*y^2*z - v*y^3*z - 3*v*w*x*z^2 + 3*w^2*x*z^2 + 
        3*w*x^2*z^2 + 3*v^2*y*z^2 - 3*v*w*y*z^2 - 3*v*x*y*z^2 - 3*w*x*y*z^2 + 
        3*v*y^2*z^2 - s*v*z^3 - s*w*z^3 + 2*v*w*z^3 - s*x*z^3 - 2*w*x*z^3 - 
        s*y*z^3 - 2*v*y*z^3 + 2*x*y*z^3 + s*z^4)*AA[z]*BB[w, y])/
      (z*(v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + 2*eps)*s*BB[v, x]*BB[w, y])/(s*v*x - s*w*x - v*w*x + w^2*x + 
       w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + 
       s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + 
       x*y*z + s*z^2) - ((-1 + eps)*II[v, w, z])/(s*v*x - s*w*x - v*w*x + 
       w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
       v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
       v*y*z + x*y*z + s*z^2) - ((-1 + eps)*II[x, y, z])/
      (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
       v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
       s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     (eps*(s^2 - s*v - s*w + v*w - s*x - w*x - s*y - v*y + x*y + 2*s*z)*
       MM[v, w, x, y, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((-2 + 3*eps)*SS[v, y, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - 
       s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - 
       s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + 
       s*z^2) + ((-2 + 3*eps)*SS[w, x, z])/(s*v*x - s*w*x - v*w*x + w^2*x + 
       w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + 
       s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + 
       x*y*z + s*z^2) - (v*(s*v + v^2 - s*w - 3*v*w + 2*w^2 + 2*w*x - v*y - 
        w*y - s*z - 2*v*z - 3*w*z + y*z + z^2)*TT[v, y, z])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (w*(-(s*v) + 2*v^2 + s*w - 3*v*w + w^2 - 
        v*x - w*x + 2*v*y - s*z - 3*v*z - 2*w*z + x*z + z^2)*TT[w, x, z])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (x*(s*x - w*x + x^2 - s*y + 2*v*y - w*y - 
        3*x*y + 2*y^2 - s*z + w*z - 2*x*z - 3*y*z + z^2)*TT[x, w, z])/
      ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (y*(-(s*x) - v*x + 2*w*x + 2*x^2 + s*y - 
        v*y - 3*x*y + y^2 - s*z + v*z - 3*x*z - 2*y*z + z^2)*TT[y, v, z])/
      ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((s*v^2*x^2 - 2*s*v*w*x^2 - v^2*w*x^2 + 
        s*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + v*w*x^3 - w^2*x^3 - 2*s*v^2*x*y + 
        v^3*x*y + 4*s*v*w*x*y - v^2*w*x*y - 2*s*w^2*x*y - v*w^2*x*y + 
        w^3*x*y - v^2*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + s*v^2*y^2 - v^3*y^2 - 
        2*s*v*w*y^2 + 2*v^2*w*y^2 + s*w^2*y^2 - v*w^2*y^2 + 2*v^2*x*y^2 - 
        v*w*x*y^2 - w^2*x*y^2 - v^2*y^3 + v*w*y^3 - s*v^2*x*z + 2*s*v*w*x*z + 
        v^2*w*x*z - s*w^2*x*z - 2*v*w^2*x*z + w^3*x*z - s*v*x^2*z - 
        v^2*x^2*z - s*w*x^2*z + 3*w^2*x^2*z + w*x^3*z - s*v^2*y*z + v^3*y*z + 
        2*s*v*w*y*z - 2*v^2*w*y*z - s*w^2*y*z + v*w^2*y*z + 2*s*v*x*y*z + 
        2*s*w*x*y*z - 4*v*w*x*y*z + v*x^2*y*z - 2*w*x^2*y*z - s*v*y^2*z + 
        3*v^2*y^2*z - s*w*y^2*z - w^2*y^2*z - 2*v*x*y^2*z + w*x*y^2*z + 
        v*y^3*z + 2*v^2*x*z^2 - v*w*x*z^2 - w^2*x*z^2 + 2*v*x^2*z^2 - 
        w*x^2*z^2 - v^2*y*z^2 - v*w*y*z^2 + 2*w^2*y*z^2 - v*x*y*z^2 - 
        w*x*y*z^2 - v*y^2*z^2 + 2*w*y^2*z^2 + s*v*z^3 - v^2*z^3 + s*w*z^3 - 
        w^2*z^3 + s*x*z^3 - 4*v*x*z^3 - 2*w*x*z^3 - x^2*z^3 + s*y*z^3 - 
        2*v*y*z^3 - 4*w*y*z^3 - y^2*z^3 - s*z^4 + 2*v*z^4 + 2*w*z^4 + 
        2*x*z^4 + 2*y*z^4 - z^5)*TT[z, v, y])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*v^2*x^2 - 2*s*v*w*x^2 - v^2*w*x^2 + s*w^2*x^2 + 2*v*w^2*x^2 - 
        w^3*x^2 + v*w*x^3 - w^2*x^3 - 2*s*v^2*x*y + v^3*x*y + 4*s*v*w*x*y - 
        v^2*w*x*y - 2*s*w^2*x*y - v*w^2*x*y + w^3*x*y - v^2*x^2*y - 
        v*w*x^2*y + 2*w^2*x^2*y + s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 
        2*v^2*w*y^2 + s*w^2*y^2 - v*w^2*y^2 + 2*v^2*x*y^2 - v*w*x*y^2 - 
        w^2*x*y^2 - v^2*y^3 + v*w*y^3 - s*v^2*x*z + 2*s*v*w*x*z + v^2*w*x*z - 
        s*w^2*x*z - 2*v*w^2*x*z + w^3*x*z - s*v*x^2*z - v^2*x^2*z - 
        s*w*x^2*z + 3*w^2*x^2*z + w*x^3*z - s*v^2*y*z + v^3*y*z + 
        2*s*v*w*y*z - 2*v^2*w*y*z - s*w^2*y*z + v*w^2*y*z + 2*s*v*x*y*z + 
        2*s*w*x*y*z - 4*v*w*x*y*z + v*x^2*y*z - 2*w*x^2*y*z - s*v*y^2*z + 
        3*v^2*y^2*z - s*w*y^2*z - w^2*y^2*z - 2*v*x*y^2*z + w*x*y^2*z + 
        v*y^3*z + 2*v^2*x*z^2 - v*w*x*z^2 - w^2*x*z^2 + 2*v*x^2*z^2 - 
        w*x^2*z^2 - v^2*y*z^2 - v*w*y*z^2 + 2*w^2*y*z^2 - v*x*y*z^2 - 
        w*x*y*z^2 - v*y^2*z^2 + 2*w*y^2*z^2 + s*v*z^3 - v^2*z^3 + s*w*z^3 - 
        w^2*z^3 + s*x*z^3 - 4*v*x*z^3 - 2*w*x*z^3 - x^2*z^3 + s*y*z^3 - 
        2*v*y*z^3 - 4*w*y*z^3 - y^2*z^3 - s*z^4 + 2*v*z^4 + 2*w*z^4 + 
        2*x*z^4 + 2*y*z^4 - z^5)*TT[z, w, x])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + 2*eps)*x*(s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - 
        y*z)*UU[v, x, y, z])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + 2*eps)*y*(-(s*x) - v*x + 2*w*x + x^2 + s*y - v*y - x*y - s*z + 
        v*z - x*z)*UU[w, y, x, z])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + 2*eps)*v*(s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - s*z - w*z + 
        y*z)*UU[x, v, w, z])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + 2*eps)*w*(-(s*v) + v^2 + s*w - v*w - v*x - w*x + 2*v*y - s*z - 
        v*z + x*z)*UU[y, w, v, z])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))
 
sdds[AA][x_] = 0
 
sdds[BB][x_, y_] = -(((-1 + eps)*(s - x + y)*AA[x])/(s^2 - 2*s*x + x^2 - 
        2*s*y - 2*x*y + y^2)) - ((-1 + eps)*(s + x - y)*AA[y])/
      (s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2) - 
     ((eps*s^2 - s*x + x^2 - eps*x^2 - s*y - 2*x*y + 2*eps*x*y + y^2 - 
        eps*y^2)*BB[x, y])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2)
 
sdds[II][x_, y_, z_] = 0
 
sdds[SS][x_, y_, z_] = (1 - 2*eps)*SS[x, y, z] + x*TT[x, y, z] + 
     y*TT[y, x, z] + z*TT[z, x, y]
 
sdds[TT][x_, y_, z_] = -(((-1 + eps)^2*(s^3 - s^2*x - s*x^2 + x^3 - 3*s^2*y - 
         2*s*x*y - 3*x^2*y + 3*s*y^2 + 3*x*y^2 - y^3 - s^2*z + 10*s*x*z - 
         x^2*z - 2*s*y*z - 2*x*y*z + 3*y^2*z - s*z^2 - x*z^2 - 3*y*z^2 + z^3)*
        AA[x]*AA[y])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
         4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
         6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
         4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 
         4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
         6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
         4*y*z^3 + z^4))) - ((-1 + eps)^2*(s^3 - s^2*x - s*x^2 + x^3 - 
        s^2*y + 10*s*x*y - x^2*y - s*y^2 - x*y^2 + y^3 - 3*s^2*z - 2*s*x*z - 
        3*x^2*z - 2*s*y*z - 2*x*y*z - 3*y^2*z + 3*s*z^2 + 3*x*z^2 + 3*y*z^2 - 
        z^3)*AA[x]*AA[z])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
        4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
        6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
        4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 
        4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 
        4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + 
        z^4)) - (2*(-1 + eps)^2*(3*s^2 - 2*s*x - x^2 - 2*s*y + 2*x*y - y^2 - 
        2*s*z + 2*x*z + 2*y*z - z^2)*AA[y]*AA[z])/(s^4 - 4*s^3*x + 
       6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 
       4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + 
       y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 
       40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 
       4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 
       4*x*z^3 - 4*y*z^3 + z^4) + ((-1 + 2*eps)*(-2 + 3*eps)*
       (s^3 - 3*s^2*x + 3*s*x^2 - x^3 - s^2*y - 2*s*x*y + 3*x^2*y - s*y^2 - 
        3*x*y^2 + y^3 - s^2*z - 2*s*x*z + 3*x^2*z + 10*s*y*z - 2*x*y*z - 
        y^2*z - s*z^2 - 3*x*z^2 - y*z^2 + z^3)*SS[x, y, z])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     ((-(eps*s^4) + 2*s^3*x - 6*s^2*x^2 + 6*eps*s^2*x^2 + 6*s*x^3 - 
        8*eps*s*x^3 - 2*x^4 + 3*eps*x^4 + s^3*y + 2*eps*s^3*y - 3*s^2*x*y + 
        2*eps*s^2*x*y - 5*s*x^2*y + 6*eps*s*x^2*y + 7*x^3*y - 10*eps*x^3*y - 
        3*s^2*y^2 - 4*s*x*y^2 + 4*eps*s*x*y^2 - 9*x^2*y^2 + 12*eps*x^2*y^2 + 
        3*s*y^3 - 2*eps*s*y^3 + 5*x*y^3 - 6*eps*x*y^3 - y^4 + eps*y^4 + 
        s^3*z + 2*eps*s^3*z - 3*s^2*x*z + 2*eps*s^2*x*z - 5*s*x^2*z + 
        6*eps*s*x^2*z + 7*x^3*z - 10*eps*x^3*z - 2*s^2*y*z + 40*s*x*y*z - 
        40*eps*s*x*y*z - 6*x^2*y*z + 8*eps*x^2*y*z - 3*s*y^2*z + 
        2*eps*s*y^2*z - 5*x*y^2*z + 6*eps*x*y^2*z + 4*y^3*z - 4*eps*y^3*z - 
        3*s^2*z^2 - 4*s*x*z^2 + 4*eps*s*x*z^2 - 9*x^2*z^2 + 12*eps*x^2*z^2 - 
        3*s*y*z^2 + 2*eps*s*y*z^2 - 5*x*y*z^2 + 6*eps*x*y*z^2 - 6*y^2*z^2 + 
        6*eps*y^2*z^2 + 3*s*z^3 - 2*eps*s*z^3 + 5*x*z^3 - 6*eps*x*z^3 + 
        4*y*z^3 - 4*eps*y*z^3 - z^4 + eps*z^4)*TT[x, y, z])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) - 
     ((-1 + 2*eps)*y*(3*s^3 - 7*s^2*x + 5*s*x^2 - x^3 - 5*s^2*y - 6*s*x*y + 
        3*x^2*y + s*y^2 - 3*x*y^2 + y^3 + 3*s^2*z + 2*s*x*z + 3*x^2*z + 
        14*s*y*z - 2*x*y*z - y^2*z - 7*s*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       TT[y, x, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
       4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
       4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) - 
     ((-1 + 2*eps)*z*(3*s^3 - 7*s^2*x + 5*s*x^2 - x^3 + 3*s^2*y + 2*s*x*y + 
        3*x^2*y - 7*s*y^2 - 3*x*y^2 + y^3 - 5*s^2*z - 6*s*x*z + 3*x^2*z + 
        14*s*y*z - 2*x*y*z - y^2*z + s*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       TT[z, x, y])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
       4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
       4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)
 
sdds[UU][w_, x_, y_, z_] = -(((-1 + eps)*(s + w - x)*II[x, y, z])/
       (s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) + 
     ((-2 + 3*eps)*(s + w - x)*SS[w, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 
       2*w*x + x^2) - (w*(3*s + w - x)*TT[w, y, z])/(s^2 - 2*s*w + w^2 - 
       2*s*x - 2*w*x + x^2) - ((s + w - x)*y*TT[y, w, z])/
      (s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) - ((s + w - x)*z*TT[z, w, y])/
      (s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     ((-(eps*s^2) + s*w - w^2 + eps*w^2 + s*x + 2*w*x - 2*eps*w*x - x^2 + 
        eps*x^2)*UU[w, x, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)

sdds[MM][v_, w_, x_, y_, z_] = ((-1 + eps)*s*(s*x - w*x - s*y + 2*v*y - w*y - 
        x*y + y^2 - s*z + w*z - y*z)*AA[w]*BB[v, x])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + eps)*s*(s*v - s*w - v*w + w^2 + 
        2*w*x - v*y - w*y - s*z - w*z + y*z)*AA[y]*BB[v, x])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - ((-1 + eps)*s*AA[z]*BB[v, x])/
      (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
       v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
       s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((-1 + eps)*s*(-(s*x) - v*x + 2*w*x + x^2 + s*y - v*y - x*y - s*z + 
        v*z - x*z)*AA[v]*BB[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-1 + eps)*s*(-(s*v) + v^2 + s*w - v*w - v*x - w*x + 2*v*y - s*z - 
        v*z + x*z)*AA[x]*BB[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-1 + eps)*s*AA[z]*BB[w, y])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - 
       s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - 
       s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + 
       s*z^2) - ((-1 + 2*eps)*s*(2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - 
        s*v^2*w*x + 3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - 
        v*w^3*x + 3*s^2*w*x^2 + 2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + 
        w^3*x^2 - s*w*x^3 + w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 
        2*s^3*w*y - 3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + 
        v^2*w^2*y - 3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 
        2*s*w^2*x*y + v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 
        2*w^2*x^2*y - w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 
        2*s*v*w*y^2 - 2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + 
        v*w*x*y^2 + v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + 
        s^4*z - s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - 
        s^3*x*z - 2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - 
        w^2*x^2*z - s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 
        2*s*v*x*y*z - 2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + 
        s*v*y^2*z - v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*BB[v, x]*
       BB[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + eps)*(2*s^3*v*x - 2*s^3*w*x - 
        3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - 
        s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 2*s*v*w*x^2 - 4*s*w^2*x^2 - 
        2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - 
        s*v^3*y + 2*s^3*w*y - 3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - 
        s*v*w^2*y + v^2*w^2*y - 3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + 
        v^2*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + 
        v*w*x^2*y - 2*w^2*x^2*y - w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + 
        v^3*y^2 + 2*s*v*w*y^2 - 2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - 
        s*w*x*y^2 + v*w*x*y^2 + v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - 
        v*x*y^3 + s^4*z - s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - 
        v^2*w^2*z - s^3*x*z - 2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + 
        s*w*x^2*z - w^2*x^2*z - s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 
        2*v^2*w*y*z - 2*s*v*x*y*z - 2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 
        2*w*x^2*y*z + s*v*y^2*z - v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - 
        x^2*y^2*z)*II[v, w, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + eps)*(2*s^3*v*x - 2*s^3*w*x - 
        3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - 
        s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 2*s*v*w*x^2 - 4*s*w^2*x^2 - 
        2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - 
        s*v^3*y + 2*s^3*w*y - 3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - 
        s*v*w^2*y + v^2*w^2*y - 3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + 
        v^2*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + 
        v*w*x^2*y - 2*w^2*x^2*y - w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + 
        v^3*y^2 + 2*s*v*w*y^2 - 2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - 
        s*w*x*y^2 + v*w*x*y^2 + v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - 
        v*x*y^3 + s^4*z - s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - 
        v^2*w^2*z - s^3*x*z - 2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + 
        s*w*x^2*z - w^2*x^2*z - s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 
        2*v^2*w*y*z - 2*s*v*x*y*z - 2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 
        2*w*x^2*y*z + s*v*y^2*z - v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - 
        x^2*y^2*z)*II[x, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - ((s*v*x - s*w*x - v*w*x + eps*v*w*x + 
        w^2*x - eps*w^2*x + w*x^2 - eps*w*x^2 - s*v*y + v^2*y - eps*v^2*y + 
        s*w*y - v*w*y + eps*v*w*y - v*x*y + eps*v*x*y - w*x*y + eps*w*x*y + 
        v*y^2 - eps*v*y^2 + s^2*z + eps*s^2*z - s*v*z - s*w*z + v*w*z - 
        eps*v*w*z - s*x*z - w*x*z + eps*w*x*z - s*y*z - v*y*z + eps*v*y*z + 
        x*y*z - eps*x*y*z + s*z^2)*MM[v, w, x, y, z])/
      (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
       v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
       s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     ((-2 + 3*eps)*(2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 
        3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 
        3*s^2*w*x^2 + 2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - 
        s*w*x^3 + w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*SS[v, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-2 + 3*eps)*(2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 
        3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 
        3*s^2*w*x^2 + 2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - 
        s*w*x^3 + w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*SS[w, x, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (v*(-(s^4*x) - 3*s^3*v*x + 6*s^3*w*x + 5*s^2*v*w*x + s*v^2*w*x - 
        8*s^2*w^2*x - 3*s*v*w^2*x - v^2*w^2*x + 3*s*w^3*x + v*w^3*x + 
        s^3*x^2 - 5*s^2*w*x^2 - 2*s*v*w*x^2 + 5*s*w^2*x^2 + 2*v*w^2*x^2 - 
        w^3*x^2 + s*w*x^3 - w^2*x^3 + s^4*y + s^3*v*y - 3*s^2*v^2*y + 
        s*v^3*y - 4*s^3*w*y + 5*s^2*v*w*y - 2*s*v^2*w*y + v^3*w*y + 
        s^2*w^2*y - v^2*w^2*y + s^3*x*y + 5*s^2*v*x*y - 2*s*v^2*x*y + 
        3*s^2*w*x*y + 2*s*v*w*x*y - v^2*w*x*y - 7*s*w^2*x*y - v*w^2*x*y - 
        2*s^2*x^2*y + s*v*x^2*y - 4*s*w*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + 
        w*x^3*y - 2*s^3*y^2 - s^2*v*y^2 + 4*s*v^2*y^2 - v^3*y^2 - 
        2*s^2*w*y^2 + 2*v^2*w*y^2 + s^2*x*y^2 - 3*s*v*x*y^2 + 2*v^2*x*y^2 + 
        5*s*w*x*y^2 - v*w*x*y^2 + s*x^2*y^2 - v*x^2*y^2 - w*x^2*y^2 + 
        s^2*y^3 - v^2*y^3 - s*x*y^3 + v*x*y^3 - 2*s^4*z + 2*s^3*v*z + 
        3*s^3*w*z - 2*s^2*v*w*z - s*v^2*w*z - s^2*w^2*z + v^2*w^2*z + 
        2*s^2*w*x*z + 2*s*v*w*x*z - 2*s*w^2*x*z - 2*v*w^2*x*z - s*w*x^2*z + 
        w^2*x^2*z + 3*s^3*y*z - 2*s^2*v*y*z - s*v^2*y*z + 2*s^2*w*y*z - 
        2*v^2*w*y*z + 2*s^2*x*y*z + 2*s*v*x*y*z + 4*s*w*x*y*z + 4*v*w*x*y*z - 
        s*x^2*y*z - 2*w*x^2*y*z - s^2*y^2*z + v^2*y^2*z - 2*s*x*y^2*z - 
        2*v*x*y^2*z + x^2*y^2*z)*TT[v, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (w*(-(s^4*x) + 4*s^3*v*x - s^2*v^2*x - s^3*w*x - 5*s^2*v*w*x + 
        3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 
        2*s^3*x^2 + 2*s^2*v*x^2 + s^2*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + 
        w^3*x^2 - s^2*x^3 + w^2*x^3 + s^4*y - 6*s^3*v*y + 8*s^2*v^2*y - 
        3*s*v^3*y + 3*s^3*w*y - 5*s^2*v*w*y + 3*s*v^2*w*y - v^3*w*y - 
        s*v*w^2*y + v^2*w^2*y - s^3*x*y - 3*s^2*v*x*y + 7*s*v^2*x*y - 
        5*s^2*w*x*y - 2*s*v*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - 
        s^2*x^2*y - 5*s*v*x^2*y + 3*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y + 
        s*x^3*y - w*x^3*y - s^3*y^2 + 5*s^2*v*y^2 - 5*s*v^2*y^2 + v^3*y^2 + 
        2*s*v*w*y^2 - 2*v^2*w*y^2 + 2*s^2*x*y^2 + 4*s*v*x*y^2 - 2*v^2*x*y^2 - 
        s*w*x*y^2 + v*w*x*y^2 - s*x^2*y^2 + v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + 
        v^2*y^3 - v*x*y^3 + 2*s^4*z - 3*s^3*v*z + s^2*v^2*z - 2*s^3*w*z + 
        2*s^2*v*w*z + s*v*w^2*z - v^2*w^2*z - 3*s^3*x*z - 2*s^2*v*x*z + 
        2*s^2*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s^2*x^2*z - w^2*x^2*z - 
        2*s^2*v*y*z + 2*s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s^2*x*y*z - 
        4*s*v*x*y*z - 2*s*w*x*y*z - 4*v*w*x*y*z + 2*s*x^2*y*z + 2*w*x^2*y*z + 
        s*v*y^2*z - v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*
       TT[w, x, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (x*(-(s^4*v) + s^3*v^2 + s^4*w + s^3*v*w - 
        2*s^2*v^2*w - 2*s^3*w^2 + s^2*v*w^2 + s*v^2*w^2 + s^2*w^3 - s*v*w^3 - 
        3*s^3*v*x + s^3*w*x + 5*s^2*v*w*x + s*v^2*w*x - s^2*w^2*x - 
        3*s*v*w^2*x - v^2*w^2*x + v*w^3*x - 3*s^2*w*x^2 - 2*s*v*w*x^2 + 
        4*s*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + s*w*x^3 - w^2*x^3 + 6*s^3*v*y - 
        5*s^2*v^2*y + s*v^3*y - 4*s^3*w*y + 3*s^2*v*w*y - 4*s*v^2*w*y + 
        v^3*w*y - 2*s^2*w^2*y + 5*s*v*w^2*y - v^2*w^2*y + 5*s^2*v*x*y - 
        2*s*v^2*x*y + 5*s^2*w*x*y + 2*s*v*w*x*y - v^2*w*x*y - v*w^2*x*y + 
        s*v*x^2*y - 2*s*w*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + w*x^3*y - 
        8*s^2*v*y^2 + 5*s*v^2*y^2 - v^3*y^2 + s^2*w*y^2 - 7*s*v*w*y^2 + 
        2*v^2*w*y^2 - 3*s*v*x*y^2 + 2*v^2*x*y^2 - v*w*x*y^2 - v*x^2*y^2 - 
        w*x^2*y^2 + 3*s*v*y^3 - v^2*y^3 + v*x*y^3 - 2*s^4*z + 3*s^3*w*z + 
        2*s^2*v*w*z - s*v^2*w*z - s^2*w^2*z - 2*s*v*w^2*z + v^2*w^2*z + 
        2*s^3*x*z - 2*s^2*w*x*z + 2*s*v*w*x*z - 2*v*w^2*x*z - s*w*x^2*z + 
        w^2*x^2*z + 3*s^3*y*z + 2*s^2*v*y*z - s*v^2*y*z + 2*s^2*w*y*z + 
        4*s*v*w*y*z - 2*v^2*w*y*z - 2*s^2*x*y*z + 2*s*v*x*y*z + 4*v*w*x*y*z - 
        s*x^2*y*z - 2*w*x^2*y*z - s^2*y^2*z - 2*s*v*y^2*z + v^2*y^2*z - 
        2*v*x*y^2*z + x^2*y^2*z)*TT[x, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (y*(s^4*v - 2*s^3*v^2 + s^2*v^3 - s^4*w + s^3*v*w + s^2*v^2*w - 
        s*v^3*w + s^3*w^2 - 2*s^2*v*w^2 + s*v^2*w^2 - 4*s^3*v*x - 
        2*s^2*v^2*x + 6*s^3*w*x + 3*s^2*v*w*x + 5*s*v^2*w*x - 5*s^2*w^2*x - 
        4*s*v*w^2*x - v^2*w^2*x + s*w^3*x + v*w^3*x + s^2*v*x^2 - 
        8*s^2*w*x^2 - 7*s*v*w*x^2 + 5*s*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + 
        3*s*w*x^3 - w^2*x^3 + s^3*v*y - s^2*v^2*y - 3*s^3*w*y + 5*s^2*v*w*y - 
        3*s*v^2*w*y + v^3*w*y + s*v*w^2*y - v^2*w^2*y + 5*s^2*v*x*y + 
        5*s^2*w*x*y + 2*s*v*w*x*y - v^2*w*x*y - 2*s*w^2*x*y - v*w^2*x*y - 
        3*s*w*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + w*x^3*y - 3*s^2*v*y^2 + 
        4*s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 2*v^2*w*y^2 - 2*s*v*x*y^2 + 
        2*v^2*x*y^2 + s*w*x*y^2 - v*w*x*y^2 - v*x^2*y^2 - w*x^2*y^2 + 
        s*v*y^3 - v^2*y^3 + v*x*y^3 - 2*s^4*z + 3*s^3*v*z - s^2*v^2*z + 
        2*s^2*v*w*z - 2*s*v^2*w*z - s*v*w^2*z + v^2*w^2*z + 3*s^3*x*z + 
        2*s^2*v*x*z + 2*s^2*w*x*z + 4*s*v*w*x*z - s*w^2*x*z - 2*v*w^2*x*z - 
        s^2*x^2*z - 2*s*w*x^2*z + w^2*x^2*z + 2*s^3*y*z - 2*s^2*v*y*z + 
        2*s*v*w*y*z - 2*v^2*w*y*z - 2*s^2*x*y*z + 2*s*w*x*y*z + 4*v*w*x*y*z - 
        2*w*x^2*y*z - s*v*y^2*z + v^2*y^2*z - s*x*y^2*z - 2*v*x*y^2*z + 
        x^2*y^2*z)*TT[y, v, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(-s^5 + 2*s^4*v - s^3*v^2 + 2*s^4*w - 
        4*s^3*v*w + 2*s^2*v^2*w - s^3*w^2 + 2*s^2*v*w^2 - s*v^2*w^2 + 
        2*s^4*x - 2*s^3*w*x - s^2*v*w*x + s*v^2*w*x - s^2*w^2*x - v^2*w^2*x + 
        s*w^3*x + v*w^3*x - s^3*x^2 - s^2*w*x^2 - 2*s*v*w*x^2 + 3*s*w^2*x^2 + 
        2*v*w^2*x^2 - w^3*x^2 + s*w*x^3 - w^2*x^3 + 2*s^4*y - 2*s^3*v*y - 
        s^2*v^2*y + s*v^3*y - s^2*v*w*y + v^3*w*y + s*v*w^2*y - v^2*w^2*y - 
        4*s^3*x*y - s^2*v*x*y - 2*s*v^2*x*y - s^2*w*x*y - 4*s*v*w*x*y - 
        v^2*w*x*y - 2*s*w^2*x*y - v*w^2*x*y + 2*s^2*x^2*y + s*v*x^2*y - 
        v*w*x^2*y + 2*w^2*x^2*y + w*x^3*y - s^3*y^2 - s^2*v*y^2 + 
        3*s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 2*v^2*w*y^2 + 2*s^2*x*y^2 + 
        2*v^2*x*y^2 + s*w*x*y^2 - v*w*x*y^2 - s*x^2*y^2 - v*x^2*y^2 - 
        w*x^2*y^2 + s*v*y^3 - v^2*y^3 + v*x*y^3 - s^4*z + s^3*v*z + s^3*w*z - 
        s*v^2*w*z - s*v*w^2*z + v^2*w^2*z + s^3*x*z + 2*s*v*w*x*z - 
        s*w^2*x*z - 2*v*w^2*x*z - s*w*x^2*z + w^2*x^2*z + s^3*y*z - 
        s*v^2*y*z + 2*s*v*w*y*z - 2*v^2*w*y*z + 2*s*v*x*y*z + 2*s*w*x*y*z + 
        4*v*w*x*y*z - s*x^2*y*z - 2*w*x^2*y*z - s*v*y^2*z + v^2*y^2*z - 
        s*x*y^2*z - 2*v*x*y^2*z + x^2*y^2*z)*TT[z, v, y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(-s^5 + 2*s^4*v - s^3*v^2 + 2*s^4*w - 4*s^3*v*w + 2*s^2*v^2*w - 
        s^3*w^2 + 2*s^2*v*w^2 - s*v^2*w^2 + 2*s^4*x - 2*s^3*w*x - s^2*v*w*x + 
        s*v^2*w*x - s^2*w^2*x - v^2*w^2*x + s*w^3*x + v*w^3*x - s^3*x^2 - 
        s^2*w*x^2 - 2*s*v*w*x^2 + 3*s*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + 
        s*w*x^3 - w^2*x^3 + 2*s^4*y - 2*s^3*v*y - s^2*v^2*y + s*v^3*y - 
        s^2*v*w*y + v^3*w*y + s*v*w^2*y - v^2*w^2*y - 4*s^3*x*y - s^2*v*x*y - 
        2*s*v^2*x*y - s^2*w*x*y - 4*s*v*w*x*y - v^2*w*x*y - 2*s*w^2*x*y - 
        v*w^2*x*y + 2*s^2*x^2*y + s*v*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + 
        w*x^3*y - s^3*y^2 - s^2*v*y^2 + 3*s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 
        2*v^2*w*y^2 + 2*s^2*x*y^2 + 2*v^2*x*y^2 + s*w*x*y^2 - v*w*x*y^2 - 
        s*x^2*y^2 - v*x^2*y^2 - w*x^2*y^2 + s*v*y^3 - v^2*y^3 + v*x*y^3 - 
        s^4*z + s^3*v*z + s^3*w*z - s*v^2*w*z - s*v*w^2*z + v^2*w^2*z + 
        s^3*x*z + 2*s*v*w*x*z - s*w^2*x*z - 2*v*w^2*x*z - s*w*x^2*z + 
        w^2*x^2*z + s^3*y*z - s*v^2*y*z + 2*s*v*w*y*z - 2*v^2*w*y*z + 
        2*s*v*x*y*z + 2*s*w*x*y*z + 4*v*w*x*y*z - s*x^2*y*z - 2*w*x^2*y*z - 
        s*v*y^2*z + v^2*y^2*z - s*x*y^2*z - 2*v*x*y^2*z + x^2*y^2*z)*
       TT[z, w, x])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*s*x*(s*v - v^2 - s*w + v*w + 
        v*x + w*x - 2*v*y + s*z + v*z - x*z)*UU[v, x, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*s*y*(-(s*v) + s*w + v*w - 
        w^2 - 2*w*x + v*y + w*y + s*z + w*z - y*z)*UU[w, y, x, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*s*v*(s*x + v*x - 2*w*x - 
        x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*UU[x, v, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-1 + 2*eps)*s*w*(-(s*x) + w*x + s*y - 
        2*v*y + w*y + x*y - y^2 + s*z - w*z + y*z)*UU[y, w, v, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2))
 


==> anc/derivs2looprenorm <==
(* This file contains expressions for the derivatives of one-loop and two-loop
   self-energy and vacuum master integrals with respect to propagator squared
   masses and the external momentum invariant. The letters A, B, I2, S, T, U, 
   and M correspond to the renormalized epsilon-finite integrals defined in 
   the papers listed at the end of this header. The symbol I2 is used instead
   of I, to avoid confusion with sqrt(-1).

   As examples of the notation for derivatives with respect to propagator
   squared masses,

   derivative[0, 1][B][x_, y_]
   derivative[0, 0, 1][T][x_, y_, z_]

   mean the derivative of B[x, y] with respect to y, and the derivative of
   T[x, y, z]  with respect to z.

   The notation

   sdds[S][x_, y_, z_]

   means (s d/ds) acting on S[x, y, z]. Here s = -p^2 for metric signature
   -+++ (or Euclidean) external momentum p in d = 4 - 2 eps dimensions.

   Note that the derivatives of U[x, x, 0, x] and M[x, x, x, x, 0] require
   special treament and are listed separately below.

   This file can be read into Mathematica.

   The notation used here is fully consistent with the following papers:

   "Renormalized $\epsilon$-finite master integrals and their virtues:
   the three-loop self energy case", (this paper)
   S.P. Martin,
   https://arxiv.org/abs/2112.07694

   "Evaluation of the general 3-loop vacuum Feynman integral",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/1610.07720
   (and the corresponding computer code 3VIL).

   "TSIL: A Program for the calculation of two-loop self-energy integrals",
   S.P. Martin and D.G. Robertson,
   https://arxiv.org/abs/hep-ph/0501132

   "Evaluation of two loop selfenergy basis integrals using differential
   equations", S.P. Martin,
   https://arxiv.org/abs/hep-ph/0307101
*)

derivative[1][A][x_] = 1 + A[x]/x
 
derivative[1, 0][B][x_, y_] = (s - x + y)/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + 
       y^2) + ((-s + x + y)*A[x])/(x*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + 
        y^2)) - (2*A[y])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2) - 
     ((s - x + y)*B[x, y])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2)

derivative[0, 1][B][x_, y_] = (s + x - y)/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + 
       y^2) - (2*A[x])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2) + 
     ((-s + x + y)*A[y])/(y*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2)) - 
     ((s + x - y)*B[x, y])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2)
  
derivative[1, 0, 0][I2][x_, y_, z_] = ((x - y - z)*(x + y + z))/
      (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - ((x - y - z)*A[x])/
      (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - ((x - y - z)*A[y])/
      (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + ((x - y + z)*A[x]*A[y])/
      (x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((x - y - z)*A[z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x + y - z)*A[x]*A[z])/(x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     (2*A[y]*A[z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x - y - z)*I2[x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)
 
derivative[0, 1, 0][I2][x_, y_, z_] = 
    -(((x - y + z)*(x + y + z))/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((x - y + z)*A[x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x - y + z)*A[y])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((-x + y + z)*A[x]*A[y])/(y*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((x - y + z)*A[z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     (2*A[x]*A[z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x + y - z)*A[y]*A[z])/(y*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((x - y + z)*I2[x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)
 
derivative[0, 0, 1][I2][x_, y_, z_] = 
    -(((x + y - z)*(x + y + z))/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((x + y - z)*A[x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x + y - z)*A[y])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     (2*A[x]*A[y])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x + y - z)*A[z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((-x + y + z)*A[x]*A[z])/(z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((x - y + z)*A[y]*A[z])/(z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) - 
     ((x + y - z)*I2[x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)

derivative[1, 0, 0][S][x_, y_, z_] = -T[x, y, z]
 
derivative[0, 1, 0][S][x_, y_, z_] = -T[y, x, z]
  
derivative[0, 0, 1][S][x_, y_, z_] = -T[z, x, y]

derivative[1, 0, 0][T][x_, y_, z_] = 
    ((-5*s + 8*x + 8*y + 8*z)*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 
        2*s*x*y - x^2*y - 3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 
        2*s*y*z + 10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3))/
      (4*x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 5*s^2*y - 6*s*x*y + x^2*y - 7*s*y^2 - 
        5*x*y^2 + 3*y^3 + 5*s^2*z - 6*s*x*z + x^2*z + 6*s*y*z + 18*x*y*z - 
        3*y^2*z - 7*s*z^2 - 5*x*z^2 - 3*y*z^2 + 3*z^3)*A[x])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     ((-s^3 + 5*s^2*x - 7*s*x^2 + 3*x^3 + 3*s^2*y - 6*s*x*y - 5*x^2*y - 
        3*s*y^2 + x*y^2 + y^3 + 5*s^2*z + 6*s*x*z - 3*x^2*z - 6*s*y*z + 
        18*x*y*z + y^2*z - 7*s*z^2 - 3*x*z^2 - 5*y*z^2 + 3*z^3)*A[y])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) + 
     (2*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 2*s*z + 2*x*z + 2*y*z - 
        3*z^2)*A[x]*A[y])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
        4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
        6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
        4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 
        4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 
        4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + 
        z^4)) - ((-s^3 + 5*s^2*x - 7*s*x^2 + 3*x^3 + 5*s^2*y + 6*s*x*y - 
        3*x^2*y - 7*s*y^2 - 3*x*y^2 + 3*y^3 + 3*s^2*z - 6*s*x*z - 5*x^2*z - 
        6*s*y*z + 18*x*y*z - 5*y^2*z - 3*s*z^2 + x*z^2 + y*z^2 + z^3)*A[z])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) + 
     (2*(s^2 - 2*s*x + x^2 + 2*s*y + 2*x*y - 3*y^2 - 2*s*z - 2*x*z + 2*y*z + 
        z^2)*A[x]*A[z])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
        4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
        6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
        4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 
        4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 
        4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + 
        z^4)) - (2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 2*x*y - y^2 + 2*s*z - 
        2*x*z + 2*y*z - z^2)*A[y]*A[z])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 
        4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
        6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
        4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) + (2*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 
        2*s*x*y - x^2*y - 3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 
        2*s*y*z + 10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*
       S[x, y, z])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
        4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
        4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(s - x)*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 - 2*s*z - 2*x*z + 
        6*y*z + z^2)*T[x, y, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
       4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
       6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
       4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 
       4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 
       4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) - 
     (2*(s - y)*y*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 - 2*s*z + 6*x*z - 
        2*y*z + z^2)*T[y, x, z])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + 
        x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 
        4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 
        4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) - (2*(s - z)*z*(s^2 - 2*s*x + x^2 - 2*s*y + 6*x*y + 
        y^2 - 2*s*z - 2*x*z - 2*y*z + z^2)*T[z, x, y])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4))
 
derivative[0, 1, 0][T][x_, y_, z_] = 
    ((5*s - 8*x - 8*y - 8*z)*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 
        2*s*z + 2*x*z + 2*y*z - 3*z^2))/(2*(s^4 - 4*s^3*x + 6*s^2*x^2 - 
        4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
        6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
        4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) + ((-s^3 + 5*s^2*x - 7*s*x^2 + 3*x^3 + 3*s^2*y - 
        6*s*x*y - 5*x^2*y - 3*s*y^2 + x*y^2 + y^3 + s^2*z - 2*s*x*z + 
        9*x^2*z + 2*s*y*z + 10*x*y*z - 3*y^2*z + s*z^2 - 11*x*z^2 + 3*y*z^2 - 
        z^3)*A[x])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
        4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
        4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) + 
     ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 5*s^2*y - 6*s*x*y + x^2*y - 7*s*y^2 - 
        5*x*y^2 + 3*y^3 + s^2*z + 2*s*x*z - 3*x^2*z - 2*s*y*z + 10*x*y*z + 
        9*y^2*z + s*z^2 + 3*x*z^2 - 11*y*z^2 - z^3)*A[y])/
      (y*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 2*s*x*y - x^2*y - 3*s*y^2 - 
        x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 2*s*y*z + 10*x*y*z - 
        y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*A[x]*A[y])/
      (x*y*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(s^2 + 2*s*x - 3*x^2 + 2*s*y + 6*x*y - 3*y^2 - 6*s*z - 2*x*z - 
        2*y*z + 5*z^2)*A[z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
       4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
       6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
       4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 
       4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 
       4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) - 
     (2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 2*x*y - y^2 + 2*s*z - 2*x*z + 2*y*z - 
        z^2)*A[x]*A[z])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
        4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
        6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
        4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 
        4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 
        4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + 
        z^4)) - (2*(-s^2 + 2*s*x - x^2 - 2*s*y - 2*x*y + 3*y^2 + 2*s*z + 
        2*x*z - 2*y*z - z^2)*A[y]*A[z])/(y*(s^4 - 4*s^3*x + 6*s^2*x^2 - 
        4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
        6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
        4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) - (4*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 
        2*s*z + 2*x*z + 2*y*z - 3*z^2)*S[x, y, z])/(s^4 - 4*s^3*x + 
       6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 
       4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + 
       y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 
       40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 
       4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 
       4*x*z^3 - 4*y*z^3 + z^4) - ((s^3 + s^2*x - 5*s*x^2 + 3*x^3 - 3*s^2*y - 
        6*s*x*y - 7*x^2*y + 3*s*y^2 + 5*x*y^2 - y^3 - s^2*z + 14*s*x*z + 
        3*x^2*z - 2*s*y*z + 2*x*y*z + 3*y^2*z - s*z^2 - 7*x*z^2 - 3*y*z^2 + 
        z^3)*T[x, y, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
       4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
       6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
       4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 
       4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 
       4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) - 
     ((s^3 - 3*s^2*x + 3*s*x^2 - x^3 + s^2*y - 6*s*x*y + 5*x^2*y - 5*s*y^2 - 
        7*x*y^2 + 3*y^3 - s^2*z - 2*s*x*z + 3*x^2*z + 14*s*y*z + 2*x*y*z + 
        3*y^2*z - s*z^2 - 3*x*z^2 - 7*y*z^2 + z^3)*T[y, x, z])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) - 
     (8*(s - z)*z*(s - x - y + z)*T[z, x, y])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 
       4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
       6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
       4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
       4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
       6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
       4*y*z^3 + z^4)
 
derivative[0, 0, 1][T][x_, y_, z_] = 
    ((5*s - 8*x - 8*y - 8*z)*(s^2 - 2*s*x + x^2 + 2*s*y + 2*x*y - 3*y^2 - 
        2*s*z - 2*x*z + 2*y*z + z^2))/(2*(s^4 - 4*s^3*x + 6*s^2*x^2 - 
        4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
        6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
        4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
        4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
        6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
        4*y*z^3 + z^4)) + ((-s^3 + 5*s^2*x - 7*s*x^2 + 3*x^3 + s^2*y - 
        2*s*x*y + 9*x^2*y + s*y^2 - 11*x*y^2 - y^3 + 3*s^2*z - 6*s*x*z - 
        5*x^2*z + 2*s*y*z + 10*x*y*z + 3*y^2*z - 3*s*z^2 + x*z^2 - 3*y*z^2 + 
        z^3)*A[x])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
        4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
        4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(s^2 + 2*s*x - 3*x^2 - 6*s*y - 2*x*y + 5*y^2 + 2*s*z + 6*x*z - 
        2*y*z - 3*z^2)*A[y])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
       4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
       6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
       4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 
       4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 
       4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) - 
     (2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 2*x*y - y^2 + 2*s*z - 2*x*z + 2*y*z - 
        z^2)*A[x]*A[y])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
        4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
        6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
        4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 
        4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 
        4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + 
        z^4)) + ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + s^2*y + 2*s*x*y - 
        3*x^2*y + s*y^2 + 3*x*y^2 - y^3 + 5*s^2*z - 6*s*x*z + x^2*z - 
        2*s*y*z + 10*x*y*z - 11*y^2*z - 7*s*z^2 - 5*x*z^2 + 9*y*z^2 + 3*z^3)*
       A[z])/(z*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
        4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
        4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 2*s*x*y - x^2*y - 3*s*y^2 - 
        x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 2*s*y*z + 10*x*y*z - 
        y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*A[x]*A[z])/
      (x*z*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(-s^2 + 2*s*x - x^2 + 2*s*y + 2*x*y - y^2 - 2*s*z - 2*x*z - 2*y*z + 
        3*z^2)*A[y]*A[z])/(z*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
        4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
        6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
        4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 
        4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 
        4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + 
        z^4)) - (4*(s^2 - 2*s*x + x^2 + 2*s*y + 2*x*y - 3*y^2 - 2*s*z - 
        2*x*z + 2*y*z + z^2)*S[x, y, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 
       4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
       6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
       4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
       4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
       6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
       4*y*z^3 + z^4) - ((s^3 + s^2*x - 5*s*x^2 + 3*x^3 - s^2*y + 14*s*x*y + 
        3*x^2*y - s*y^2 - 7*x*y^2 + y^3 - 3*s^2*z - 6*s*x*z - 7*x^2*z - 
        2*s*y*z + 2*x*y*z - 3*y^2*z + 3*s*z^2 + 5*x*z^2 + 3*y*z^2 - z^3)*
       T[x, y, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
       4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
       4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) - 
     (8*(s - y)*y*(s - x + y - z)*T[y, x, z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 
       4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
       6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
       4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
       4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
       6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
       4*y*z^3 + z^4) - ((s^3 - 3*s^2*x + 3*s*x^2 - x^3 - s^2*y - 2*s*x*y + 
        3*x^2*y - s*y^2 - 3*x*y^2 + y^3 + s^2*z - 6*s*x*z + 5*x^2*z + 
        14*s*y*z + 2*x*y*z - 7*y^2*z - 5*s*z^2 - 7*x*z^2 + 3*y*z^2 + 3*z^3)*
       T[z, x, y])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
       4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
       4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)

derivative[1, 0, 0, 0][U][w_, x_, y_, z_] = 
    -(s - 4*w - 4*y - 4*z)/(2*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) - 
     (2*A[w])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) - 
     (2*A[y])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) - 
     (2*A[z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) - 
     (2*I2[x, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     (4*S[w, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     ((s + 3*w - x)*T[w, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     (2*y*T[y, w, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     (2*z*T[z, w, y])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) - 
     ((s - w + x)*U[w, x, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)
 
derivative[0, 1, 0, 0][U][w_, x_, y_, z_] = 
    -(5*s^2*x^2 - 13*s*w*x^2 + 8*w^2*x^2 - 9*s*x^3 - 4*w*x^3 + 4*x^4 - 
        6*s^2*x*y + 18*s*w*x*y - 12*w^2*x*y + 6*s*x^2*y + 4*w*x^2*y + 
        s^2*y^2 - 5*s*w*y^2 + 4*w^2*y^2 + 7*s*x*y^2 - 4*w*x*y^2 - 8*x^2*y^2 - 
        4*s*y^3 + 4*w*y^3 + 4*x*y^3 - 6*s^2*x*z + 18*s*w*x*z - 12*w^2*x*z + 
        6*s*x^2*z + 4*w*x^2*z - 2*s^2*y*z + 10*s*w*y*z - 8*w^2*y*z + 
        18*s*x*y*z - 24*w*x*y*z - 16*x^2*y*z + 4*s*y^2*z - 4*w*y^2*z - 
        4*x*y^2*z + s^2*z^2 - 5*s*w*z^2 + 4*w^2*z^2 + 7*s*x*z^2 - 4*w*x*z^2 - 
        8*x^2*z^2 + 4*s*y*z^2 - 4*w*y*z^2 - 4*x*y*z^2 - 4*s*z^3 + 4*w*z^3 + 
        4*x*z^3)/(4*x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)) + 
     ((-s + w + x)*A[w])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) + 
     ((-s + w + x)*A[y])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) + 
     ((-s + w + x)*A[z])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) - 
     ((x - y - z)*B[w, x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x - y + z)*A[y]*B[w, x])/(x*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
        z^2)) + ((x + y - z)*A[z]*B[w, x])/(x*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)) + ((-s + w + x)*I2[x, y, z])/
      (x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) + 
     (2*(s - w - x)*S[w, y, z])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + 
        x^2)) + (2*(s - w)*w*T[w, y, z])/(x*(s^2 - 2*s*w + w^2 - 2*s*x - 
        2*w*x + x^2)) - (y*(-(s^2*x) + 2*s*w*x - w^2*x + s*x^2 + 3*w*x^2 + 
        s^2*y - 2*s*w*y + w^2*y - 4*w*x*y - x^2*y - s*y^2 + w*y^2 + x*y^2 - 
        s^2*z + 2*s*w*z - w^2*z + 4*s*x*z - 3*x^2*z + 2*s*y*z - 2*w*y*z - 
        2*x*y*z - s*z^2 + w*z^2 + x*z^2)*T[y, w, z])/
      (x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)) - (z*(-(s^2*x) + 2*s*w*x - w^2*x + s*x^2 + 
        3*w*x^2 - s^2*y + 2*s*w*y - w^2*y + 4*s*x*y - 3*x^2*y - s*y^2 + 
        w*y^2 + x*y^2 + s^2*z - 2*s*w*z + w^2*z - 4*w*x*z - x^2*z + 2*s*y*z - 
        2*w*y*z - 2*x*y*z - s*z^2 + w*z^2 + x*z^2)*T[z, w, y])/
      (x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)) + ((-(s*x^3) - w*x^3 + x^4 + s^2*x*y - 
        2*s*w*x*y + w^2*x*y - x^3*y - s^2*y^2 + 2*s*w*y^2 - w^2*y^2 + 
        s*x*y^2 + w*x*y^2 + s^2*x*z - 2*s*w*x*z + w^2*x*z - x^3*z + 
        2*s^2*y*z - 4*s*w*y*z + 2*w^2*y*z - 2*s*x*y*z - 2*w*x*y*z - s^2*z^2 + 
        2*s*w*z^2 - w^2*z^2 + s*x*z^2 + w*x*z^2)*U[w, x, y, z])/
      (x*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2))

derivative[0, 0, 1, 0][U][w_, x_, y_, z_] = 
    (x - y + z)/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x - y + z)*B[w, x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((-x + y + z)*A[y]*B[w, x])/(y*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
        z^2)) - (2*A[z]*B[w, x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     ((x - y - z)*T[y, w, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     (2*z*T[z, w, y])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     ((x - y + z)*U[w, x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)
   
derivative[0, 0, 0, 1][U][w_, x_, y_, z_] = 
    (x + y - z)/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((x + y - z)*B[w, x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     (2*A[y]*B[w, x])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) + 
     ((-x + y + z)*A[z]*B[w, x])/(z*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + 
        z^2)) - (2*y*T[y, w, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     ((x - y - z)*T[z, w, y])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2) - 
     ((x + y - z)*U[w, x, y, z])/(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)
 
derivative[1, 0, 0, 0][U][x_, x_, 0, x_] = B[x, x]/(s - 4*x) + 
     (A[x]*B[x, x])/(x*(-s + 4*x)) - B[x, x]^2/(s - 4*x)
 
derivative[0, 1, 0, 0][U][x_, x_, 0, x_] = -V[x, x, 0, x]

derivative[0, 0, 0, 1][U][x_, x_, 0, x_] = (s - 4*x)^(-1) -
     (2*A[x])/((s - 4*x)*x) + A[x]^2/((s - 4*x)*x^2) - B[x, x]/(s - 4*x) + 
     (A[x]*B[x, x])/((s - 4*x)*x) + V[x, x, 0, x]

derivative[1, 0, 0, 0, 0][M][v_, w_, x_, y_, z_] = 
    (s^2*v^2*x - s*v^3*x - 2*v^4*x - 2*s^2*v*w*x - 2*s*v^2*w*x + 6*v^3*w*x + 
       s^2*w^2*x + 7*s*v*w^2*x - 2*v^2*w^2*x - 4*s*w^3*x - 6*v*w^3*x + 
       4*w^4*x - 3*s*v^2*x^2 + 6*s*v*w*x^2 + 6*v^2*w*x^2 - 3*s*w^2*x^2 - 
       12*v*w^2*x^2 + 6*w^3*x^2 + 2*v^2*x^3 - 4*v*w*x^3 + 2*w^2*x^3 - 
       s^2*v^2*y + 3*s*v^3*y - 2*v^4*y + 2*s^2*v*w*y - 4*s*v^2*w*y + 
       2*v^3*w*y - s^2*w^2*y - s*v*w^2*y + 2*v^2*w^2*y + 2*s*w^3*y - 
       2*v*w^3*y + s*v^2*x*y - 6*v^3*x*y - 2*s*v*w*x*y + 14*v^2*w*x*y + 
       s*w^2*x*y - 10*v*w^2*x*y + 2*w^3*x*y + 2*s*v^2*y^2 - 2*v^3*y^2 - 
       4*s*v*w*y^2 + 4*v^2*w*y^2 + 2*s*w^2*y^2 - 2*v*w^2*y^2 - 2*v^2*x*y^2 + 
       4*v*w*x*y^2 - 2*w^2*x*y^2 + 2*s^3*v*z - 3*s^2*v^2*z - s*v^3*z + 
       2*v^4*z - 2*s^3*w*z + 6*s*v^2*w*z - 4*v^3*w*z + 3*s^2*w^2*z - 
       3*s*v*w^2*z - 2*s*w^3*z + 2*v*w^3*z - 6*s^2*v*x*z - 7*s*v^2*x*z + 
       6*s^2*w*x*z + 20*s*v*w*x*z + 22*v^2*w*x*z - s*w^2*x*z - 32*v*w^2*x*z - 
       2*w^3*x*z + 8*s*v*x^2*z + 2*v^2*x^2*z - 4*s*w*x^2*z - 26*v*w*x^2*z - 
       8*w^2*x^2*z - 4*v*x^3*z - 10*s*v*w*y*z + 10*v^2*w*y*z - 2*s*w^2*y*z + 
       2*v*w^2*y*z + 2*s*v*x*y*z + 10*v^2*x*y*z + 2*s*w*x*y*z + 
       24*v*w*x*y*z - 10*w^2*x*y*z - 2*v*x^2*y*z - 2*w*x^2*y*z - 
       4*s*v*y^2*z + 4*v^2*y^2*z - 4*s*w*y^2*z + 4*v*w*y^2*z + 4*v*x*y^2*z + 
       4*w*x*y^2*z - 2*s^3*z^2 + 2*s^2*v*z^2 - 4*s^2*w*z^2 + 22*s*v*w*z^2 - 
       18*v^2*w*z^2 + 5*s^2*x*z^2 + 13*s*v*x*z^2 + 2*v^2*x*z^2 + 
       10*s*w*x*z^2 + 10*v*w*x*z^2 - 12*w^2*x*z^2 - 5*s*x^2*z^2 - 
       4*v*x^2*z^2 + 2*x^3*z^2 + s^2*y*z^2 - 5*s*v*y*z^2 + 4*v^2*y*z^2 - 
       2*s*w*y*z^2 + 2*v*w*y*z^2 - 3*s*x*y*z^2 + 2*v*x*y*z^2 + 14*w*x*y*z^2 + 
       2*x^2*y*z^2 + 2*s*y^2*z^2 - 2*v*y^2*z^2 - 2*x*y^2*z^2 + s^2*z^3 + 
       5*s*v*z^3 - 6*v^2*z^3 + 6*s*w*z^3 - 6*v*w*z^3 - 5*s*x*z^3 + 
       4*v*x*z^3 + 14*w*x*z^3 + 2*x^2*z^3 + 2*s*y*z^3 - 2*v*y*z^3 - 
       6*x*y*z^3 - 4*s*z^4 + 4*v*z^4 - 4*x*z^4)/
      (2*(s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(v^2 - 2*v*w + w^2 - 
        2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*A[v])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + 
        x*y + s*z - v*z + x*z)*A[w])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + 
        x^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*A[x])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + 
        x*y + s*z - v*z + x*z)*A[y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + 
        x^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (2*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*A[z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - ((-(v*w*x) + w^2*x + v^2*y - v*w*y - 
        s*v*z - s*w*z + 2*v*w*z - w*x*z - v*y*z + s*z^2)*B[v, x])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + 
        w*z + x*z + y*z - z^2)*A[w]*B[v, x])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (A[y]*B[v, x])/(s*v*x - s*w*x - v*w*x + 
       w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
       v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
       v*y*z + x*y*z + s*z^2) - ((s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - 
        s*z - w*z + y*z)*A[z]*B[v, x])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + 
        z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-(s^2*v^2*x) - s*v^3*x + 3*s^2*v*w*x + 2*s*v^2*w*x + v^3*w*x - 
        2*s^2*w^2*x - 3*s*v*w^2*x - v^2*w^2*x + 2*s*w^3*x + s*v^2*x^2 - 
        4*s*v*w*x^2 - 2*v^2*w*x^2 + 3*s*w^2*x^2 + 2*v*w^2*x^2 + v*w*x^3 - 
        w^2*x^3 + s*v^3*y - v^4*y - s^2*v*w*y + v^3*w*y + s^2*w^2*y - 
        s*v*w^2*y + s*v^2*x*y + 2*v^3*x*y - 2*v^2*w*x*y - s*w^2*x*y - 
        v^2*x^2*y + v*w*x^2*y - s^2*v^2*z + s*v^3*z + 2*s^3*w*z - 
        3*s^2*v*w*z + 2*s*v^2*w*z - v^3*w*z - 2*s^2*w^2*z + 3*s*v*w^2*z - 
        v^2*w^2*z + 2*s^2*v*x*z + s*v^2*x*z - 3*s^2*w*x*z + v^2*w*x*z - 
        3*s*w^2*x*z + 2*v*w^2*x*z - 2*s*v*x^2*z + 2*s*w*x^2*z + v*w*x^2*z - 
        w^2*x^2*z - w*x^3*z - 2*s*v^2*y*z + 2*v^3*y*z - s^2*w*y*z + 
        v^2*w*y*z - 2*s*v*x*y*z - 4*v^2*x*y*z - 2*v*w*x*y*z + 2*v*x^2*y*z + 
        w*x^2*y*z + 2*s^2*v*z^2 - 2*s*v^2*z^2 + 3*s^2*w*z^2 - 4*s*v*w*z^2 + 
        v^2*w*z^2 - s^2*x*z^2 + s*v*x*z^2 + 2*s*w*x*z^2 - 2*v*w*x*z^2 + 
        s*x^2*z^2 + w*x^2*z^2 + s*v*y*z^2 - v^2*y*z^2 + s*x*y*z^2 + 
        2*v*x*y*z^2 - x^2*y*z^2 - s^2*z^3 + s*v*z^3 - s*x*z^3)*B[w, y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((2*s*v^3*x - s^2*v*w*x - 3*s*v^2*w*x - 2*v^3*w*x + s^2*w^2*x + 
        2*s*v*w^2*x + 3*v^2*w^2*x - s*w^3*x - v*w^3*x + 2*s*v*w*x^2 + 
        3*v^2*w*x^2 - 2*s*w^2*x^2 - 4*v*w^2*x^2 + w^3*x^2 - v*w*x^3 + 
        w^2*x^3 - s*v^3*y + v^4*y + s^2*v*w*y - v^3*w*y - s^2*w^2*y + 
        s*v*w^2*y - v^3*x*y - 2*s*v*w*x*y + 2*s*w^2*x*y + v*w^2*x*y + 
        v*w*x^2*y - w^2*x^2*y - s^3*v*z + 3*s^2*v^2*z - 2*s*v^3*z - s^3*w*z + 
        2*s^2*v*w*z - 3*s*v^2*w*z + 2*v^3*w*z + s^2*w^2*z - s*v*w^2*z + 
        2*s^2*v*x*z - 3*s*v^2*x*z + s^2*w*x*z - 3*v^2*w*x*z + s*w^2*x*z + 
        2*v*w^2*x*z - s*v*x^2*z + s*w*x^2*z + 2*v*w*x^2*z - 2*w^2*x^2*z - 
        w*x^3*z + s^2*v*y*z - v^3*y*z + 2*s^2*w*y*z - 2*s*v*w*y*z - 
        2*s*v*x*y*z - 4*s*w*x*y*z - 2*v*w*x*y*z + v*x^2*y*z + 2*w*x^2*y*z + 
        s^3*z^2 - 4*s^2*v*z^2 + 3*s*v^2*z^2 - 2*s^2*w*z^2 + 2*s*v*w*z^2 - 
        2*s^2*x*z^2 + 2*s*v*x*z^2 + s*w*x*z^2 - v*w*x*z^2 + s*x^2*z^2 + 
        w*x^2*z^2 - s^2*y*z^2 + s*v*y*z^2 + 2*s*x*y*z^2 + v*x*y*z^2 - 
        x^2*y*z^2 + s^2*z^3 - s*v*z^3 - s*x*z^3)*A[v]*B[w, y])/
      (v*(s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(v^2 - 2*v*w + w^2 - 
        2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s^2 - s*v - s*w + v*w - s*x - w*x - s*y - v*y + x*y + 2*s*z)*A[x]*
       B[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - s*z - w*z + y*z)*A[z]*
       B[w, y])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*B[v, x]*
       B[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*
       I2[v, w, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*
       I2[x, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*
       S[v, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*
       S[w, x, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-3*s*v^3*x - v^4*x + s^2*v*w*x + 5*s*v^2*w*x + 6*v^3*w*x - s^2*w^2*x - 
        3*s*v*w^2*x - 8*v^2*w^2*x + s*w^3*x + 3*v*w^3*x + v^3*x^2 - 
        2*s*v*w*x^2 - 5*v^2*w*x^2 + 2*s*w^2*x^2 + 5*v*w^2*x^2 - w^3*x^2 + 
        v*w*x^3 - w^2*x^3 + 2*s*v^3*y - 2*v^4*y - s^2*v*w*y - 2*s*v^2*w*y + 
        3*v^3*w*y + s^2*w^2*y - v^2*w^2*y + 2*s*v*w*x*y + 2*v^2*w*x*y - 
        2*s*w^2*x*y - 2*v*w^2*x*y - v*w*x^2*y + w^2*x^2*y + s^3*v*z - 
        3*s^2*v^2*z + s*v^3*z + v^4*z + s^3*w*z - 2*s^2*v*w*z + 5*s*v^2*w*z - 
        4*v^3*w*z - s^2*w^2*z + v^2*w^2*z - 2*s^2*v*x*z + 5*s*v^2*x*z + 
        v^3*x*z - s^2*w*x*z + 2*s*v*w*x*z + 3*v^2*w*x*z - s*w^2*x*z - 
        7*v*w^2*x*z + s*v*x^2*z - 2*v^2*x^2*z - s*w*x^2*z - 4*v*w*x^2*z + 
        2*w^2*x^2*z + w*x^3*z - s^2*v*y*z - 2*s*v^2*y*z + 3*v^3*y*z - 
        2*s^2*w*y*z + 2*v^2*w*y*z + 2*s*v*x*y*z + 2*v^2*x*y*z + 4*s*w*x*y*z + 
        4*v*w*x*y*z - v*x^2*y*z - 2*w*x^2*y*z - s^3*z^2 + 4*s^2*v*z^2 - 
        s*v^2*z^2 - 2*v^3*z^2 + 2*s^2*w*z^2 - 2*v^2*w*z^2 + 2*s^2*x*z^2 - 
        3*s*v*x*z^2 + v^2*x*z^2 - s*w*x*z^2 + 5*v*w*x*z^2 - s*x^2*z^2 + 
        v*x^2*z^2 - w*x^2*z^2 + s^2*y*z^2 - v^2*y*z^2 - 2*s*x*y*z^2 - 
        2*v*x*y*z^2 + x^2*y*z^2 - s^2*z^3 + v^2*z^3 + s*x*z^3 - v*x*z^3)*
       T[v, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (w*(-(s^2*v*x) + s*v^2*x - 2*v^3*x + 
        s^2*w*x + 5*v^2*w*x - s*w^2*x - 5*v*w^2*x + 2*w^3*x + 2*s*v*x^2 + 
        3*v^2*x^2 - 2*s*w*x^2 - 4*v*w*x^2 + w^2*x^2 - v*x^3 + w*x^3 + 
        s^2*v*y - s*v^2*y - s^2*w*y + v^2*w*y + s*w^2*y - v*w^2*y - 
        2*s*v*x*y - 3*v^2*x*y + 2*s*w*x*y + 4*v*w*x*y - w^2*x*y + v*x^2*y - 
        w*x^2*y - 2*s^3*z + 5*s^2*v*z - 5*s*v^2*z + 2*v^3*z + s^2*w*z - 
        v^2*w*z - s*w^2*z + v*w^2*z + 5*s^2*x*z + 2*s*v*x*z - 2*v*w*x*z - 
        5*w^2*x*z - 4*s*x^2*z - 3*v*x^2*z - w*x^2*z + x^3*z + s^2*y*z - 
        4*s*v*y*z + 3*v^2*y*z - 2*s*w*y*z + 2*v*w*y*z - 2*s*x*y*z + 
        2*w*x*y*z + x^2*y*z - s^2*z^2 + 4*s*v*z^2 - 3*v^2*z^2 + 2*s*w*z^2 - 
        2*v*w*z^2 + s*x*z^2 + 3*v*x*z^2 + 4*w*x*z^2 + s*y*z^2 - v*y*z^2 - 
        x*y*z^2 - s*z^3 + v*z^3 - x*z^3)*T[w, x, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (x*(-s^2 + s*v + s*w - v*w - v*x + 3*w*x + x^2 + 2*s*y - 2*x*y - 3*s*z + 
        v*z - x*z)*T[x, w, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (y*(s^2 - 2*s*v + v^2 - 3*s*x - 3*v*x + 2*w*x + 2*x^2 + s*y - v*y - 
        x*y - s*z + v*z - x*z)*T[y, v, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 
        2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(s^3*v - 2*s^2*v^2 + s*v^3 - s^3*w + s^2*v*w + s*v^2*w - v^3*w + 
        s^2*w^2 - 2*s*v*w^2 + v^2*w^2 - 2*s^2*v*x - s*v^2*x + v^3*x + 
        4*s^2*w*x - 2*s*v*w*x - s*w^2*x + 3*v*w^2*x - 2*w^3*x + s*v*x^2 - 
        v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 + 2*w*x^3 - s^2*v*y + s*v^2*y - 
        s^2*w*y + 4*s*v*w*y - 3*v^2*w*y - s*w^2*y + v*w^2*y + 2*s*v*x*y + 
        3*v^2*x*y + 2*s*w*x*y + w^2*x*y - v*x^2*y - w*x^2*y - s^3*z + 
        2*s^2*v*z - v^3*z - s^2*w*z + v^2*w*z + s*w^2*z - v*w^2*z + 
        2*s^2*x*z - v^2*x*z + 2*v*w*x*z + 5*w^2*x*z - s*x^2*z + 2*v*x^2*z + 
        w*x^2*z + s^2*y*z - v^2*y*z + 2*s*w*y*z - 2*v*w*y*z - 2*s*x*y*z - 
        4*v*x*y*z - 2*w*x*y*z + x^2*y*z - 2*s*v*z^2 + 2*v^2*z^2 - 2*s*w*z^2 + 
        2*v*w*z^2 + s*x*z^2 - v*x*z^2 - 4*w*x*z^2 - x^2*z^2 - s*y*z^2 + 
        v*y*z^2 + x*y*z^2 + s*z^3 - v*z^3 + x*z^3)*T[z, v, y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(s^3*v - 2*s^2*v^2 + s*v^3 - s^3*w + s^2*v*w + s*v^2*w - v^3*w + 
        s^2*w^2 - 2*s*v*w^2 + v^2*w^2 - 2*s^2*v*x - s*v^2*x + v^3*x + 
        4*s^2*w*x - 2*s*v*w*x - s*w^2*x + 3*v*w^2*x - 2*w^3*x + s*v*x^2 - 
        v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 + 2*w*x^3 - s^2*v*y + s*v^2*y - 
        s^2*w*y + 4*s*v*w*y - 3*v^2*w*y - s*w^2*y + v*w^2*y + 2*s*v*x*y + 
        3*v^2*x*y + 2*s*w*x*y + w^2*x*y - v*x^2*y - w*x^2*y - s^3*z + 
        2*s^2*v*z - v^3*z - s^2*w*z + v^2*w*z + s*w^2*z - v*w^2*z + 
        2*s^2*x*z - v^2*x*z + 2*v*w*x*z + 5*w^2*x*z - s*x^2*z + 2*v*x^2*z + 
        w*x^2*z + s^2*y*z - v^2*y*z + 2*s*w*y*z - 2*v*w*y*z - 2*s*x*y*z - 
        4*v*x*y*z - 2*w*x*y*z + x^2*y*z - 2*s*v*z^2 + 2*v^2*z^2 - 2*s*w*z^2 + 
        2*v*w*z^2 + s*x*z^2 - v*x*z^2 - 4*w*x*z^2 - x^2*z^2 - s*y*z^2 + 
        v*y*z^2 + x*y*z^2 + s*z^3 - v*z^3 + x*z^3)*T[z, w, x])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (x*(-s^2 + s*v + s*w - v*w + s*x + w*x + s*y + v*y - x*y - 2*s*z)*
       U[v, x, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (y*U[w, y, x, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     ((-2*s*v^3*x + s^2*v*w*x + 3*s*v^2*w*x + 2*v^3*w*x - s^2*w^2*x - 
        2*s*v*w^2*x - 3*v^2*w^2*x + s*w^3*x + v*w^3*x - 2*s*v*w*x^2 - 
        3*v^2*w*x^2 + 2*s*w^2*x^2 + 4*v*w^2*x^2 - w^3*x^2 + v*w*x^3 - 
        w^2*x^3 + s*v^3*y - v^4*y - s^2*v*w*y + v^3*w*y + s^2*w^2*y - 
        s*v*w^2*y + v^3*x*y + 2*s*v*w*x*y - 2*s*w^2*x*y - v*w^2*x*y - 
        v*w*x^2*y + w^2*x^2*y + s^3*v*z - 3*s^2*v^2*z + 2*s*v^3*z + s^3*w*z - 
        2*s^2*v*w*z + 3*s*v^2*w*z - 2*v^3*w*z - s^2*w^2*z + s*v*w^2*z - 
        2*s^2*v*x*z + 3*s*v^2*x*z - s^2*w*x*z + 3*v^2*w*x*z - s*w^2*x*z - 
        2*v*w^2*x*z + s*v*x^2*z - s*w*x^2*z - 2*v*w*x^2*z + 2*w^2*x^2*z + 
        w*x^3*z - s^2*v*y*z + v^3*y*z - 2*s^2*w*y*z + 2*s*v*w*y*z + 
        2*s*v*x*y*z + 4*s*w*x*y*z + 2*v*w*x*y*z - v*x^2*y*z - 2*w*x^2*y*z - 
        s^3*z^2 + 4*s^2*v*z^2 - 3*s*v^2*z^2 + 2*s^2*w*z^2 - 2*s*v*w*z^2 + 
        2*s^2*x*z^2 - 2*s*v*x*z^2 - s*w*x*z^2 + v*w*x*z^2 - s*x^2*z^2 - 
        w*x^2*z^2 + s^2*y*z^2 - s*v*y*z^2 - 2*s*x*y*z^2 - v*x*y*z^2 + 
        x^2*y*z^2 - s^2*z^3 + s*v*z^3 + s*x*z^3)*U[x, v, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (w*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - z^2)*
       U[y, w, v, z])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))
 
derivative[0, 1, 0, 0, 0][M][v_, w_, x_, y_, z_] = 
    (-(s^2*v^2*x) + 2*s*v^3*x + 2*s^2*v*w*x - s*v^2*w*x - 2*v^3*w*x - 
       s^2*w^2*x - 4*s*v*w^2*x + 2*v^2*w^2*x + 3*s*w^3*x + 2*v*w^3*x - 
       2*w^4*x + 2*s*v^2*x^2 - 4*s*v*w*x^2 - 2*v^2*w*x^2 + 2*s*w^2*x^2 + 
       4*v*w^2*x^2 - 2*w^3*x^2 + s^2*v^2*y - 4*s*v^3*y + 4*v^4*y - 
       2*s^2*v*w*y + 7*s*v^2*w*y - 6*v^3*w*y + s^2*w^2*y - 2*s*v*w^2*y - 
       2*v^2*w^2*y - s*w^3*y + 6*v*w^3*y - 2*w^4*y + s*v^2*x*y + 2*v^3*x*y - 
       2*s*v*w*x*y - 10*v^2*w*x*y + s*w^2*x*y + 14*v*w^2*x*y - 6*w^3*x*y - 
       2*v^2*x^2*y + 4*v*w*x^2*y - 2*w^2*x^2*y - 3*s*v^2*y^2 + 6*v^3*y^2 + 
       6*s*v*w*y^2 - 12*v^2*w*y^2 - 3*s*w^2*y^2 + 6*v*w^2*y^2 + 2*v^2*y^3 - 
       4*v*w*y^3 + 2*w^2*y^3 - 2*s^3*v*z + 3*s^2*v^2*z - 2*s*v^3*z + 
       2*s^3*w*z - 3*s*v^2*w*z + 2*v^3*w*z - 3*s^2*w^2*z + 6*s*v*w^2*z - 
       s*w^3*z - 4*v*w^3*z + 2*w^4*z - 2*s*v^2*x*z - 10*s*v*w*x*z + 
       2*v^2*w*x*z + 10*v*w^2*x*z - 4*s*v*x^2*z - 4*s*w*x^2*z + 4*v*w*x^2*z + 
       4*w^2*x^2*z + 6*s^2*v*y*z - s*v^2*y*z - 2*v^3*y*z - 6*s^2*w*y*z + 
       20*s*v*w*y*z - 32*v^2*w*y*z - 7*s*w^2*y*z + 22*v*w^2*y*z + 
       2*s*v*x*y*z - 10*v^2*x*y*z + 2*s*w*x*y*z + 24*v*w*x*y*z + 
       10*w^2*x*y*z + 4*v*x^2*y*z + 4*w*x^2*y*z - 4*s*v*y^2*z - 8*v^2*y^2*z + 
       8*s*w*y^2*z - 26*v*w*y^2*z + 2*w^2*y^2*z - 2*v*x*y^2*z - 2*w*x*y^2*z - 
       4*w*y^3*z - 2*s^3*z^2 - 4*s^2*v*z^2 + 2*s^2*w*z^2 + 22*s*v*w*z^2 - 
       18*v*w^2*z^2 + s^2*x*z^2 - 2*s*v*x*z^2 - 5*s*w*x*z^2 + 2*v*w*x*z^2 + 
       4*w^2*x*z^2 + 2*s*x^2*z^2 - 2*w*x^2*z^2 + 5*s^2*y*z^2 + 10*s*v*y*z^2 - 
       12*v^2*y*z^2 + 13*s*w*y*z^2 + 10*v*w*y*z^2 + 2*w^2*y*z^2 - 
       3*s*x*y*z^2 + 14*v*x*y*z^2 + 2*w*x*y*z^2 - 2*x^2*y*z^2 - 5*s*y^2*z^2 - 
       4*w*y^2*z^2 + 2*x*y^2*z^2 + 2*y^3*z^2 + s^2*z^3 + 6*s*v*z^3 + 
       5*s*w*z^3 - 6*v*w*z^3 - 6*w^2*z^3 + 2*s*x*z^3 - 2*w*x*z^3 - 
       5*s*y*z^3 + 14*v*y*z^3 + 4*w*y*z^3 - 6*x*y*z^3 + 2*y^2*z^3 - 4*s*z^4 + 
       4*w*z^4 - 4*y*z^4)/(2*(s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - 
        y^2 + s*z - w*z + y*z)*A[v])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + 
        y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + y*z)*A[w])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - 
        y^2 + s*z - w*z + y*z)*A[x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + 
        y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + y*z)*A[y])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (2*(-(s*x) + w*x + s*y - 2*v*y + w*y + 
        x*y - y^2 + s*z - w*z + y*z)*A[z])/((s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s^2*v^2*x - s^2*v*w*x - s*v^2*w*x + s*w^3*x + v*w^3*x - w^4*x - 
        2*s^2*v^2*y + 2*s*v^3*y + 3*s^2*v*w*y - 3*s*v^2*w*y - s^2*w^2*y + 
        2*s*v*w^2*y - v^2*w^2*y - s*w^3*y + v*w^3*y - s*v^2*x*y + s*w^2*x*y - 
        2*v*w^2*x*y + 2*w^3*x*y + 3*s*v^2*y^2 - 4*s*v*w*y^2 + 2*v^2*w*y^2 + 
        s*w^2*y^2 - 2*v*w^2*y^2 + v*w*x*y^2 - w^2*x*y^2 - v^2*y^3 + v*w*y^3 + 
        2*s^3*v*z - 2*s^2*v^2*z - 3*s^2*v*w*z + 3*s*v^2*w*z - s^2*w^2*z + 
        2*s*v*w^2*z - v^2*w^2*z + s*w^3*z - v*w^3*z - s^2*v*x*z - 
        2*s*w^2*x*z + v*w^2*x*z + 2*w^3*x*z - 3*s^2*v*y*z - 3*s*v^2*y*z + 
        2*s^2*w*y*z + 2*v^2*w*y*z + s*w^2*y*z + v*w^2*y*z - 2*s*w*x*y*z - 
        2*v*w*x*y*z - 4*w^2*x*y*z + 2*s*v*y^2*z - v^2*y^2*z - 2*s*w*y^2*z + 
        v*w*y^2*z + v*x*y^2*z + 2*w*x*y^2*z - v*y^3*z + 3*s^2*v*z^2 + 
        2*s^2*w*z^2 - 4*s*v*w*z^2 - 2*s*w^2*z^2 + v*w^2*z^2 + s*w*x*z^2 - 
        w^2*x*z^2 - s^2*y*z^2 + 2*s*v*y*z^2 + s*w*y*z^2 - 2*v*w*y*z^2 + 
        s*x*y*z^2 + 2*w*x*y*z^2 + s*y^2*z^2 + v*y^2*z^2 - x*y^2*z^2 - 
        s^2*z^3 + s*w*z^3 - s*y*z^3)*B[v, x])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-(s^2*v^2*x) + s^2*v*w*x + s*v^2*w*x - s*w^3*x - v*w^3*x + w^4*x + 
        s^2*v^2*y - s*v^3*y - s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - 
        3*s*v*w^2*y + 3*v^2*w^2*y + 2*s*w^3*y - 2*v*w^3*y + 2*s*v^2*x*y - 
        2*s*v*w*x*y + v^2*w*x*y - w^3*x*y - 2*s*v^2*y^2 + v^3*y^2 + 
        2*s*v*w*y^2 - 4*v^2*w*y^2 + 3*v*w^2*y^2 - v^2*x*y^2 + v*w*x*y^2 + 
        v^2*y^3 - v*w*y^3 - s^3*v*z + s^2*v^2*z - s^3*w*z + 2*s^2*v*w*z - 
        s*v^2*w*z + 3*s^2*w^2*z - 3*s*v*w^2*z - 2*s*w^3*z + 2*v*w^3*z + 
        2*s^2*v*x*z + s^2*w*x*z - 2*s*v*w*x*z - w^3*x*z + s^2*v*y*z + 
        s*v^2*y*z + 2*s^2*w*y*z + 2*v^2*w*y*z - 3*s*w^2*y*z - 3*v*w^2*y*z - 
        4*s*v*x*y*z - 2*s*w*x*y*z - 2*v*w*x*y*z + s*v*y^2*z - 2*v^2*y^2*z - 
        s*w*y^2*z + 2*v*w*y^2*z + 2*v*x*y^2*z + w*x*y^2*z - v*y^3*z + 
        s^3*z^2 - 2*s^2*v*z^2 - 4*s^2*w*z^2 + 2*s*v*w*z^2 + 3*s*w^2*z^2 - 
        s^2*x*z^2 + s*w*x*z^2 - 2*s^2*y*z^2 + s*v*y*z^2 + 2*s*w*y*z^2 - 
        v*w*y*z^2 + 2*s*x*y*z^2 + w*x*y*z^2 + s*y^2*z^2 + v*y^2*z^2 - 
        x*y^2*z^2 + s^2*z^3 - s*w*z^3 - s*y*z^3)*A[w]*B[v, x])/
      (w*(s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 
        2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s^2 - s*v - s*w + v*w - s*x - w*x - s*y - v*y + x*y + 2*s*z)*A[y]*
       B[v, x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*A[z]*
       B[v, x])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-(v*w*x) + w^2*x + v^2*y - v*w*y - s*v*z - s*w*z + 2*v*w*z - w*x*z - 
        v*y*z + s*z^2)*B[w, y])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - z^2)*A[v]*
       B[w, y])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (A[x]*B[w, y])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
       s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
       v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*A[z]*
       B[w, y])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*(-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + y*z)*
       B[v, x]*B[w, y])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + y*z)*
       I2[v, w, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + y*z)*
       I2[x, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + y*z)*
       S[v, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(-(s*x) + w*x + s*y - 2*v*y + w*y + x*y - y^2 + s*z - w*z + y*z)*
       S[w, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (v*(-(s^2*v*x) + s*v^2*x + s^2*w*x - v^2*w*x - s*w^2*x + v*w^2*x + 
        s^2*v*y - s*v^2*y + 2*v^3*y - s^2*w*y - 5*v^2*w*y + s*w^2*y + 
        5*v*w^2*y - 2*w^3*y + 2*s*v*x*y - v^2*x*y - 2*s*w*x*y + 4*v*w*x*y - 
        3*w^2*x*y - 2*s*v*y^2 + v^2*y^2 + 2*s*w*y^2 - 4*v*w*y^2 + 3*w^2*y^2 - 
        v*x*y^2 + w*x*y^2 + v*y^3 - w*y^3 - 2*s^3*z + s^2*v*z - s*v^2*z + 
        5*s^2*w*z + v^2*w*z - 5*s*w^2*z - v*w^2*z + 2*w^3*z + s^2*x*z - 
        2*s*v*x*z - 4*s*w*x*z + 2*v*w*x*z + 3*w^2*x*z + 5*s^2*y*z - 
        5*v^2*y*z + 2*s*w*y*z - 2*v*w*y*z - 2*s*x*y*z + 2*v*x*y*z - 
        4*s*y^2*z - v*y^2*z - 3*w*y^2*z + x*y^2*z + y^3*z - s^2*z^2 + 
        2*s*v*z^2 + 4*s*w*z^2 - 2*v*w*z^2 - 3*w^2*z^2 + s*x*z^2 - w*x*z^2 + 
        s*y*z^2 + 4*v*y*z^2 + 3*w*y*z^2 - x*y*z^2 - s*z^3 + w*z^3 - y*z^3)*
       T[v, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((s^2*v^2*x - s^2*v*w*x - 2*s*v*w^2*x - 
        v^2*w^2*x + 2*s*w^3*x + 3*v*w^3*x - 2*w^4*x - s^2*v^2*y + s*v^3*y + 
        s^2*v*w*y - 3*s*v^2*w*y + 3*v^3*w*y + 5*s*v*w^2*y - 8*v^2*w^2*y - 
        3*s*w^3*y + 6*v*w^3*y - w^4*y - 2*s*v^2*x*y + 2*s*v*w*x*y - 
        2*v^2*w*x*y + 2*v*w^2*x*y + 2*s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 
        5*v^2*w*y^2 - 5*v*w^2*y^2 + w^3*y^2 + v^2*x*y^2 - v*w*x*y^2 - 
        v^2*y^3 + v*w*y^3 + s^3*v*z - s^2*v^2*z + s^3*w*z - 2*s^2*v*w*z - 
        3*s^2*w^2*z + 5*s*v*w^2*z + v^2*w^2*z + s*w^3*z - 4*v*w^3*z + w^4*z - 
        2*s^2*v*x*z - s^2*w*x*z - 2*s*w^2*x*z + 2*v*w^2*x*z + 3*w^3*x*z - 
        s^2*v*y*z - s*v^2*y*z - 2*s^2*w*y*z + 2*s*v*w*y*z - 7*v^2*w*y*z + 
        5*s*w^2*y*z + 3*v*w^2*y*z + w^3*y*z + 4*s*v*x*y*z + 2*s*w*x*y*z + 
        4*v*w*x*y*z + 2*w^2*x*y*z - s*v*y^2*z + 2*v^2*y^2*z + s*w*y^2*z - 
        4*v*w*y^2*z - 2*w^2*y^2*z - 2*v*x*y^2*z - w*x*y^2*z + v*y^3*z - 
        s^3*z^2 + 2*s^2*v*z^2 + 4*s^2*w*z^2 - s*w^2*z^2 - 2*v*w^2*z^2 - 
        2*w^3*z^2 + s^2*x*z^2 - w^2*x*z^2 + 2*s^2*y*z^2 - s*v*y*z^2 - 
        3*s*w*y*z^2 + 5*v*w*y*z^2 + w^2*y*z^2 - 2*s*x*y*z^2 - 2*w*x*y*z^2 - 
        s*y^2*z^2 - v*y^2*z^2 + w*y^2*z^2 + x*y^2*z^2 - s^2*z^3 + w^2*z^3 + 
        s*y*z^3 - w*y*z^3)*T[w, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + 
        y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (x*(s^2 - 2*s*w + w^2 + s*x - w*x - 3*s*y + 2*v*y - 3*w*y - x*y + 
        2*y^2 - s*z + w*z - y*z)*T[x, w, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (y*(-s^2 + s*v + s*w - v*w + 2*s*x + 
        3*v*y - w*y - 2*x*y + y^2 - 3*s*z + w*z - y*z)*T[y, v, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(-(s^3*v) + s^2*v^2 + s^3*w + s^2*v*w - 
        2*s*v^2*w - 2*s^2*w^2 + s*v*w^2 + v^2*w^2 + s*w^3 - v*w^3 - s^2*v*x - 
        s*v^2*x - s^2*w*x + 4*s*v*w*x + v^2*w*x + s*w^2*x - 3*v*w^2*x + 
        4*s^2*v*y - s*v^2*y - 2*v^3*y - 2*s^2*w*y - 2*s*v*w*y + 3*v^2*w*y - 
        s*w^2*y + w^3*y + 2*s*v*x*y + v^2*x*y + 2*s*w*x*y + 3*w^2*x*y - 
        5*s*v*y^2 + s*w*y^2 - 3*v*w*y^2 - w^2*y^2 - v*x*y^2 - w*x*y^2 + 
        2*v*y^3 - s^3*z - s^2*v*z + s*v^2*z + 2*s^2*w*z - v^2*w*z + v*w^2*z - 
        w^3*z + s^2*x*z + 2*s*v*x*z - 2*v*w*x*z - w^2*x*z + 2*s^2*y*z + 
        5*v^2*y*z + 2*v*w*y*z - w^2*y*z - 2*s*x*y*z - 2*v*x*y*z - 4*w*x*y*z - 
        s*y^2*z + v*y^2*z + 2*w*y^2*z + x*y^2*z - 2*s*v*z^2 - 2*s*w*z^2 + 
        2*v*w*z^2 + 2*w^2*z^2 - s*x*z^2 + w*x*z^2 + s*y*z^2 - 4*v*y*z^2 - 
        w*y*z^2 + x*y*z^2 - y^2*z^2 + s*z^3 - w*z^3 + y*z^3)*T[z, v, y])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(-(s^3*v) + s^2*v^2 + s^3*w + s^2*v*w - 2*s*v^2*w - 2*s^2*w^2 + 
        s*v*w^2 + v^2*w^2 + s*w^3 - v*w^3 - s^2*v*x - s*v^2*x - s^2*w*x + 
        4*s*v*w*x + v^2*w*x + s*w^2*x - 3*v*w^2*x + 4*s^2*v*y - s*v^2*y - 
        2*v^3*y - 2*s^2*w*y - 2*s*v*w*y + 3*v^2*w*y - s*w^2*y + w^3*y + 
        2*s*v*x*y + v^2*x*y + 2*s*w*x*y + 3*w^2*x*y - 5*s*v*y^2 + s*w*y^2 - 
        3*v*w*y^2 - w^2*y^2 - v*x*y^2 - w*x*y^2 + 2*v*y^3 - s^3*z - s^2*v*z + 
        s*v^2*z + 2*s^2*w*z - v^2*w*z + v*w^2*z - w^3*z + s^2*x*z + 
        2*s*v*x*z - 2*v*w*x*z - w^2*x*z + 2*s^2*y*z + 5*v^2*y*z + 2*v*w*y*z - 
        w^2*y*z - 2*s*x*y*z - 2*v*x*y*z - 4*w*x*y*z - s*y^2*z + v*y^2*z + 
        2*w*y^2*z + x*y^2*z - 2*s*v*z^2 - 2*s*w*z^2 + 2*v*w*z^2 + 2*w^2*z^2 - 
        s*x*z^2 + w*x*z^2 + s*y*z^2 - 4*v*y*z^2 - w*y*z^2 + x*y*z^2 - 
        y^2*z^2 + s*z^3 - w*z^3 + y*z^3)*T[z, w, x])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (x*U[v, x, y, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     (y*(-s^2 + s*v + s*w - v*w + s*x + w*x + s*y + v*y - x*y - 2*s*z)*
       U[w, y, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (v*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - z^2)*
       U[x, v, w, z])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s^2*v^2*x - s^2*v*w*x - s*v^2*w*x + s*w^3*x + v*w^3*x - w^4*x - 
        s^2*v^2*y + s*v^3*y + s^2*v*w*y - 2*s*v^2*w*y + v^3*w*y + 
        3*s*v*w^2*y - 3*v^2*w^2*y - 2*s*w^3*y + 2*v*w^3*y - 2*s*v^2*x*y + 
        2*s*v*w*x*y - v^2*w*x*y + w^3*x*y + 2*s*v^2*y^2 - v^3*y^2 - 
        2*s*v*w*y^2 + 4*v^2*w*y^2 - 3*v*w^2*y^2 + v^2*x*y^2 - v*w*x*y^2 - 
        v^2*y^3 + v*w*y^3 + s^3*v*z - s^2*v^2*z + s^3*w*z - 2*s^2*v*w*z + 
        s*v^2*w*z - 3*s^2*w^2*z + 3*s*v*w^2*z + 2*s*w^3*z - 2*v*w^3*z - 
        2*s^2*v*x*z - s^2*w*x*z + 2*s*v*w*x*z + w^3*x*z - s^2*v*y*z - 
        s*v^2*y*z - 2*s^2*w*y*z - 2*v^2*w*y*z + 3*s*w^2*y*z + 3*v*w^2*y*z + 
        4*s*v*x*y*z + 2*s*w*x*y*z + 2*v*w*x*y*z - s*v*y^2*z + 2*v^2*y^2*z + 
        s*w*y^2*z - 2*v*w*y^2*z - 2*v*x*y^2*z - w*x*y^2*z + v*y^3*z - 
        s^3*z^2 + 2*s^2*v*z^2 + 4*s^2*w*z^2 - 2*s*v*w*z^2 - 3*s*w^2*z^2 + 
        s^2*x*z^2 - s*w*x*z^2 + 2*s^2*y*z^2 - s*v*y*z^2 - 2*s*w*y*z^2 + 
        v*w*y*z^2 - 2*s*x*y*z^2 - w*x*y*z^2 - s*y^2*z^2 - v*y^2*z^2 + 
        x*y^2*z^2 - s^2*z^3 + s*w*z^3 + s*y*z^3)*U[y, w, v, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(v^2 - 2*v*w + w^2 - 2*v*z - 
        2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))
 
derivative[0, 0, 1, 0, 0][M][v_, w_, x_, y_, z_] = 
    (s^2*v*x^2 - 3*s*v^2*x^2 + 2*v^3*x^2 - s^2*w*x^2 + s*v*w*x^2 + 
       2*s*w^2*x^2 - 2*v*w^2*x^2 - s*v*x^3 + 3*s*w*x^3 - 6*v*w*x^3 - 
       2*w^2*x^3 - 2*v*x^4 - 2*w*x^4 - 2*s^2*v*x*y + 6*s*v^2*x*y - 
       4*v^3*x*y + 2*s^2*w*x*y - 2*s*v*w*x*y - 4*s*w^2*x*y + 4*v*w^2*x*y - 
       2*s*v*x^2*y + 6*v^2*x^2*y - 4*s*w*x^2*y + 14*v*w*x^2*y + 4*w^2*x^2*y + 
       6*v*x^3*y + 2*w*x^3*y + s^2*v*y^2 - 3*s*v^2*y^2 + 2*v^3*y^2 - 
       s^2*w*y^2 + s*v*w*y^2 + 2*s*w^2*y^2 - 2*v*w^2*y^2 + 7*s*v*x*y^2 - 
       12*v^2*x*y^2 - s*w*x*y^2 - 10*v*w*x*y^2 - 2*w^2*x*y^2 - 2*v*x^2*y^2 + 
       2*w*x^2*y^2 - 4*s*v*y^3 + 6*v^2*y^3 + 2*s*w*y^3 + 2*v*w*y^3 - 
       6*v*x*y^3 - 2*w*x*y^3 + 4*v*y^4 + 2*s^3*x*z - 6*s^2*v*x*z + 
       8*s*v^2*x*z - 4*v^3*x*z + 2*s*v*w*x*z - 2*v^2*w*x*z - 4*s*w^2*x*z + 
       4*v*w^2*x*z - 3*s^2*x^2*z - 7*s*v*x^2*z + 2*v^2*x^2*z + 10*v*w*x^2*z + 
       4*w^2*x^2*z - s*x^3*z + 2*x^4*z - 2*s^3*y*z + 6*s^2*v*y*z - 
       4*s*v^2*y*z + 2*s*v*w*y*z - 2*v^2*w*y*z - 4*s*w^2*y*z + 4*v*w^2*y*z + 
       20*s*v*x*y*z - 26*v^2*x*y*z - 10*s*w*x*y*z + 24*v*w*x*y*z + 
       4*w^2*x*y*z + 6*s*x^2*y*z + 22*v*x^2*y*z + 10*w*x^2*y*z - 4*x^3*y*z + 
       3*s^2*y^2*z - s*v*y^2*z - 8*v^2*y^2*z - 2*s*w*y^2*z - 10*v*w*y^2*z - 
       3*s*x*y^2*z - 32*v*x*y^2*z + 2*w*x*y^2*z - 2*s*y^3*z - 2*v*y^3*z + 
       2*x*y^3*z - 2*s^3*z^2 + 5*s^2*v*z^2 - 5*s*v^2*z^2 + 2*v^3*z^2 + 
       s^2*w*z^2 - 3*s*v*w*z^2 + 2*v^2*w*z^2 + 2*s*w^2*z^2 - 2*v*w^2*z^2 + 
       2*s^2*x*z^2 + 13*s*v*x*z^2 - 4*v^2*x*z^2 - 5*s*w*x*z^2 + 2*v*w*x*z^2 - 
       2*w^2*x*z^2 + 2*v*x^2*z^2 + 4*w*x^2*z^2 - 4*s^2*y*z^2 + 10*s*v*y*z^2 - 
       2*s*w*y*z^2 + 14*v*w*y*z^2 + 22*s*x*y*z^2 + 10*v*x*y*z^2 + 
       2*w*x*y*z^2 - 18*x^2*y*z^2 - 12*v*y^2*z^2 + s^2*z^3 - 5*s*v*z^3 + 
       2*v^2*z^3 + 2*s*w*z^3 - 6*v*w*z^3 + 5*s*x*z^3 + 4*v*x*z^3 - 
       2*w*x*z^3 - 6*x^2*z^3 + 6*s*y*z^3 + 14*v*y*z^3 - 6*x*y*z^3 - 4*s*z^4 - 
       4*v*z^4 + 4*x*z^4)/(2*(s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((s*v - v^2 - s*w + v*w + v*x + w*x - 
        2*v*y + s*z + v*z - x*z)*A[v])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + 
        x^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*A[w])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((s*v - v^2 - s*w + v*w + v*x + w*x - 
        2*v*y + s*z + v*z - x*z)*A[x])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + 
        x^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*A[y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (2*(s*v - v^2 - s*w + v*w + v*x + w*x - 
        2*v*y + s*z + v*z - x*z)*A[z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + 
        x^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((w*x^2 - v*x*y - w*x*y + v*y^2 - s*x*z - w*x*z - s*y*z - v*y*z + 
        2*x*y*z + s*z^2)*B[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (A[w]*B[v, x])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
       s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
       v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - z^2)*A[y]*
       B[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - y*z)*A[z]*
       B[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-(s^2*v*x^2) + s*v^2*x^2 + s*v*w*x^2 - v^2*w*x^2 - s*v*x^3 + s*w*x^3 + 
        2*v*w*x^3 - w*x^4 + 3*s^2*v*x*y - 4*s*v^2*x*y + v^3*x*y - s^2*w*x*y + 
        v^2*w*x*y + 2*s*v*x^2*y - 2*v^2*x^2*y - 2*v*w*x^2*y + v*x^3*y + 
        w*x^3*y - 2*s^2*v*y^2 + 3*s*v^2*y^2 - v^3*y^2 + s^2*w*y^2 - 
        s*v*w*y^2 - 3*s*v*x*y^2 + 2*v^2*x*y^2 - s*w*x*y^2 - v*x^2*y^2 + 
        2*s*v*y^3 + 2*s^2*v*x*z - 2*s*v^2*x*z - 2*s*v*w*x*z + 2*v^2*w*x*z - 
        s^2*x^2*z + s*v*x^2*z - 2*s*w*x^2*z - 4*v*w*x^2*z + s*x^3*z + 
        2*w*x^3*z + 2*s^3*y*z - 3*s^2*v*y*z + 2*s*v^2*y*z - v^3*y*z - 
        s^2*w*y*z + v^2*w*y*z - 3*s^2*x*y*z + v^2*x*y*z - 2*v*w*x*y*z + 
        2*s*x^2*y*z + v*x^2*y*z + w*x^2*y*z - x^3*y*z - 2*s^2*y^2*z - 
        3*s*v*y^2*z - v^2*y^2*z + 3*s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z - 
        s^2*v*z^2 + s*v^2*z^2 + s*v*w*z^2 - v^2*w*z^2 + 2*s^2*x*z^2 + 
        s*v*x*z^2 + s*w*x*z^2 + 2*v*w*x*z^2 - 2*s*x^2*z^2 - w*x^2*z^2 + 
        3*s^2*y*z^2 + 2*s*v*y*z^2 + v^2*y*z^2 - 4*s*x*y*z^2 - 2*v*x*y*z^2 + 
        x^2*y*z^2 - s^2*z^3 - s*v*z^3 + s*x*z^3)*B[w, y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s^2 - s*v - s*w + v*w - s*x - w*x - s*y - v*y + x*y + 2*s*z)*A[v]*
       B[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((2*s*v*x^3 - s*w*x^3 - v*w*x^3 + w*x^4 - s^2*v*x*y + 2*s*v^2*x*y - 
        v^3*x*y + s^2*w*x*y - 2*s*v*w*x*y + v^2*w*x*y - 3*s*v*x^2*y + 
        3*v^2*x^2*y - 2*v*x^3*y - w*x^3*y + s^2*v*y^2 - 2*s*v^2*y^2 + 
        v^3*y^2 - s^2*w*y^2 + 2*s*v*w*y^2 - v^2*w*y^2 + 2*s*v*x*y^2 - 
        4*v^2*x*y^2 + s*w*x*y^2 + v*w*x*y^2 + 3*v*x^2*y^2 - s*v*y^3 + 
        v^2*y^3 - v*x*y^3 - s^3*x*z + 2*s^2*v*x*z - s*v^2*x*z + s^2*w*x*z - 
        2*s*v*w*x*z + v^2*w*x*z + 3*s^2*x^2*z - 3*s*v*x^2*z - 2*s*x^3*z - 
        w*x^3*z - s^3*y*z + s^2*v*y*z + s*v^2*y*z - v^3*y*z + 2*s^2*w*y*z - 
        4*s*v*w*y*z + 2*v^2*w*y*z + 2*s^2*x*y*z + 2*v^2*x*y*z - 2*s*w*x*y*z - 
        2*v*w*x*y*z - 3*s*x^2*y*z - 3*v*x^2*y*z + 2*x^3*y*z + s^2*y^2*z + 
        s*v*y^2*z - 2*v^2*y^2*z - s*x*y^2*z + 2*v*x*y^2*z + s^3*z^2 - 
        2*s^2*v*z^2 + s*v^2*z^2 - s^2*w*z^2 + 2*s*v*w*z^2 - v^2*w*z^2 - 
        4*s^2*x*z^2 + 2*s*v*x*z^2 + s*w*x*z^2 + v*w*x*z^2 + 3*s*x^2*z^2 - 
        2*s^2*y*z^2 + s*v*y*z^2 + v^2*y*z^2 + 2*s*x*y*z^2 - v*x*y*z^2 + 
        s^2*z^3 - s*v*z^3 - s*x*z^3)*A[x]*B[w, y])/
      (x*(s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - y*z)*A[z]*
       B[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*B[v, x]*
       B[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*
       I2[v, w, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*
       I2[x, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*
       S[v, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*
       S[w, x, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (v*(-s^2 + v^2 + 2*s*w - 2*v*w + s*x - v*x + s*y + 3*v*y - x*y - 3*s*z - 
        v*z + x*z)*T[v, y, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (w*(s^2 - 3*s*v + 2*v^2 + s*w - v*w - 2*s*x - 3*v*x - w*x + x^2 + 
        2*v*y - s*z - v*z + x*z)*T[w, x, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-3*s*v*x^3 + v^2*x^3 + 2*s*w*x^3 - 
        v*x^4 - 2*w*x^4 + s^2*v*x*y - 2*s*v^2*x*y + v^3*x*y - s^2*w*x*y + 
        2*s*v*w*x*y - v^2*w*x*y + 5*s*v*x^2*y - 5*v^2*x^2*y - 2*s*w*x^2*y + 
        2*v*w*x^2*y + 6*v*x^3*y + 3*w*x^3*y - s^2*v*y^2 + 2*s*v^2*y^2 - 
        v^3*y^2 + s^2*w*y^2 - 2*s*v*w*y^2 + v^2*w*y^2 - 3*s*v*x*y^2 + 
        5*v^2*x*y^2 - 2*v*w*x*y^2 - 8*v*x^2*y^2 - w*x^2*y^2 + s*v*y^3 - 
        v^2*y^3 + 3*v*x*y^3 + s^3*x*z - 2*s^2*v*x*z + s*v^2*x*z - s^2*w*x*z + 
        2*s*v*w*x*z - v^2*w*x*z - 3*s^2*x^2*z + 5*s*v*x^2*z - 2*v^2*x^2*z - 
        2*s*w*x^2*z + 2*v*w*x^2*z + s*x^3*z + v*x^3*z + 3*w*x^3*z + x^4*z + 
        s^3*y*z - s^2*v*y*z - s*v^2*y*z + v^3*y*z - 2*s^2*w*y*z + 
        4*s*v*w*y*z - 2*v^2*w*y*z - 2*s^2*x*y*z + 2*s*v*x*y*z - 4*v^2*x*y*z + 
        4*v*w*x*y*z + 5*s*x^2*y*z + 3*v*x^2*y*z + 2*w*x^2*y*z - 4*x^3*y*z - 
        s^2*y^2*z - s*v*y^2*z + 2*v^2*y^2*z - 7*v*x*y^2*z + x^2*y^2*z - 
        s^3*z^2 + 2*s^2*v*z^2 - s*v^2*z^2 + s^2*w*z^2 - 2*s*v*w*z^2 + 
        v^2*w*z^2 + 4*s^2*x*z^2 - 3*s*v*x*z^2 + v^2*x*z^2 - 2*v*w*x*z^2 - 
        s*x^2*z^2 + v*x^2*z^2 - w*x^2*z^2 - 2*x^3*z^2 + 2*s^2*y*z^2 - 
        s*v*y*z^2 - v^2*y*z^2 + 5*v*x*y*z^2 - 2*x^2*y*z^2 - s^2*z^3 + 
        s*v*z^3 - v*x*z^3 + x^2*z^3)*T[x, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (y*(s^2*v*x - 2*s*v^2*x + v^3*x - s^2*w*x + 2*s*v*w*x - v^2*w*x - 
        s*v*x^2 - 3*v^2*x^2 + s*w*x^2 + 3*v*w*x^2 + 2*v*x^3 - s^2*v*y + 
        2*s*v^2*y - v^3*y + s^2*w*y - 2*s*v*w*y + v^2*w*y + 4*v^2*x*y - 
        4*v*w*x*y - 5*v*x^2*y - w*x^2*y + s*v*y^2 - v^2*y^2 - s*w*y^2 + 
        v*w*y^2 + 5*v*x*y^2 + w*x*y^2 - 2*v*y^3 + 2*s^3*z - 5*s^2*v*z + 
        4*s*v^2*z - v^3*z - s^2*w*z + 2*s*v*w*z - v^2*w*z - 5*s^2*x*z - 
        2*s*v*x*z + 3*v^2*x*z + 4*s*w*x*z + 5*s*x^2*z - 3*w*x^2*z - 2*x^3*z - 
        s^2*y*z + v^2*y*z + 2*s*w*y*z - 2*v*w*y*z + 2*v*x*y*z - 2*w*x*y*z + 
        x^2*y*z + s*y^2*z + 5*v*y^2*z - x*y^2*z + s^2*z^2 - s*v*z^2 - 
        s*w*z^2 + v*w*z^2 - 4*s*x*z^2 - 3*v*x*z^2 + w*x*z^2 + 3*x^2*z^2 - 
        2*s*y*z^2 - 4*v*y*z^2 + 2*x*y*z^2 + s*z^3 + v*z^3 - x*z^3)*
       T[y, v, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(s^3*x - 2*s^2*v*x + s*v^2*x - s^2*w*x + 
        2*s*v*w*x - v^2*w*x - 2*s^2*x^2 - s*v*x^2 - v^2*x^2 + s*w*x^2 + 
        3*v*w*x^2 + s*x^3 + v*x^3 - s^3*y + 4*s^2*v*y - 5*s*v^2*y + 2*v^3*y - 
        s^2*w*y + 2*s*v*w*y - v^2*w*y + s^2*x*y - 2*s*v*x*y - 3*v^2*x*y + 
        4*s*w*x*y + s*x^2*y - 3*w*x^2*y - x^3*y + s^2*y^2 - s*v*y^2 - 
        s*w*y^2 + v*w*y^2 - 2*s*x*y^2 + 3*v*x*y^2 + w*x*y^2 + x^2*y^2 - 
        2*v*y^3 - s^3*z + 2*s^2*v*z - s*v^2*z + s^2*w*z - 2*s*v*w*z + 
        v^2*w*z + 2*s^2*x*z + 2*v^2*x*z - 4*v*w*x*z - v*x^2*z - w*x^2*z - 
        x^3*z - s^2*y*z + v^2*y*z + 2*s*w*y*z - 2*v*w*y*z + 2*v*x*y*z - 
        2*w*x*y*z + x^2*y*z + s*y^2*z + 5*v*y^2*z - x*y^2*z + s*v*z^2 - 
        v^2*z^2 - s*w*z^2 + v*w*z^2 - 2*s*x*z^2 - v*x*z^2 + w*x*z^2 + 
        2*x^2*z^2 - 2*s*y*z^2 - 4*v*y*z^2 + 2*x*y*z^2 + s*z^3 + v*z^3 - 
        x*z^3)*T[z, v, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(s^3*x - 2*s^2*v*x + s*v^2*x - s^2*w*x + 
        2*s*v*w*x - v^2*w*x - 2*s^2*x^2 - s*v*x^2 - v^2*x^2 + s*w*x^2 + 
        3*v*w*x^2 + s*x^3 + v*x^3 - s^3*y + 4*s^2*v*y - 5*s*v^2*y + 2*v^3*y - 
        s^2*w*y + 2*s*v*w*y - v^2*w*y + s^2*x*y - 2*s*v*x*y - 3*v^2*x*y + 
        4*s*w*x*y + s*x^2*y - 3*w*x^2*y - x^3*y + s^2*y^2 - s*v*y^2 - 
        s*w*y^2 + v*w*y^2 - 2*s*x*y^2 + 3*v*x*y^2 + w*x*y^2 + x^2*y^2 - 
        2*v*y^3 - s^3*z + 2*s^2*v*z - s*v^2*z + s^2*w*z - 2*s*v*w*z + 
        v^2*w*z + 2*s^2*x*z + 2*v^2*x*z - 4*v*w*x*z - v*x^2*z - w*x^2*z - 
        x^3*z - s^2*y*z + v^2*y*z + 2*s*w*y*z - 2*v*w*y*z + 2*v*x*y*z - 
        2*w*x*y*z + x^2*y*z + s*y^2*z + 5*v*y^2*z - x*y^2*z + s*v*z^2 - 
        v^2*z^2 - s*w*z^2 + v*w*z^2 - 2*s*x*z^2 - v*x*z^2 + w*x*z^2 + 
        2*x^2*z^2 - 2*s*y*z^2 - 4*v*y*z^2 + 2*x*y*z^2 + s*z^3 + v*z^3 - 
        x*z^3)*T[z, w, x])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - ((-2*s*v*x^3 + s*w*x^3 + v*w*x^3 - w*x^4 + 
        s^2*v*x*y - 2*s*v^2*x*y + v^3*x*y - s^2*w*x*y + 2*s*v*w*x*y - 
        v^2*w*x*y + 3*s*v*x^2*y - 3*v^2*x^2*y + 2*v*x^3*y + w*x^3*y - 
        s^2*v*y^2 + 2*s*v^2*y^2 - v^3*y^2 + s^2*w*y^2 - 2*s*v*w*y^2 + 
        v^2*w*y^2 - 2*s*v*x*y^2 + 4*v^2*x*y^2 - s*w*x*y^2 - v*w*x*y^2 - 
        3*v*x^2*y^2 + s*v*y^3 - v^2*y^3 + v*x*y^3 + s^3*x*z - 2*s^2*v*x*z + 
        s*v^2*x*z - s^2*w*x*z + 2*s*v*w*x*z - v^2*w*x*z - 3*s^2*x^2*z + 
        3*s*v*x^2*z + 2*s*x^3*z + w*x^3*z + s^3*y*z - s^2*v*y*z - s*v^2*y*z + 
        v^3*y*z - 2*s^2*w*y*z + 4*s*v*w*y*z - 2*v^2*w*y*z - 2*s^2*x*y*z - 
        2*v^2*x*y*z + 2*s*w*x*y*z + 2*v*w*x*y*z + 3*s*x^2*y*z + 3*v*x^2*y*z - 
        2*x^3*y*z - s^2*y^2*z - s*v*y^2*z + 2*v^2*y^2*z + s*x*y^2*z - 
        2*v*x*y^2*z - s^3*z^2 + 2*s^2*v*z^2 - s*v^2*z^2 + s^2*w*z^2 - 
        2*s*v*w*z^2 + v^2*w*z^2 + 4*s^2*x*z^2 - 2*s*v*x*z^2 - s*w*x*z^2 - 
        v*w*x*z^2 - 3*s*x^2*z^2 + 2*s^2*y*z^2 - s*v*y*z^2 - v^2*y*z^2 - 
        2*s*x*y*z^2 + v*x*y*z^2 - s^2*z^3 + s*v*z^3 + s*x*z^3)*U[v, x, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (y*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - z^2)*
       U[w, y, x, z])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (v*(-s^2 + s*v + s*w - v*w + s*x + w*x + s*y + v*y - x*y - 2*s*z)*
       U[x, v, w, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (w*U[y, w, v, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)
  
derivative[0, 0, 0, 1, 0][M][v_, w_, x_, y_, z_] = 
    (-(s^2*v*x^2) + 2*s*v^2*x^2 + s^2*w*x^2 + s*v*w*x^2 - 2*v^2*w*x^2 - 
       3*s*w^2*x^2 + 2*w^3*x^2 + 2*s*v*x^3 - 4*s*w*x^3 + 2*v*w*x^3 + 
       6*w^2*x^3 + 4*w*x^4 + 2*s^2*v*x*y - 4*s*v^2*x*y - 2*s^2*w*x*y - 
       2*s*v*w*x*y + 4*v^2*w*x*y + 6*s*w^2*x*y - 4*w^3*x*y - s*v*x^2*y - 
       2*v^2*x^2*y + 7*s*w*x^2*y - 10*v*w*x^2*y - 12*w^2*x^2*y - 2*v*x^3*y - 
       6*w*x^3*y - s^2*v*y^2 + 2*s*v^2*y^2 + s^2*w*y^2 + s*v*w*y^2 - 
       2*v^2*w*y^2 - 3*s*w^2*y^2 + 2*w^3*y^2 - 4*s*v*x*y^2 + 4*v^2*x*y^2 - 
       2*s*w*x*y^2 + 14*v*w*x*y^2 + 6*w^2*x*y^2 + 2*v*x^2*y^2 - 2*w*x^2*y^2 + 
       3*s*v*y^3 - 2*v^2*y^3 - s*w*y^3 - 6*v*w*y^3 + 2*v*x*y^3 + 6*w*x*y^3 - 
       2*v*y^4 - 2*w*y^4 - 2*s^3*x*z - 4*s*v^2*x*z + 6*s^2*w*x*z + 
       2*s*v*w*x*z + 4*v^2*w*x*z - 4*s*w^2*x*z - 2*v*w^2*x*z + 3*s^2*x^2*z - 
       2*s*v*x^2*z - s*w*x^2*z - 10*v*w*x^2*z - 8*w^2*x^2*z - 2*s*x^3*z - 
       2*w*x^3*z + 2*s^3*y*z - 4*s*v^2*y*z - 6*s^2*w*y*z + 2*s*v*w*y*z + 
       4*v^2*w*y*z + 8*s*w^2*y*z - 2*v*w^2*y*z - 4*w^3*y*z - 10*s*v*x*y*z + 
       4*v^2*x*y*z + 20*s*w*x*y*z + 24*v*w*x*y*z - 26*w^2*x*y*z - 
       3*s*x^2*y*z + 2*v*x^2*y*z - 32*w*x^2*y*z + 2*x^3*y*z - 3*s^2*y^2*z + 
       4*v^2*y^2*z - 7*s*w*y^2*z + 10*v*w*y^2*z + 2*w^2*y^2*z + 6*s*x*y^2*z + 
       10*v*x*y^2*z + 22*w*x*y^2*z - s*y^3*z - 4*x*y^3*z + 2*y^4*z - 
       2*s^3*z^2 + s^2*v*z^2 + 2*s*v^2*z^2 + 5*s^2*w*z^2 - 3*s*v*w*z^2 - 
       2*v^2*w*z^2 - 5*s*w^2*z^2 + 2*v*w^2*z^2 + 2*w^3*z^2 - 4*s^2*x*z^2 - 
       2*s*v*x*z^2 + 10*s*w*x*z^2 + 14*v*w*x*z^2 - 12*w*x^2*z^2 + 
       2*s^2*y*z^2 - 5*s*v*y*z^2 - 2*v^2*y*z^2 + 13*s*w*y*z^2 + 2*v*w*y*z^2 - 
       4*w^2*y*z^2 + 22*s*x*y*z^2 + 2*v*x*y*z^2 + 10*w*x*y*z^2 + 
       4*v*y^2*z^2 + 2*w*y^2*z^2 - 18*x*y^2*z^2 + s^2*z^3 + 2*s*v*z^3 - 
       5*s*w*z^3 - 6*v*w*z^3 + 2*w^2*z^3 + 6*s*x*z^3 + 14*w*x*z^3 + 
       5*s*y*z^3 - 2*v*y*z^3 + 4*w*y*z^3 - 6*x*y*z^3 - 6*y^2*z^3 - 4*s*z^4 - 
       4*w*z^4 + 4*y*z^4)/(2*(s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + 
        w*y + s*z + w*z - y*z)*A[v])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + 
        y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - y*z)*A[w])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + 
        w*y + s*z + w*z - y*z)*A[x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + 
        y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - y*z)*A[y])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + (2*(-(s*v) + s*w + v*w - w^2 - 2*w*x + 
        v*y + w*y + s*z + w*z - y*z)*A[z])/((s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s^2*v*x^2 - 2*s^2*w*x^2 - s*v*w*x^2 + 3*s*w^2*x^2 - w^3*x^2 + 
        2*s*w*x^3 - s^2*v*x*y + 3*s^2*w*x*y - 4*s*w^2*x*y + v*w^2*x*y + 
        w^3*x*y - s*v*x^2*y - 3*s*w*x^2*y + 2*w^2*x^2*y - s^2*w*y^2 + 
        s*v*w*y^2 + s*w^2*y^2 - v*w^2*y^2 + 2*s*w*x*y^2 - 2*v*w*x*y^2 - 
        2*w^2*x*y^2 - w*x^2*y^2 + s*v*y^3 - s*w*y^3 + 2*v*w*y^3 + v*x*y^3 + 
        w*x*y^3 - v*y^4 + 2*s^3*x*z - s^2*v*x*z - 3*s^2*w*x*z + 2*s*w^2*x*z + 
        v*w^2*x*z - w^3*x*z - 2*s^2*x^2*z - 3*s*w*x^2*z - w^2*x^2*z + 
        2*s^2*w*y*z - 2*s*v*w*y*z - 2*s*w^2*y*z + 2*v*w^2*y*z - 3*s^2*x*y*z - 
        2*v*w*x*y*z + w^2*x*y*z + 3*s*x^2*y*z + 2*w*x^2*y*z - s^2*y^2*z - 
        2*s*v*y^2*z + s*w*y^2*z - 4*v*w*y^2*z + 2*s*x*y^2*z + v*x*y^2*z + 
        w*x*y^2*z - x^2*y^2*z + s*y^3*z + 2*v*y^3*z - x*y^3*z - s^2*w*z^2 + 
        s*v*w*z^2 + s*w^2*z^2 - v*w^2*z^2 + 3*s^2*x*z^2 + 2*s*w*x*z^2 + 
        w^2*x*z^2 + 2*s^2*y*z^2 + s*v*y*z^2 + s*w*y*z^2 + 2*v*w*y*z^2 - 
        4*s*x*y*z^2 - 2*w*x*y*z^2 - 2*s*y^2*z^2 - v*y^2*z^2 + x*y^2*z^2 - 
        s^2*z^3 - s*w*z^3 + s*y*z^3)*B[v, x])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s^2 - s*v - s*w + v*w - s*x - w*x - s*y - v*y + x*y + 2*s*z)*A[w]*
       B[v, x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-(s^2*v*x^2) + s^2*w*x^2 + 2*s*v*w*x^2 - 2*s*w^2*x^2 - v*w^2*x^2 + 
        w^3*x^2 - s*w*x^3 + w^2*x^3 + s^2*v*x*y - s^2*w*x*y - 2*s*v*w*x*y + 
        2*s*w^2*x*y + v*w^2*x*y - w^3*x*y + s*v*x^2*y + 2*s*w*x^2*y + 
        v*w*x^2*y - 4*w^2*x^2*y - w*x^3*y - 3*s*w*x*y^2 + 3*w^2*x*y^2 + 
        3*w*x^2*y^2 - s*v*y^3 + 2*s*w*y^3 - v*w*y^3 - v*x*y^3 - 2*w*x*y^3 + 
        v*y^4 - s^3*x*z + 2*s^2*v*x*z + s^2*w*x*z - 4*s*v*w*x*z + s*w^2*x*z + 
        2*v*w^2*x*z - w^3*x*z + s^2*x^2*z + s*w*x^2*z - 2*w^2*x^2*z - 
        s^3*y*z + s^2*v*y*z + 2*s^2*w*y*z - 2*s*v*w*y*z - s*w^2*y*z + 
        v*w^2*y*z + 2*s^2*x*y*z - 2*s*v*x*y*z - 2*v*w*x*y*z + 2*w^2*x*y*z - 
        s*x^2*y*z + 2*w*x^2*y*z + 3*s^2*y^2*z - 3*s*w*y^2*z - 3*s*x*y^2*z - 
        3*w*x*y^2*z - 2*s*y^3*z - v*y^3*z + 2*x*y^3*z + s^3*z^2 - s^2*v*z^2 - 
        2*s^2*w*z^2 + 2*s*v*w*z^2 + s*w^2*z^2 - v*w^2*z^2 - 2*s^2*x*z^2 + 
        s*w*x*z^2 + w^2*x*z^2 - 4*s^2*y*z^2 + s*v*y*z^2 + 2*s*w*y*z^2 + 
        v*w*y*z^2 + 2*s*x*y*z^2 - w*x*y*z^2 + 3*s*y^2*z^2 + s^2*z^3 - 
        s*w*z^3 - s*y*z^3)*A[y]*B[v, x])/(y*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*A[z]*
       B[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((w*x^2 - v*x*y - w*x*y + v*y^2 - s*x*z - w*x*z - s*y*z - v*y*z + 
        2*x*y*z + s*z^2)*B[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (A[v]*B[w, y])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
       s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
       v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     ((-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - z^2)*A[x]*
       B[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*A[z]*
       B[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*(-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - y*z)*
       B[v, x]*B[w, y])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - y*z)*
       I2[v, w, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - y*z)*
       I2[x, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - y*z)*
       S[v, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(-(s*v) + s*w + v*w - w^2 - 2*w*x + v*y + w*y + s*z + w*z - y*z)*
       S[w, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (v*(s^2 + s*v - 3*s*w - v*w + 2*w^2 + 2*w*x - 2*s*y - v*y - 3*w*y + 
        y^2 - s*z - w*z + y*z)*T[v, y, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (w*(-s^2 + 2*s*v - 2*v*w + w^2 + s*x + 3*w*x + s*y - w*y - x*y - 3*s*z - 
        w*z + y*z)*T[w, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (x*(-(s^2*v*x) + s^2*w*x + 2*s*v*w*x - 2*s*w^2*x - v*w^2*x + w^3*x + 
        s*v*x^2 - s*w*x^2 - v*w*x^2 + w^2*x^2 + 2*w*x^3 + s^2*v*y - s^2*w*y - 
        2*s*v*w*y + 2*s*w^2*y + v*w^2*y - w^3*y + 4*v*w*x*y - 4*w^2*x*y - 
        v*x^2*y - 5*w*x^2*y - s*v*y^2 + s*w*y^2 - 3*v*w*y^2 + 3*w^2*y^2 + 
        v*x*y^2 + 5*w*x*y^2 - 2*w*y^3 - 2*s^3*z + s^2*v*z + 5*s^2*w*z - 
        2*s*v*w*z - 4*s*w^2*z + v*w^2*z + w^3*z + s^2*x*z - 2*s*v*x*z + 
        2*v*w*x*z - w^2*x*z - s*x^2*z - 5*w*x^2*z + 5*s^2*y*z - 4*s*v*y*z + 
        2*s*w*y*z - 3*w^2*y*z + 2*v*x*y*z - 2*w*x*y*z + x^2*y*z - 5*s*y^2*z + 
        3*v*y^2*z - x*y^2*z + 2*y^3*z - s^2*z^2 + s*v*z^2 + s*w*z^2 - 
        v*w*z^2 + 2*s*x*z^2 + 4*w*x*z^2 + 4*s*y*z^2 - v*y*z^2 + 3*w*y*z^2 - 
        2*x*y*z^2 - 3*y^2*z^2 - s*z^3 - w*z^3 + y*z^3)*T[x, w, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s^2*v*x^2 - s^2*w*x^2 - 2*s*v*w*x^2 + 2*s*w^2*x^2 + v*w^2*x^2 - 
        w^3*x^2 + s*w*x^3 - w^2*x^3 - s^2*v*x*y + s^2*w*x*y + 2*s*v*w*x*y - 
        2*s*w^2*x*y - v*w^2*x*y + w^3*x*y - 3*s*w*x^2*y - 2*v*w*x^2*y + 
        5*w^2*x^2*y + 3*w*x^3*y - 2*s*v*x*y^2 + 5*s*w*x*y^2 + 2*v*w*x*y^2 - 
        5*w^2*x*y^2 - v*x^2*y^2 - 8*w*x^2*y^2 + 2*s*v*y^3 - 3*s*w*y^3 + 
        w^2*y^3 + 3*v*x*y^3 + 6*w*x*y^3 - 2*v*y^4 - w*y^4 + s^3*x*z - 
        2*s^2*v*x*z - s^2*w*x*z + 4*s*v*w*x*z - s*w^2*x*z - 2*v*w^2*x*z + 
        w^3*x*z - s^2*x^2*z - s*w*x^2*z + 2*w^2*x^2*z + s^3*y*z - s^2*v*y*z - 
        2*s^2*w*y*z + 2*s*v*w*y*z + s*w^2*y*z - v*w^2*y*z - 2*s^2*x*y*z + 
        2*s*w*x*y*z + 4*v*w*x*y*z - 4*w^2*x*y*z - 7*w*x^2*y*z - 3*s^2*y^2*z - 
        2*s*v*y^2*z + 5*s*w*y^2*z + 2*v*w*y^2*z - 2*w^2*y^2*z + 5*s*x*y^2*z + 
        2*v*x*y^2*z + 3*w*x*y^2*z + x^2*y^2*z + s*y^3*z + 3*v*y^3*z + 
        w*y^3*z - 4*x*y^3*z + y^4*z - s^3*z^2 + s^2*v*z^2 + 2*s^2*w*z^2 - 
        2*s*v*w*z^2 - s*w^2*z^2 + v*w^2*z^2 + 2*s^2*x*z^2 - s*w*x*z^2 - 
        w^2*x*z^2 + 4*s^2*y*z^2 - 3*s*w*y*z^2 - 2*v*w*y*z^2 + w^2*y*z^2 + 
        5*w*x*y*z^2 - s*y^2*z^2 - v*y^2*z^2 + w*y^2*z^2 - 2*x*y^2*z^2 - 
        2*y^3*z^2 - s^2*z^3 + s*w*z^3 - w*y*z^3 + y^2*z^3)*T[y, v, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(-(s^3*x) - s^2*v*x + 4*s^2*w*x + 2*s*v*w*x - 5*s*w^2*x - v*w^2*x + 
        2*w^3*x + s^2*x^2 - s*v*x^2 - s*w*x^2 + v*w*x^2 - 2*w*x^3 + s^3*y - 
        s^2*v*y - 2*s^2*w*y + 2*s*v*w*y + s*w^2*y - v*w^2*y + s^2*x*y + 
        4*s*v*x*y - 2*s*w*x*y - 3*w^2*x*y - 2*s*x^2*y + v*x^2*y + 3*w*x^2*y - 
        2*s^2*y^2 + s*v*y^2 - s*w*y^2 + 3*v*w*y^2 - w^2*y^2 + s*x*y^2 - 
        3*v*x*y^2 + x^2*y^2 + s*y^3 + w*y^3 - x*y^3 - s^3*z + s^2*v*z + 
        2*s^2*w*z - 2*s*v*w*z - s*w^2*z + v*w^2*z - s^2*x*z + 2*s*v*x*z - 
        2*v*w*x*z + w^2*x*z + s*x^2*z + 5*w*x^2*z + 2*s^2*y*z - 4*v*w*y*z + 
        2*w^2*y*z - 2*v*x*y*z + 2*w*x*y*z - x^2*y*z - v*y^2*z - w*y^2*z + 
        x*y^2*z - y^3*z - s*v*z^2 + s*w*z^2 + v*w*z^2 - w^2*z^2 - 2*s*x*z^2 - 
        4*w*x*z^2 - 2*s*y*z^2 + v*y*z^2 - w*y*z^2 + 2*x*y*z^2 + 2*y^2*z^2 + 
        s*z^3 + w*z^3 - y*z^3)*T[z, v, y])/((s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(-(s^3*x) - s^2*v*x + 4*s^2*w*x + 2*s*v*w*x - 5*s*w^2*x - v*w^2*x + 
        2*w^3*x + s^2*x^2 - s*v*x^2 - s*w*x^2 + v*w*x^2 - 2*w*x^3 + s^3*y - 
        s^2*v*y - 2*s^2*w*y + 2*s*v*w*y + s*w^2*y - v*w^2*y + s^2*x*y + 
        4*s*v*x*y - 2*s*w*x*y - 3*w^2*x*y - 2*s*x^2*y + v*x^2*y + 3*w*x^2*y - 
        2*s^2*y^2 + s*v*y^2 - s*w*y^2 + 3*v*w*y^2 - w^2*y^2 + s*x*y^2 - 
        3*v*x*y^2 + x^2*y^2 + s*y^3 + w*y^3 - x*y^3 - s^3*z + s^2*v*z + 
        2*s^2*w*z - 2*s*v*w*z - s*w^2*z + v*w^2*z - s^2*x*z + 2*s*v*x*z - 
        2*v*w*x*z + w^2*x*z + s*x^2*z + 5*w*x^2*z + 2*s^2*y*z - 4*v*w*y*z + 
        2*w^2*y*z - 2*v*x*y*z + 2*w*x*y*z - x^2*y*z - v*y^2*z - w*y^2*z + 
        x*y^2*z - y^3*z - s*v*z^2 + s*w*z^2 + v*w*z^2 - w^2*z^2 - 2*s*x*z^2 - 
        4*w*x*z^2 - 2*s*y*z^2 + v*y*z^2 - w*y*z^2 + 2*x*y*z^2 + 2*y^2*z^2 + 
        s*z^3 + w*z^3 - y*z^3)*T[z, w, x])/((s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (x*(-(v*x) + w*x + v*y - w*y - 2*s*z + v*z + w*z + x*z + y*z - z^2)*
       U[v, x, y, z])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s^2*v*x^2 - s^2*w*x^2 - 2*s*v*w*x^2 + 2*s*w^2*x^2 + v*w^2*x^2 - 
        w^3*x^2 + s*w*x^3 - w^2*x^3 - s^2*v*x*y + s^2*w*x*y + 2*s*v*w*x*y - 
        2*s*w^2*x*y - v*w^2*x*y + w^3*x*y - s*v*x^2*y - 2*s*w*x^2*y - 
        v*w*x^2*y + 4*w^2*x^2*y + w*x^3*y + 3*s*w*x*y^2 - 3*w^2*x*y^2 - 
        3*w*x^2*y^2 + s*v*y^3 - 2*s*w*y^3 + v*w*y^3 + v*x*y^3 + 2*w*x*y^3 - 
        v*y^4 + s^3*x*z - 2*s^2*v*x*z - s^2*w*x*z + 4*s*v*w*x*z - s*w^2*x*z - 
        2*v*w^2*x*z + w^3*x*z - s^2*x^2*z - s*w*x^2*z + 2*w^2*x^2*z + 
        s^3*y*z - s^2*v*y*z - 2*s^2*w*y*z + 2*s*v*w*y*z + s*w^2*y*z - 
        v*w^2*y*z - 2*s^2*x*y*z + 2*s*v*x*y*z + 2*v*w*x*y*z - 2*w^2*x*y*z + 
        s*x^2*y*z - 2*w*x^2*y*z - 3*s^2*y^2*z + 3*s*w*y^2*z + 3*s*x*y^2*z + 
        3*w*x*y^2*z + 2*s*y^3*z + v*y^3*z - 2*x*y^3*z - s^3*z^2 + s^2*v*z^2 + 
        2*s^2*w*z^2 - 2*s*v*w*z^2 - s*w^2*z^2 + v*w^2*z^2 + 2*s^2*x*z^2 - 
        s*w*x*z^2 - w^2*x*z^2 + 4*s^2*y*z^2 - s*v*y*z^2 - 2*s*w*y*z^2 - 
        v*w*y*z^2 - 2*s*x*y*z^2 + w*x*y*z^2 - 3*s*y^2*z^2 - s^2*z^3 + 
        s*w*z^3 + s*y*z^3)*U[w, y, x, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (v*U[x, v, w, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     (w*(-s^2 + s*v + s*w - v*w + s*x + w*x + s*y + v*y - x*y - 2*s*z)*
       U[y, w, v, z])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))
  
derivative[0, 0, 0, 0, 1][M][v_, w_, x_, y_, z_] = 
    -(s*v^2*x^2 + 2*v^3*x^2 - 2*s*v*w*x^2 - 4*v^2*w*x^2 + s*w^2*x^2 + 
        2*v*w^2*x^2 + 2*v^2*x^3 - 2*v*w*x^3 - 2*s*v^2*x*y - 2*v^3*x*y + 
        4*s*v*w*x*y + 2*v^2*w*x*y - 2*s*w^2*x*y + 2*v*w^2*x*y - 2*w^3*x*y - 
        4*v^2*x^2*y + 2*v*w*x^2*y + 2*w^2*x^2*y + s*v^2*y^2 - 2*s*v*w*y^2 + 
        2*v^2*w*y^2 + s*w^2*y^2 - 4*v*w^2*y^2 + 2*w^3*y^2 + 2*v^2*x*y^2 + 
        2*v*w*x*y^2 - 4*w^2*x*y^2 - 2*v*w*y^3 + 2*w^2*y^3 - 4*v^3*x*z + 
        6*v^2*w*x*z - 2*w^3*x*z - 4*v^2*x^2*z - 12*v*w*x^2*z + 4*w^2*x^2*z - 
        4*v*x^3*z - 2*w*x^3*z - 2*v^3*y*z + 6*v*w^2*y*z - 4*w^3*y*z - 
        12*v^2*x*y*z + 48*v*w*x*y*z - 12*w^2*x*y*z + 6*v*x^2*y*z + 
        4*v^2*y^2*z - 12*v*w*y^2*z - 4*w^2*y^2*z + 6*w*x*y^2*z - 2*v*y^3*z - 
        4*w*y^3*z - s*v^2*z^2 + 2*v^3*z^2 + 2*s*v*w*z^2 - 2*v^2*w*z^2 - 
        s*w^2*z^2 - 2*v*w^2*z^2 + 2*w^3*z^2 - 4*s*v*x*z^2 + 2*v^2*x*z^2 - 
        4*s*w*x*z^2 + 34*v*w*x*z^2 - 4*w^2*x*z^2 - s*x^2*z^2 + 2*v*x^2*z^2 - 
        4*w*x^2*z^2 + 2*x^3*z^2 - 4*s*v*y*z^2 - 4*v^2*y*z^2 - 4*s*w*y*z^2 + 
        34*v*w*y*z^2 + 2*w^2*y*z^2 + 2*s*x*y*z^2 + 34*v*x*y*z^2 + 
        34*w*x*y*z^2 - 2*x^2*y*z^2 - s*y^2*z^2 - 4*v*y^2*z^2 + 2*w*y^2*z^2 - 
        2*x*y^2*z^2 + 2*y^3*z^2 + 4*s*v*z^3 + 4*s*w*z^3 - 20*v*w*z^3 + 
        4*s*x*z^3 + 8*v*x*z^3 + 12*w*x*z^3 + 4*s*y*z^3 + 12*v*y*z^3 + 
        8*w*y*z^3 - 20*x*y*z^3 - 3*s*z^4 - 6*v*z^4 - 6*w*z^4 - 6*x*z^4 - 
        6*y*z^4 + 4*z^5)/(2*(v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + A[v]/(s*v*x - s*w*x - v*w*x + w^2*x + 
       w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + 
       s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + 
       x*y*z + s*z^2) + A[w]/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     A[x]/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
       v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
       s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     A[y]/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
       v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
       s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     (2*A[z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
       s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
       v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     ((s*v^2*x^2 - s*v*w*x^2 - 2*v^2*w*x^2 + 3*v*w^2*x^2 - w^3*x^2 + 
        2*v*w*x^3 - s*v^2*x*y + 2*v^3*x*y - 3*v^2*w*x*y + s*w^2*x*y + 
        2*v*w^2*x*y - w^3*x*y - 2*v^2*x^2*y - 3*v*w*x^2*y - w^2*x^2*y + 
        s*v*w*y^2 - v^2*w*y^2 - s*w^2*y^2 + v*w^2*y^2 + 3*v^2*x*y^2 + 
        2*v*w*x*y^2 + w^2*x*y^2 - v^2*y^3 - v*w*y^3 - s*v^2*x*z + 
        3*v^2*w*x*z + s*w^2*x*z - 4*v*w^2*x*z + w^3*x*z - s*v*x^2*z - 
        3*v*w*x^2*z + 2*w^2*x^2*z - 2*s*v*w*y*z + 2*v^2*w*y*z + 2*s*w^2*y*z - 
        2*v*w^2*y*z - 3*v^2*x*y*z - 2*s*w*x*y*z + w^2*x*y*z + 3*v*x^2*y*z + 
        2*w*x^2*y*z + s*v*y^2*z + 2*v^2*y^2*z + 2*s*w*y^2*z + v*w*y^2*z - 
        4*v*x*y^2*z - 2*w*x*y^2*z + v*y^3*z + s*v*w*z^2 - v^2*w*z^2 - 
        s*w^2*z^2 + v*w^2*z^2 - 2*s*w*x*z^2 + 2*v*w*x*z^2 - 2*w^2*x*z^2 - 
        w*x^2*z^2 - 2*s*v*y*z^2 - v^2*y*z^2 - 4*s*w*y*z^2 + v*w*y*z^2 + 
        s*x*y*z^2 + 2*v*x*y*z^2 + w*x*y*z^2 - x^2*y*z^2 - s*y^2*z^2 - 
        2*v*y^2*z^2 + x*y^2*z^2 + s*v*z^3 + 2*s*w*z^3 - v*w*z^3 + s*x*z^3 + 
        w*x*z^3 + 2*s*y*z^3 + v*y*z^3 - x*y*z^3 - s*z^4)*B[v, x])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*v - v^2 - s*w + v*w + v*x + w*x - 2*v*y + s*z + v*z - x*z)*A[w]*
       B[v, x])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*x + v*x - 2*w*x - x^2 - s*y + v*y + x*y + s*z - v*z + x*z)*A[y]*
       B[v, x])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-(s*v^2*x^2) + 2*s*v*w*x^2 + v^2*w*x^2 - s*w^2*x^2 - 2*v*w^2*x^2 + 
        w^3*x^2 - v*w*x^3 + w^2*x^3 + 2*s*v^2*x*y - v^3*x*y - 4*s*v*w*x*y + 
        v^2*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - w^3*x*y + v^2*x^2*y + 
        v*w*x^2*y - 2*w^2*x^2*y - s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 - s*w^2*y^2 + v*w^2*y^2 - 2*v^2*x*y^2 + v*w*x*y^2 + 
        w^2*x*y^2 + v^2*y^3 - v*w*y^3 + s*v^2*x*z - 2*s*v*w*x*z - v^2*w*x*z + 
        s*w^2*x*z + 2*v*w^2*x*z - w^3*x*z + s*v*x^2*z + s*w*x^2*z + 
        2*v*w*x^2*z - 4*w^2*x^2*z - w*x^3*z + s*v^2*y*z - v^3*y*z - 
        2*s*v*w*y*z + 2*v^2*w*y*z + s*w^2*y*z - v*w^2*y*z - 2*s*v*x*y*z + 
        2*v^2*x*y*z - 2*s*w*x*y*z + 2*w^2*x*y*z - v*x^2*y*z + 2*w*x^2*y*z + 
        s*v*y^2*z - 4*v^2*y^2*z + s*w*y^2*z + 2*v*w*y^2*z + 2*v*x*y^2*z - 
        w*x*y^2*z - v*y^3*z - 3*v*w*x*z^2 + 3*w^2*x*z^2 + 3*w*x^2*z^2 + 
        3*v^2*y*z^2 - 3*v*w*y*z^2 - 3*v*x*y*z^2 - 3*w*x*y*z^2 + 3*v*y^2*z^2 - 
        s*v*z^3 - s*w*z^3 + 2*v*w*z^3 - s*x*z^3 - 2*w*x*z^3 - s*y*z^3 - 
        2*v*y*z^3 + 2*x*y*z^3 + s*z^4)*A[z]*B[v, x])/
      (z*(v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-(s*v^2*x^2) + s*v*w*x^2 + v^2*w*x^2 - v*w^2*x^2 - v*w*x^3 - w^2*x^3 + 
        s*v^2*x*y - v^3*x*y + 2*v^2*w*x*y - s*w^2*x*y - 3*v*w^2*x*y + 
        2*w^3*x*y + v^2*x^2*y + 2*v*w*x^2*y + 3*w^2*x^2*y - v^3*y^2 - 
        s*v*w*y^2 + 3*v^2*w*y^2 + s*w^2*y^2 - 2*v*w^2*y^2 - v^2*x*y^2 - 
        3*v*w*x*y^2 - 2*w^2*x*y^2 + 2*v*w*y^3 + 2*s*v^2*x*z - 2*s*v*w*x*z - 
        2*v^2*w*x*z + 2*v*w^2*x*z + 2*s*v*x^2*z + s*w*x^2*z + v*w*x^2*z + 
        2*w^2*x^2*z + w*x^3*z + s*v^2*y*z + v^3*y*z - 4*v^2*w*y*z - 
        s*w^2*y*z + 3*v*w^2*y*z - 2*s*v*x*y*z + v^2*x*y*z - 3*w^2*x*y*z - 
        2*v*x^2*y*z - 4*w*x^2*y*z + 2*v^2*y^2*z - s*w*y^2*z - 3*v*w*y^2*z + 
        2*v*x*y^2*z + 3*w*x*y^2*z - s*v^2*z^2 + s*v*w*z^2 + v^2*w*z^2 - 
        v*w^2*z^2 - 4*s*v*x*z^2 - 2*s*w*x*z^2 + v*w*x*z^2 - w^2*x*z^2 - 
        s*x^2*z^2 - 2*w*x^2*z^2 - 2*s*v*y*z^2 - 2*v^2*y*z^2 + 2*v*w*y*z^2 + 
        s*x*y*z^2 + v*x*y*z^2 + 2*w*x*y*z^2 + x^2*y*z^2 - v*y^2*z^2 - 
        x*y^2*z^2 + 2*s*v*z^3 + s*w*z^3 - v*w*z^3 + 2*s*x*z^3 + w*x*z^3 + 
        s*y*z^3 + v*y*z^3 - x*y*z^3 - s*z^4)*B[w, y])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - s*z - w*z + y*z)*A[v]*
       B[w, y])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - y*z)*A[x]*
       B[w, y])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((-(s*v^2*x^2) + 2*s*v*w*x^2 + v^2*w*x^2 - s*w^2*x^2 - 2*v*w^2*x^2 + 
        w^3*x^2 - v*w*x^3 + w^2*x^3 + 2*s*v^2*x*y - v^3*x*y - 4*s*v*w*x*y + 
        v^2*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - w^3*x*y + v^2*x^2*y + 
        v*w*x^2*y - 2*w^2*x^2*y - s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 - s*w^2*y^2 + v*w^2*y^2 - 2*v^2*x*y^2 + v*w*x*y^2 + 
        w^2*x*y^2 + v^2*y^3 - v*w*y^3 + s*v^2*x*z - 2*s*v*w*x*z - v^2*w*x*z + 
        s*w^2*x*z + 2*v*w^2*x*z - w^3*x*z + s*v*x^2*z + s*w*x^2*z + 
        2*v*w*x^2*z - 4*w^2*x^2*z - w*x^3*z + s*v^2*y*z - v^3*y*z - 
        2*s*v*w*y*z + 2*v^2*w*y*z + s*w^2*y*z - v*w^2*y*z - 2*s*v*x*y*z + 
        2*v^2*x*y*z - 2*s*w*x*y*z + 2*w^2*x*y*z - v*x^2*y*z + 2*w*x^2*y*z + 
        s*v*y^2*z - 4*v^2*y^2*z + s*w*y^2*z + 2*v*w*y^2*z + 2*v*x*y^2*z - 
        w*x*y^2*z - v*y^3*z - 3*v*w*x*z^2 + 3*w^2*x*z^2 + 3*w*x^2*z^2 + 
        3*v^2*y*z^2 - 3*v*w*y*z^2 - 3*v*x*y*z^2 - 3*w*x*y*z^2 + 3*v*y^2*z^2 - 
        s*v*z^3 - s*w*z^3 + 2*v*w*z^3 - s*x*z^3 - 2*w*x*z^3 - s*y*z^3 - 
        2*v*y*z^3 + 2*x*y*z^3 + s*z^4)*A[z]*B[w, y])/
      (z*(v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 
        2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
        v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
        s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*B[v, x]*B[w, y])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     I2[v, w, z]/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
       s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
       v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     I2[x, y, z]/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
       s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
       v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     (2*S[v, y, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
       s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
       v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     (2*S[w, x, z])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
       s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
       v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) - 
     (v*(s*v + v^2 - s*w - 3*v*w + 2*w^2 + 2*w*x - v*y - w*y - s*z - 2*v*z - 
        3*w*z + y*z + z^2)*T[v, y, z])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + 
        z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (w*(-(s*v) + 2*v^2 + s*w - 3*v*w + w^2 - v*x - w*x + 2*v*y - s*z - 
        3*v*z - 2*w*z + x*z + z^2)*T[w, x, z])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (x*(s*x - w*x + x^2 - s*y + 2*v*y - w*y - 
        3*x*y + 2*y^2 - s*z + w*z - 2*x*z - 3*y*z + z^2)*T[x, w, z])/
      ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (y*(-(s*x) - v*x + 2*w*x + 2*x^2 + s*y - 
        v*y - 3*x*y + y^2 - s*z + v*z - 3*x*z - 2*y*z + z^2)*T[y, v, z])/
      ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) + ((s*v^2*x^2 - 2*s*v*w*x^2 - v^2*w*x^2 + 
        s*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + v*w*x^3 - w^2*x^3 - 2*s*v^2*x*y + 
        v^3*x*y + 4*s*v*w*x*y - v^2*w*x*y - 2*s*w^2*x*y - v*w^2*x*y + 
        w^3*x*y - v^2*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + s*v^2*y^2 - v^3*y^2 - 
        2*s*v*w*y^2 + 2*v^2*w*y^2 + s*w^2*y^2 - v*w^2*y^2 + 2*v^2*x*y^2 - 
        v*w*x*y^2 - w^2*x*y^2 - v^2*y^3 + v*w*y^3 - s*v^2*x*z + 2*s*v*w*x*z + 
        v^2*w*x*z - s*w^2*x*z - 2*v*w^2*x*z + w^3*x*z - s*v*x^2*z - 
        v^2*x^2*z - s*w*x^2*z + 3*w^2*x^2*z + w*x^3*z - s*v^2*y*z + v^3*y*z + 
        2*s*v*w*y*z - 2*v^2*w*y*z - s*w^2*y*z + v*w^2*y*z + 2*s*v*x*y*z + 
        2*s*w*x*y*z - 4*v*w*x*y*z + v*x^2*y*z - 2*w*x^2*y*z - s*v*y^2*z + 
        3*v^2*y^2*z - s*w*y^2*z - w^2*y^2*z - 2*v*x*y^2*z + w*x*y^2*z + 
        v*y^3*z + 2*v^2*x*z^2 - v*w*x*z^2 - w^2*x*z^2 + 2*v*x^2*z^2 - 
        w*x^2*z^2 - v^2*y*z^2 - v*w*y*z^2 + 2*w^2*y*z^2 - v*x*y*z^2 - 
        w*x*y*z^2 - v*y^2*z^2 + 2*w*y^2*z^2 + s*v*z^3 - v^2*z^3 + s*w*z^3 - 
        w^2*z^3 + s*x*z^3 - 4*v*x*z^3 - 2*w*x*z^3 - x^2*z^3 + s*y*z^3 - 
        2*v*y*z^3 - 4*w*y*z^3 - y^2*z^3 - s*z^4 + 2*v*z^4 + 2*w*z^4 + 
        2*x*z^4 + 2*y*z^4 - z^5)*T[z, v, y])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     ((s*v^2*x^2 - 2*s*v*w*x^2 - v^2*w*x^2 + s*w^2*x^2 + 2*v*w^2*x^2 - 
        w^3*x^2 + v*w*x^3 - w^2*x^3 - 2*s*v^2*x*y + v^3*x*y + 4*s*v*w*x*y - 
        v^2*w*x*y - 2*s*w^2*x*y - v*w^2*x*y + w^3*x*y - v^2*x^2*y - 
        v*w*x^2*y + 2*w^2*x^2*y + s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 
        2*v^2*w*y^2 + s*w^2*y^2 - v*w^2*y^2 + 2*v^2*x*y^2 - v*w*x*y^2 - 
        w^2*x*y^2 - v^2*y^3 + v*w*y^3 - s*v^2*x*z + 2*s*v*w*x*z + v^2*w*x*z - 
        s*w^2*x*z - 2*v*w^2*x*z + w^3*x*z - s*v*x^2*z - v^2*x^2*z - 
        s*w*x^2*z + 3*w^2*x^2*z + w*x^3*z - s*v^2*y*z + v^3*y*z + 
        2*s*v*w*y*z - 2*v^2*w*y*z - s*w^2*y*z + v*w^2*y*z + 2*s*v*x*y*z + 
        2*s*w*x*y*z - 4*v*w*x*y*z + v*x^2*y*z - 2*w*x^2*y*z - s*v*y^2*z + 
        3*v^2*y^2*z - s*w*y^2*z - w^2*y^2*z - 2*v*x*y^2*z + w*x*y^2*z + 
        v*y^3*z + 2*v^2*x*z^2 - v*w*x*z^2 - w^2*x*z^2 + 2*v*x^2*z^2 - 
        w*x^2*z^2 - v^2*y*z^2 - v*w*y*z^2 + 2*w^2*y*z^2 - v*x*y*z^2 - 
        w*x*y*z^2 - v*y^2*z^2 + 2*w*y^2*z^2 + s*v*z^3 - v^2*z^3 + s*w*z^3 - 
        w^2*z^3 + s*x*z^3 - 4*v*x*z^3 - 2*w*x*z^3 - x^2*z^3 + s*y*z^3 - 
        2*v*y*z^3 - 4*w*y*z^3 - y^2*z^3 - s*z^4 + 2*v*z^4 + 2*w*z^4 + 
        2*x*z^4 + 2*y*z^4 - z^5)*T[z, w, x])/
      ((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*(x^2 - 2*x*y + y^2 - 2*x*z - 
        2*y*z + z^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (x*(s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - y*z)*
       U[v, x, y, z])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (y*(-(s*x) - v*x + 2*w*x + x^2 + s*y - v*y - x*y - s*z + v*z - x*z)*
       U[w, y, x, z])/((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (v*(s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - s*z - w*z + y*z)*
       U[x, v, w, z])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (w*(-(s*v) + v^2 + s*w - v*w - v*x - w*x + 2*v*y - s*z - v*z + x*z)*
       U[y, w, v, z])/((v^2 - 2*v*w + w^2 - 2*v*z - 2*w*z + z^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2))

derivative[1, 0, 0, 0, 0][M][x_, x_, x_, x_, 0] = -(s - 4*x)^(-2) + 
     (2*A[x])/((s - 4*x)^2*x) - A[x]^2/((s - 4*x)^2*x^2) + 
     B[x, x]/(s - 4*x)^2 - (A[x]*B[x, x])/((s - 4*x)^2*x) - 
     V[x, x, 0, x]/(s - 4*x)
  
derivative[0, 1, 0, 0, 0][M][x_, x_, x_, x_, 0] = -(s - 4*x)^(-2) + 
     (2*A[x])/((s - 4*x)^2*x) - A[x]^2/((s - 4*x)^2*x^2) + 
     B[x, x]/(s - 4*x)^2 - (A[x]*B[x, x])/((s - 4*x)^2*x) - 
     V[x, x, 0, x]/(s - 4*x)
 
derivative[0, 0, 1, 0, 0][M][x_, x_, x_, x_, 0] = -(s - 4*x)^(-2) + 
     (2*A[x])/((s - 4*x)^2*x) - A[x]^2/((s - 4*x)^2*x^2) + 
     B[x, x]/(s - 4*x)^2 - (A[x]*B[x, x])/((s - 4*x)^2*x) - 
     V[x, x, 0, x]/(s - 4*x)

derivative[0, 0, 0, 1, 0][M][x_, x_, x_, x_, 0] = -(s - 4*x)^(-2) + 
     (2*A[x])/((s - 4*x)^2*x) - A[x]^2/((s - 4*x)^2*x^2) + 
     B[x, x]/(s - 4*x)^2 - (A[x]*B[x, x])/((s - 4*x)^2*x) - 
     V[x, x, 0, x]/(s - 4*x)
  
sdds[A][x_] = 0
 
sdds[B][x_, y_] = -((s*(s - x - y))/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + 
        y^2)) + ((s - x + y)*A[x])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + 
       y^2) + ((s + x - y)*A[y])/(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2) + 
     ((s*x - x^2 + s*y + 2*x*y - y^2)*B[x, y])/(s^2 - 2*s*x + x^2 - 2*s*y - 
       2*x*y + y^2)
 
sdds[I2][x_, y_, z_] = 0

sdds[S][x_, y_, z_] = (-s + 2*x + 2*y + 2*z)/2 - A[x] - A[y] - A[z] + 
     S[x, y, z] + x*T[x, y, z] + y*T[y, x, z] + z*T[z, x, y]
 
sdds[T][x_, y_, z_] = 
       ((-5*s + 8*x + 8*y + 8*z)*(s^3 - 3*s^2*x + 3*s*x^2 - x^3 - 
        s^2*y - 2*s*x*y + 3*x^2*y - s*y^2 - 3*x*y^2 + y^3 - s^2*z - 2*s*x*z + 
        3*x^2*z + 10*s*y*z - 2*x*y*z - y^2*z - s*z^2 - 3*x*z^2 - y*z^2 + 
        z^3))/(4*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
        4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
        4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) + 
     ((s^4 - 5*s^3*x + 9*s^2*x^2 - 7*s*x^3 + 2*x^4 - 3*s^3*y + 4*s^2*x*y + 
        5*s*x^2*y - 6*x^3*y + 3*s^2*y^2 + 3*s*x*y^2 + 6*x^2*y^2 - s*y^3 - 
        2*x*y^3 - 3*s^3*z + 4*s^2*x*z + 5*s*x^2*z - 6*x^3*z + 2*s^2*y*z - 
        30*s*x*y*z + 4*x^2*y*z + s*y^2*z + 2*x*y^2*z + 3*s^2*z^2 + 
        3*s*x*z^2 + 6*x^2*z^2 + s*y*z^2 + 2*x*y*z^2 - s*z^3 - 2*x*z^3)*A[x])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(-(s^2*x) + 2*s*x^2 - x^3 + s^2*y + 3*x^2*y - 2*s*y^2 - 3*x*y^2 + 
        y^3 - 3*s^2*z - 4*s*x*z + 3*x^2*z + 8*s*y*z - 2*x*y*z - y^2*z + 
        2*s*z^2 - 3*x*z^2 - y*z^2 + z^3)*A[y])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 
       4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
       6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
       4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
       4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
       6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
       4*y*z^3 + z^4) - ((s^3 - s^2*x - s*x^2 + x^3 - 3*s^2*y - 2*s*x*y - 
        3*x^2*y + 3*s*y^2 + 3*x*y^2 - y^3 - s^2*z + 10*s*x*z - x^2*z - 
        2*s*y*z - 2*x*y*z + 3*y^2*z - s*z^2 - x*z^2 - 3*y*z^2 + z^3)*A[x]*
       A[y])/(x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 
        4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 
        4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(-(s^2*x) + 2*s*x^2 - x^3 - 3*s^2*y - 4*s*x*y + 3*x^2*y + 2*s*y^2 - 
        3*x*y^2 + y^3 + s^2*z + 3*x^2*z + 8*s*y*z - 2*x*y*z - y^2*z - 
        2*s*z^2 - 3*x*z^2 - y*z^2 + z^3)*A[z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 
       4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 
       6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 
       4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 
       4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 
       6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 
       4*y*z^3 + z^4) - ((s^3 - s^2*x - s*x^2 + x^3 - s^2*y + 10*s*x*y - 
        x^2*y - s*y^2 - x*y^2 + y^3 - 3*s^2*z - 2*s*x*z - 3*x^2*z - 2*s*y*z - 
        2*x*y*z - 3*y^2*z + 3*s*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*A[x]*A[z])/
      (x*(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
        4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
        4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
        4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 
        4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
        6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)) - 
     (2*(3*s^2 - 2*s*x - x^2 - 2*s*y + 2*x*y - y^2 - 2*s*z + 2*x*z + 2*y*z - 
        z^2)*A[y]*A[z])/(s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 
       4*s^3*y + 4*s^2*x*y + 4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 
       6*x^2*y^2 - 4*s*y^3 - 4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 
       4*s*x^2*z - 4*x^3*z + 4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 
       4*x*y^2*z - 4*y^3*z + 6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 
       4*x*y*z^2 + 6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     (2*(s^3 - 3*s^2*x + 3*s*x^2 - x^3 - s^2*y - 2*s*x*y + 3*x^2*y - s*y^2 - 
        3*x*y^2 + y^3 - s^2*z - 2*s*x*z + 3*x^2*z + 10*s*y*z - 2*x*y*z - 
        y^2*z - s*z^2 - 3*x*z^2 - y*z^2 + z^3)*S[x, y, z])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     ((2*s^3*x - 6*s^2*x^2 + 6*s*x^3 - 2*x^4 + s^3*y - 3*s^2*x*y - 
        5*s*x^2*y + 7*x^3*y - 3*s^2*y^2 - 4*s*x*y^2 - 9*x^2*y^2 + 3*s*y^3 + 
        5*x*y^3 - y^4 + s^3*z - 3*s^2*x*z - 5*s*x^2*z + 7*x^3*z - 2*s^2*y*z + 
        40*s*x*y*z - 6*x^2*y*z - 3*s*y^2*z - 5*x*y^2*z + 4*y^3*z - 
        3*s^2*z^2 - 4*s*x*z^2 - 9*x^2*z^2 - 3*s*y*z^2 - 5*x*y*z^2 - 
        6*y^2*z^2 + 3*s*z^3 + 5*x*z^3 + 4*y*z^3 - z^4)*T[x, y, z])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     (y*(3*s^3 - 7*s^2*x + 5*s*x^2 - x^3 - 5*s^2*y - 6*s*x*y + 3*x^2*y + 
        s*y^2 - 3*x*y^2 + y^3 + 3*s^2*z + 2*s*x*z + 3*x^2*z + 14*s*y*z - 
        2*x*y*z - y^2*z - 7*s*z^2 - 3*x*z^2 - y*z^2 + z^3)*T[y, x, z])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4) + 
     (z*(3*s^3 - 7*s^2*x + 5*s*x^2 - x^3 + 3*s^2*y + 2*s*x*y + 3*x^2*y - 
        7*s*y^2 - 3*x*y^2 + y^3 - 5*s^2*z - 6*s*x*z + 3*x^2*z + 14*s*y*z - 
        2*x*y*z - y^2*z + s*z^2 - 3*x*z^2 - y*z^2 + z^3)*T[z, x, y])/
      (s^4 - 4*s^3*x + 6*s^2*x^2 - 4*s*x^3 + x^4 - 4*s^3*y + 4*s^2*x*y + 
       4*s*x^2*y - 4*x^3*y + 6*s^2*y^2 + 4*s*x*y^2 + 6*x^2*y^2 - 4*s*y^3 - 
       4*x*y^3 + y^4 - 4*s^3*z + 4*s^2*x*z + 4*s*x^2*z - 4*x^3*z + 
       4*s^2*y*z - 40*s*x*y*z + 4*x^2*y*z + 4*s*y^2*z + 4*x*y^2*z - 4*y^3*z + 
       6*s^2*z^2 + 4*s*x*z^2 + 6*x^2*z^2 + 4*s*y*z^2 + 4*x*y*z^2 + 
       6*y^2*z^2 - 4*s*z^3 - 4*x*z^3 - 4*y*z^3 + z^4)
 
sdds[U][w_, x_, y_, z_] = -((s + w - x)*(-s + 4*w + 4*y + 4*z))/
      (4*(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)) + 
     ((s + w - x)*A[w])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     ((s + w - x)*A[y])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + 
     ((s + w - x)*A[z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2) + B[w, x] - 
     B[x, y] + ((s + w - x)*I2[x, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + 
       x^2) - (2*(s + w - x)*S[w, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + 
       x^2) - (w*(3*s + w - x)*T[w, y, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 
       2*w*x + x^2) - ((s + w - x)*y*T[y, w, z])/(s^2 - 2*s*w + w^2 - 2*s*x - 
       2*w*x + x^2) - ((s + w - x)*z*T[z, w, y])/(s^2 - 2*s*w + w^2 - 2*s*x - 
       2*w*x + x^2) - ((-(s*w) + w^2 - s*x - 2*w*x + x^2)*U[w, x, y, z])/
      (s^2 - 2*s*w + w^2 - 2*s*x - 2*w*x + x^2)
  
sdds[U][x_, x_, 0, x_] = -((s - 3*x)/(s - 4*x)) + (2*A[x])/(s - 4*x) - 
     A[x]^2/((s - 4*x)*x) - B[x, x] + (x*B[x, x]^2)/(s - 4*x)

sdds[M][v_, w_, x_, y_, z_] = -(2*s^4*v*x - 4*s^3*v^2*x - 2*s^4*w*x - 
        3*s^3*v*w*x + 5*s^2*v^2*w*x + 2*s*v^3*w*x + 7*s^3*w^2*x + 
        2*s^2*v*w^2*x - s*v^2*w^2*x - 2*v^3*w^2*x - 7*s^2*w^3*x - 
        3*s*v*w^3*x + 2*s*w^4*x + 2*v*w^4*x - 4*s^3*v*x^2 + 7*s^3*w*x^2 + 
        2*s^2*v*w*x^2 - 2*s*v^2*w*x^2 - 16*s^2*w^2*x^2 - 2*s*v*w^2*x^2 + 
        2*v^2*w^2*x^2 + 11*s*w^3*x^2 + 4*v*w^3*x^2 - 2*w^4*x^2 - 
        7*s^2*w*x^3 - 2*s*v*w*x^3 + 11*s*w^2*x^3 + 2*v*w^2*x^3 - 4*w^3*x^3 + 
        2*s*w*x^4 - 2*w^2*x^4 - 2*s^4*v*y + 7*s^3*v^2*y - 7*s^2*v^3*y + 
        2*s*v^4*y + 2*s^4*w*y - 3*s^3*v*w*y + 2*s^2*v^2*w*y - 3*s*v^3*w*y + 
        2*v^4*w*y - 4*s^3*w^2*y + 5*s^2*v*w^2*y - s*v^2*w^2*y + 2*s*v*w^3*y - 
        2*v^2*w^3*y - 3*s^3*v*x*y + 2*s^2*v^2*x*y - 2*s*v^3*x*y - 
        3*s^3*w*x*y + 24*s^2*v*w*x*y - 5*s*v^2*w*x*y + 2*s^2*w^2*x*y - 
        5*s*v*w^2*x*y - 8*v^2*w^2*x*y - 2*s*w^3*x*y + 5*s^2*v*x^2*y - 
        2*s*v^2*x^2*y + 2*s^2*w*x^2*y - 5*s*v*w*x^2*y - 4*v^2*w*x^2*y - 
        2*s*w^2*x^2*y + 4*v*w^2*x^2*y + 2*w^3*x^2*y + 2*s*v*x^3*y - 
        3*s*w*x^3*y + 4*w^2*x^3*y + 2*w*x^4*y + 7*s^3*v*y^2 - 
        16*s^2*v^2*y^2 + 11*s*v^3*y^2 - 2*v^4*y^2 - 4*s^3*w*y^2 + 
        2*s^2*v*w*y^2 - 2*s*v^2*w*y^2 + 4*v^3*w*y^2 - 2*s*v*w^2*y^2 + 
        2*v^2*w^2*y^2 + 2*s^2*v*x*y^2 - 2*s*v^2*x*y^2 + 2*v^3*x*y^2 + 
        5*s^2*w*x*y^2 - 5*s*v*w*x*y^2 + 4*v^2*w*x*y^2 - 2*s*w^2*x*y^2 - 
        4*v*w^2*x*y^2 - s*v*x^2*y^2 + 2*v^2*x^2*y^2 - s*w*x^2*y^2 - 
        8*v*w*x^2*y^2 + 2*w^2*x^2*y^2 - 2*v*x^3*y^2 - 7*s^2*v*y^3 + 
        11*s*v^2*y^3 - 4*v^3*y^3 - 2*s*v*w*y^3 + 2*v^2*w*y^3 - 3*s*v*x*y^3 + 
        4*v^2*x*y^3 + 2*s*w*x*y^3 - 2*w*x^2*y^3 + 2*s*v*y^4 - 2*v^2*y^4 + 
        2*v*x*y^4 + 3*s^5*z - 7*s^4*v*z + 4*s^3*v^2*z - 7*s^4*w*z + 
        12*s^3*v*w*z - 3*s^2*v^2*w*z - 2*s*v^3*w*z + 4*s^3*w^2*z - 
        3*s^2*v*w^2*z - 3*s*v^2*w^2*z + 2*v^3*w^2*z - 2*s*v*w^3*z + 
        2*v^2*w^3*z - 7*s^4*x*z - 8*s^3*v*x*z + 20*s^3*w*x*z + 
        18*s^2*v*w*x*z + 6*s*v^2*w*x*z - 15*s^2*w^2*x*z - 10*s*v*w^2*x*z - 
        6*v^2*w^2*x*z + 2*s*w^3*x*z + 4*s^3*x^2*z - 15*s^2*w*x^2*z - 
        6*s*v*w*x^2*z + 13*s*w^2*x^2*z + 6*v*w^2*x^2*z - 2*w^3*x^2*z + 
        2*s*w*x^3*z - 2*w^2*x^3*z - 7*s^4*y*z + 20*s^3*v*y*z - 
        15*s^2*v^2*y*z + 2*s*v^3*y*z - 8*s^3*w*y*z + 18*s^2*v*w*y*z - 
        10*s*v^2*w*y*z + 6*s*v*w^2*y*z - 6*v^2*w^2*y*z + 12*s^3*x*y*z + 
        18*s^2*v*x*y*z - 6*s*v^2*x*y*z + 18*s^2*w*x*y*z + 20*s*v*w*x*y*z - 
        6*s*w^2*x*y*z - 3*s^2*x^2*y*z + 6*s*v*x^2*y*z - 10*s*w*x^2*y*z + 
        6*w^2*x^2*y*z - 2*s*x^3*y*z + 4*s^3*y^2*z - 15*s^2*v*y^2*z + 
        13*s*v^2*y^2*z - 2*v^3*y^2*z - 6*s*v*w*y^2*z + 6*v^2*w*y^2*z - 
        3*s^2*x*y^2*z - 10*s*v*x*y^2*z + 6*v^2*x*y^2*z + 6*s*w*x*y^2*z - 
        3*s*x^2*y^2*z - 6*v*x^2*y^2*z - 6*w*x^2*y^2*z + 2*x^3*y^2*z + 
        2*s*v*y^3*z - 2*v^2*y^3*z - 2*s*x*y^3*z + 2*x^2*y^3*z - 4*s^4*z^2 + 
        4*s^3*v*z^2 + 4*s^3*w*z^2 - 4*s*v^2*w*z^2 - 4*s*v*w^2*z^2 + 
        4*v^2*w^2*z^2 + 4*s^3*x*z^2 + 8*s*v*w*x*z^2 - 4*s*w^2*x*z^2 - 
        8*v*w^2*x*z^2 - 4*s*w*x^2*z^2 + 4*w^2*x^2*z^2 + 4*s^3*y*z^2 - 
        4*s*v^2*y*z^2 + 8*s*v*w*y*z^2 - 8*v^2*w*y*z^2 + 8*s*v*x*y*z^2 + 
        8*s*w*x*y*z^2 + 16*v*w*x*y*z^2 - 4*s*x^2*y*z^2 - 8*w*x^2*y*z^2 - 
        4*s*v*y^2*z^2 + 4*v^2*y^2*z^2 - 4*s*x*y^2*z^2 - 8*v*x*y^2*z^2 + 
        4*x^2*y^2*z^2)/(2*(s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - ((2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - 
        s*v^2*w*x + 3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - 
        v*w^3*x + 3*s^2*w*x^2 + 2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + 
        w^3*x^2 - s*w*x^3 + w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 
        2*s^3*w*y - 3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + 
        v^2*w^2*y - 3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 
        2*s*w^2*x*y + v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 
        2*w^2*x^2*y - w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 
        2*s*v*w*y^2 - 2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + 
        v*w*x*y^2 + v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + 
        s^4*z - s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - 
        s^3*x*z - 2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - 
        w^2*x^2*z - s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 
        2*s*v*x*y*z - 2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + 
        s*v*y^2*z - v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*A[v])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 
        2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 
        2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + 
        w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*A[w])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 
        2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 
        2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + 
        w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*A[x])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 
        2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 
        2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + 
        w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*A[y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (2*(2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 
        2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 
        2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + 
        w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*A[z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (s*(s*w*x - w^2*x + s*v*y - 2*s*w*y + v*w*y + w*x*y - v*y^2 - s^2*z + 
        s*w*z + s*y*z)*B[v, x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*(s*x - w*x - s*y + 2*v*y - w*y - x*y + y^2 - s*z + w*z - y*z)*A[w]*
       B[v, x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*(s*v - s*w - v*w + w^2 + 2*w*x - v*y - w*y - s*z - w*z + y*z)*A[y]*
       B[v, x])/((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (s*A[z]*B[v, x])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     (s*(-2*s*v*x + s*w*x + v*w*x - w*x^2 + s*v*y - v^2*y + v*x*y - s^2*z + 
        s*v*z + s*x*z)*B[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*(-(s*x) - v*x + 2*w*x + x^2 + s*y - v*y - x*y - s*z + v*z - x*z)*A[v]*
       B[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (s*(-(s*v) + v^2 + s*w - v*w - v*x - w*x + 2*v*y - s*z - v*z + x*z)*A[x]*
       B[w, y])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - 
        v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - 
        s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (s*A[z]*B[w, y])/(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + 
       v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - 
       s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2) + 
     (s*(2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 
        2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 
        2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + 
        w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*B[v, x]*B[w, y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 
        2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 
        2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + 
        w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*I2[v, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     ((2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 
        2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 
        2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + 
        w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*I2[x, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     M[v, w, x, y, z] + (2*(2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 
        3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 
        3*s^2*w*x^2 + 2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - 
        s*w*x^3 + w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*S[v, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (2*(2*s^3*v*x - 2*s^3*w*x - 3*s^2*v*w*x - s*v^2*w*x + 3*s^2*w^2*x + 
        2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 3*s^2*w*x^2 + 
        2*s*v*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + w^3*x^2 - s*w*x^3 + 
        w^2*x^3 - 2*s^3*v*y + 3*s^2*v^2*y - s*v^3*y + 2*s^3*w*y - 
        3*s^2*v*w*y + 2*s*v^2*w*y - v^3*w*y - s*v*w^2*y + v^2*w^2*y - 
        3*s^2*v*x*y + 2*s*v^2*x*y - 3*s^2*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + 
        v*w^2*x*y - s*v*x^2*y + 2*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y - 
        w*x^3*y + 3*s^2*v*y^2 - 4*s*v^2*y^2 + v^3*y^2 + 2*s*v*w*y^2 - 
        2*v^2*w*y^2 + 2*s*v*x*y^2 - 2*v^2*x*y^2 - s*w*x*y^2 + v*w*x*y^2 + 
        v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + v^2*y^3 - v*x*y^3 + s^4*z - 
        s^3*v*z - s^3*w*z + s*v^2*w*z + s*v*w^2*z - v^2*w^2*z - s^3*x*z - 
        2*s*v*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s*w*x^2*z - w^2*x^2*z - 
        s^3*y*z + s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s*v*x*y*z - 
        2*s*w*x*y*z - 4*v*w*x*y*z + s*x^2*y*z + 2*w*x^2*y*z + s*v*y^2*z - 
        v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*S[w, x, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (v*(-(s^4*x) - 3*s^3*v*x + 6*s^3*w*x + 5*s^2*v*w*x + s*v^2*w*x - 
        8*s^2*w^2*x - 3*s*v*w^2*x - v^2*w^2*x + 3*s*w^3*x + v*w^3*x + 
        s^3*x^2 - 5*s^2*w*x^2 - 2*s*v*w*x^2 + 5*s*w^2*x^2 + 2*v*w^2*x^2 - 
        w^3*x^2 + s*w*x^3 - w^2*x^3 + s^4*y + s^3*v*y - 3*s^2*v^2*y + 
        s*v^3*y - 4*s^3*w*y + 5*s^2*v*w*y - 2*s*v^2*w*y + v^3*w*y + 
        s^2*w^2*y - v^2*w^2*y + s^3*x*y + 5*s^2*v*x*y - 2*s*v^2*x*y + 
        3*s^2*w*x*y + 2*s*v*w*x*y - v^2*w*x*y - 7*s*w^2*x*y - v*w^2*x*y - 
        2*s^2*x^2*y + s*v*x^2*y - 4*s*w*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + 
        w*x^3*y - 2*s^3*y^2 - s^2*v*y^2 + 4*s*v^2*y^2 - v^3*y^2 - 
        2*s^2*w*y^2 + 2*v^2*w*y^2 + s^2*x*y^2 - 3*s*v*x*y^2 + 2*v^2*x*y^2 + 
        5*s*w*x*y^2 - v*w*x*y^2 + s*x^2*y^2 - v*x^2*y^2 - w*x^2*y^2 + 
        s^2*y^3 - v^2*y^3 - s*x*y^3 + v*x*y^3 - 2*s^4*z + 2*s^3*v*z + 
        3*s^3*w*z - 2*s^2*v*w*z - s*v^2*w*z - s^2*w^2*z + v^2*w^2*z + 
        2*s^2*w*x*z + 2*s*v*w*x*z - 2*s*w^2*x*z - 2*v*w^2*x*z - s*w*x^2*z + 
        w^2*x^2*z + 3*s^3*y*z - 2*s^2*v*y*z - s*v^2*y*z + 2*s^2*w*y*z - 
        2*v^2*w*y*z + 2*s^2*x*y*z + 2*s*v*x*y*z + 4*s*w*x*y*z + 4*v*w*x*y*z - 
        s*x^2*y*z - 2*w*x^2*y*z - s^2*y^2*z + v^2*y^2*z - 2*s*x*y^2*z - 
        2*v*x*y^2*z + x^2*y^2*z)*T[v, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) + 
     (w*(-(s^4*x) + 4*s^3*v*x - s^2*v^2*x - s^3*w*x - 5*s^2*v*w*x + 
        3*s^2*w^2*x + 2*s*v*w^2*x + v^2*w^2*x - s*w^3*x - v*w^3*x + 
        2*s^3*x^2 + 2*s^2*v*x^2 + s^2*w*x^2 - 4*s*w^2*x^2 - 2*v*w^2*x^2 + 
        w^3*x^2 - s^2*x^3 + w^2*x^3 + s^4*y - 6*s^3*v*y + 8*s^2*v^2*y - 
        3*s*v^3*y + 3*s^3*w*y - 5*s^2*v*w*y + 3*s*v^2*w*y - v^3*w*y - 
        s*v*w^2*y + v^2*w^2*y - s^3*x*y - 3*s^2*v*x*y + 7*s*v^2*x*y - 
        5*s^2*w*x*y - 2*s*v*w*x*y + v^2*w*x*y + 2*s*w^2*x*y + v*w^2*x*y - 
        s^2*x^2*y - 5*s*v*x^2*y + 3*s*w*x^2*y + v*w*x^2*y - 2*w^2*x^2*y + 
        s*x^3*y - w*x^3*y - s^3*y^2 + 5*s^2*v*y^2 - 5*s*v^2*y^2 + v^3*y^2 + 
        2*s*v*w*y^2 - 2*v^2*w*y^2 + 2*s^2*x*y^2 + 4*s*v*x*y^2 - 2*v^2*x*y^2 - 
        s*w*x*y^2 + v*w*x*y^2 - s*x^2*y^2 + v*x^2*y^2 + w*x^2*y^2 - s*v*y^3 + 
        v^2*y^3 - v*x*y^3 + 2*s^4*z - 3*s^3*v*z + s^2*v^2*z - 2*s^3*w*z + 
        2*s^2*v*w*z + s*v*w^2*z - v^2*w^2*z - 3*s^3*x*z - 2*s^2*v*x*z + 
        2*s^2*w*x*z + s*w^2*x*z + 2*v*w^2*x*z + s^2*x^2*z - w^2*x^2*z - 
        2*s^2*v*y*z + 2*s*v^2*y*z - 2*s*v*w*y*z + 2*v^2*w*y*z - 2*s^2*x*y*z - 
        4*s*v*x*y*z - 2*s*w*x*y*z - 4*v*w*x*y*z + 2*s*x^2*y*z + 2*w*x^2*y*z + 
        s*v*y^2*z - v^2*y^2*z + s*x*y^2*z + 2*v*x*y^2*z - x^2*y^2*z)*
       T[w, x, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (x*(-(s^4*v) + s^3*v^2 + s^4*w + s^3*v*w - 
        2*s^2*v^2*w - 2*s^3*w^2 + s^2*v*w^2 + s*v^2*w^2 + s^2*w^3 - s*v*w^3 - 
        3*s^3*v*x + s^3*w*x + 5*s^2*v*w*x + s*v^2*w*x - s^2*w^2*x - 
        3*s*v*w^2*x - v^2*w^2*x + v*w^3*x - 3*s^2*w*x^2 - 2*s*v*w*x^2 + 
        4*s*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + s*w*x^3 - w^2*x^3 + 6*s^3*v*y - 
        5*s^2*v^2*y + s*v^3*y - 4*s^3*w*y + 3*s^2*v*w*y - 4*s*v^2*w*y + 
        v^3*w*y - 2*s^2*w^2*y + 5*s*v*w^2*y - v^2*w^2*y + 5*s^2*v*x*y - 
        2*s*v^2*x*y + 5*s^2*w*x*y + 2*s*v*w*x*y - v^2*w*x*y - v*w^2*x*y + 
        s*v*x^2*y - 2*s*w*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + w*x^3*y - 
        8*s^2*v*y^2 + 5*s*v^2*y^2 - v^3*y^2 + s^2*w*y^2 - 7*s*v*w*y^2 + 
        2*v^2*w*y^2 - 3*s*v*x*y^2 + 2*v^2*x*y^2 - v*w*x*y^2 - v*x^2*y^2 - 
        w*x^2*y^2 + 3*s*v*y^3 - v^2*y^3 + v*x*y^3 - 2*s^4*z + 3*s^3*w*z + 
        2*s^2*v*w*z - s*v^2*w*z - s^2*w^2*z - 2*s*v*w^2*z + v^2*w^2*z + 
        2*s^3*x*z - 2*s^2*w*x*z + 2*s*v*w*x*z - 2*v*w^2*x*z - s*w*x^2*z + 
        w^2*x^2*z + 3*s^3*y*z + 2*s^2*v*y*z - s*v^2*y*z + 2*s^2*w*y*z + 
        4*s*v*w*y*z - 2*v^2*w*y*z - 2*s^2*x*y*z + 2*s*v*x*y*z + 4*v*w*x*y*z - 
        s*x^2*y*z - 2*w*x^2*y*z - s^2*y^2*z - 2*s*v*y^2*z + v^2*y^2*z - 
        2*v*x*y^2*z + x^2*y^2*z)*T[x, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (y*(s^4*v - 2*s^3*v^2 + s^2*v^3 - s^4*w + s^3*v*w + s^2*v^2*w - 
        s*v^3*w + s^3*w^2 - 2*s^2*v*w^2 + s*v^2*w^2 - 4*s^3*v*x - 
        2*s^2*v^2*x + 6*s^3*w*x + 3*s^2*v*w*x + 5*s*v^2*w*x - 5*s^2*w^2*x - 
        4*s*v*w^2*x - v^2*w^2*x + s*w^3*x + v*w^3*x + s^2*v*x^2 - 
        8*s^2*w*x^2 - 7*s*v*w*x^2 + 5*s*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + 
        3*s*w*x^3 - w^2*x^3 + s^3*v*y - s^2*v^2*y - 3*s^3*w*y + 5*s^2*v*w*y - 
        3*s*v^2*w*y + v^3*w*y + s*v*w^2*y - v^2*w^2*y + 5*s^2*v*x*y + 
        5*s^2*w*x*y + 2*s*v*w*x*y - v^2*w*x*y - 2*s*w^2*x*y - v*w^2*x*y - 
        3*s*w*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + w*x^3*y - 3*s^2*v*y^2 + 
        4*s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 2*v^2*w*y^2 - 2*s*v*x*y^2 + 
        2*v^2*x*y^2 + s*w*x*y^2 - v*w*x*y^2 - v*x^2*y^2 - w*x^2*y^2 + 
        s*v*y^3 - v^2*y^3 + v*x*y^3 - 2*s^4*z + 3*s^3*v*z - s^2*v^2*z + 
        2*s^2*v*w*z - 2*s*v^2*w*z - s*v*w^2*z + v^2*w^2*z + 3*s^3*x*z + 
        2*s^2*v*x*z + 2*s^2*w*x*z + 4*s*v*w*x*z - s*w^2*x*z - 2*v*w^2*x*z - 
        s^2*x^2*z - 2*s*w*x^2*z + w^2*x^2*z + 2*s^3*y*z - 2*s^2*v*y*z + 
        2*s*v*w*y*z - 2*v^2*w*y*z - 2*s^2*x*y*z + 2*s*w*x*y*z + 4*v*w*x*y*z - 
        2*w*x^2*y*z - s*v*y^2*z + v^2*y^2*z - s*x*y^2*z - 2*v*x*y^2*z + 
        x^2*y^2*z)*T[y, v, z])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (z*(-s^5 + 2*s^4*v - s^3*v^2 + 2*s^4*w - 
        4*s^3*v*w + 2*s^2*v^2*w - s^3*w^2 + 2*s^2*v*w^2 - s*v^2*w^2 + 
        2*s^4*x - 2*s^3*w*x - s^2*v*w*x + s*v^2*w*x - s^2*w^2*x - v^2*w^2*x + 
        s*w^3*x + v*w^3*x - s^3*x^2 - s^2*w*x^2 - 2*s*v*w*x^2 + 3*s*w^2*x^2 + 
        2*v*w^2*x^2 - w^3*x^2 + s*w*x^3 - w^2*x^3 + 2*s^4*y - 2*s^3*v*y - 
        s^2*v^2*y + s*v^3*y - s^2*v*w*y + v^3*w*y + s*v*w^2*y - v^2*w^2*y - 
        4*s^3*x*y - s^2*v*x*y - 2*s*v^2*x*y - s^2*w*x*y - 4*s*v*w*x*y - 
        v^2*w*x*y - 2*s*w^2*x*y - v*w^2*x*y + 2*s^2*x^2*y + s*v*x^2*y - 
        v*w*x^2*y + 2*w^2*x^2*y + w*x^3*y - s^3*y^2 - s^2*v*y^2 + 
        3*s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 2*v^2*w*y^2 + 2*s^2*x*y^2 + 
        2*v^2*x*y^2 + s*w*x*y^2 - v*w*x*y^2 - s*x^2*y^2 - v*x^2*y^2 - 
        w*x^2*y^2 + s*v*y^3 - v^2*y^3 + v*x*y^3 - s^4*z + s^3*v*z + s^3*w*z - 
        s*v^2*w*z - s*v*w^2*z + v^2*w^2*z + s^3*x*z + 2*s*v*w*x*z - 
        s*w^2*x*z - 2*v*w^2*x*z - s*w*x^2*z + w^2*x^2*z + s^3*y*z - 
        s*v^2*y*z + 2*s*v*w*y*z - 2*v^2*w*y*z + 2*s*v*x*y*z + 2*s*w*x*y*z + 
        4*v*w*x*y*z - s*x^2*y*z - 2*w*x^2*y*z - s*v*y^2*z + v^2*y^2*z - 
        s*x*y^2*z - 2*v*x*y^2*z + x^2*y^2*z)*T[z, v, y])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s^2 - 2*s*w + w^2 - 2*s*y - 
        2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + w^2*x + w*x^2 - s*v*y + v^2*y + 
        s*w*y - v*w*y - v*x*y - w*x*y + v*y^2 + s^2*z - s*v*z - s*w*z + 
        v*w*z - s*x*z - w*x*z - s*y*z - v*y*z + x*y*z + s*z^2)) - 
     (z*(-s^5 + 2*s^4*v - s^3*v^2 + 2*s^4*w - 4*s^3*v*w + 2*s^2*v^2*w - 
        s^3*w^2 + 2*s^2*v*w^2 - s*v^2*w^2 + 2*s^4*x - 2*s^3*w*x - s^2*v*w*x + 
        s*v^2*w*x - s^2*w^2*x - v^2*w^2*x + s*w^3*x + v*w^3*x - s^3*x^2 - 
        s^2*w*x^2 - 2*s*v*w*x^2 + 3*s*w^2*x^2 + 2*v*w^2*x^2 - w^3*x^2 + 
        s*w*x^3 - w^2*x^3 + 2*s^4*y - 2*s^3*v*y - s^2*v^2*y + s*v^3*y - 
        s^2*v*w*y + v^3*w*y + s*v*w^2*y - v^2*w^2*y - 4*s^3*x*y - s^2*v*x*y - 
        2*s*v^2*x*y - s^2*w*x*y - 4*s*v*w*x*y - v^2*w*x*y - 2*s*w^2*x*y - 
        v*w^2*x*y + 2*s^2*x^2*y + s*v*x^2*y - v*w*x^2*y + 2*w^2*x^2*y + 
        w*x^3*y - s^3*y^2 - s^2*v*y^2 + 3*s*v^2*y^2 - v^3*y^2 - 2*s*v*w*y^2 + 
        2*v^2*w*y^2 + 2*s^2*x*y^2 + 2*v^2*x*y^2 + s*w*x*y^2 - v*w*x*y^2 - 
        s*x^2*y^2 - v*x^2*y^2 - w*x^2*y^2 + s*v*y^3 - v^2*y^3 + v*x*y^3 - 
        s^4*z + s^3*v*z + s^3*w*z - s*v^2*w*z - s*v*w^2*z + v^2*w^2*z + 
        s^3*x*z + 2*s*v*w*x*z - s*w^2*x*z - 2*v*w^2*x*z - s*w*x^2*z + 
        w^2*x^2*z + s^3*y*z - s*v^2*y*z + 2*s*v*w*y*z - 2*v^2*w*y*z + 
        2*s*v*x*y*z + 2*s*w*x*y*z + 4*v*w*x*y*z - s*x^2*y*z - 2*w*x^2*y*z - 
        s*v*y^2*z + v^2*y^2*z - s*x*y^2*z - 2*v*x*y^2*z + x^2*y^2*z)*
       T[z, w, x])/((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*
       (s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (s*x*(s*v - v^2 - s*w + v*w + v*x + w*x - 
        2*v*y + s*z + v*z - x*z)*U[v, x, y, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (s*y*(-(s*v) + s*w + v*w - w^2 - 2*w*x + 
        v*y + w*y + s*z + w*z - y*z)*U[w, y, x, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (s*v*(s*x + v*x - 2*w*x - x^2 - s*y + v*y + 
        x*y + s*z - v*z + x*z)*U[x, v, w, z])/
      ((s^2 - 2*s*v + v^2 - 2*s*x - 2*v*x + x^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2)) - (s*w*(-(s*x) + w*x + s*y - 2*v*y + w*y + 
        x*y - y^2 + s*z - w*z + y*z)*U[y, w, v, z])/
      ((s^2 - 2*s*w + w^2 - 2*s*y - 2*w*y + y^2)*(s*v*x - s*w*x - v*w*x + 
        w^2*x + w*x^2 - s*v*y + v^2*y + s*w*y - v*w*y - v*x*y - w*x*y + 
        v*y^2 + s^2*z - s*v*z - s*w*z + v*w*z - s*x*z - w*x*z - s*y*z - 
        v*y*z + x*y*z + s*z^2))
 
sdds[M][x_, x_, x_, x_, 0] = (4*x)/(s - 4*x)^2 - (8*A[x])/(s - 4*x)^2 + 
     (4*A[x]^2)/((s - 4*x)^2*x) - (4*x*B[x, x])/(s - 4*x)^2 + 
     (4*A[x]*B[x, x])/(s - 4*x)^2 - M[x, x, x, x, 0] + 
     (4*x*V[x, x, 0, x])/(s - 4*x)
 

